FESTUNG: A MATLAB /GNU Octave toolbox for the discontinuous Galerkin method. Part IV: Generic problem framework and model-coupling interface

This is the fourth installment in our series on implementing the discontinuous Galerkin (DG) method as an open source MATLAB /GNU Octave toolbox. Similarly to its predecessors, this part presents new features for application developers employing DG methods and follows our strategy of relying on fully vectorized constructs and supplying a comprehensive documentation. The specific focus of the current work is the newly added generic problem implementation framework and the highly customizable model-coupling interface for multi-domain and multi-physics simulation tools based on this framework. The functionality of the coupling interface in the FESTUNG toolbox is illustrated using a two-way coupled free-surface / groundwater flow system as an example application.

==> 0.4-beta2/advection/computeDerivedGridData.m <==
% Computes various additional fields needed throughout the advection
% problem presented in @ref RAWFK2016 . These fields only contain
% information based on the underlying grid and are therefore constant in
% time but used in every step. They are saved as part of the grid.

%===============================================================================
%> @file
%>
%> @brief Computes various additional fields needed throughout the advection
%>        problem presented in @ref RAWFK2016 . 
%===============================================================================
%>
%> @brief Computes various additional fields needed throughout the advection
%>        problem presented in @ref RAWFK2016 . 
%>
%> These fields only contain information based on the underlying grid and 
%> are therefore constant in time but used in every step. 
%> They are saved as part of the grid.
%>
%> For every vertex of a triangle the columns of g.markV0TT0V indicate which triangle 
%> corresponds to this vertex.
%>
%> g.areaE0TbdrD provides the elementwise products of the vectors 
%> <code>g.areaE0T</code> and <code>markE0TbdrD</code>.
%> @f$[3 \text{ cell}]@f$
%>
%> g.areaE0TbdrN provides the elementwise products of the vectors 
%> <code>g.areaE0T</code> and <code>markE0TbdrN</code>.
%> @f$[3 \text{ cell}]@f$
%>
%> g.areaE0TbdrNotN provides the elementwise products of the vectors 
%> <code>g.areaE0T</code> and the logical negation of <code>markE0TbdrN</code>.
%> @f$[3 \text{ cell}]@f$
%>
%> @param  g          The lists describing the geometric and topological 
%>                    properties of a triangulation (see 
%>                    <code>generateGridData()</code>) 
%>                    @f$[1 \times 1 \text{ struct}]@f$
%> @retval g          The lists describing the geometric and topological 
%>                    properties of a triangulation (see 
%>                    <code>generateGridData()</code>) 
%>                    @f$[1 \times 1 \text{ struct}]@f$
%>
%> This file is part of FESTUNG
%>
%> @copyright 2014-2015 Florian Frank, Balthasar Reuter, Vadym Aizinger
%> @author Balthasar Reuter, 2015
%> @author Hennes Hajduk, 2016
%> 
%> @par License
%> @parblock
%> This program is free software: you can redistribute it and/or modify
%> it under the terms of the GNU General Public License as published by
%> the Free Software Foundation, either version 3 of the License, or
%> (at your option) any later version.
%>
%> This program is distributed in the hope that it will be useful,
%> but WITHOUT ANY WARRANTY; without even the implied warranty of
%> MERCHANTABILITY or FITNESS FOR A PARTICULAR PURPOSE.  See the
%> GNU General Public License for more details.
%>
%> You should have received a copy of the GNU General Public License
%> along with this program.  If not, see <http://www.gnu.org/licenses/>.
%> @endparblock
%
function g = computeDerivedGridData(g)
g.markV0TT0V = cell(3, 1);
g.areaE0TbdrD = cell(3, 1);
g.areaE0TbdrN = g.markE0TbdrN .* g.areaE0T;
g.areaE0TbdrNotN = cell(3, 1);
for n = 1 : 3
  % Mark all elements sharing i-th vertex
  g.markV0TT0V{n} = g.markV0TV0T{n, 1} | g.markV0TV0T{n, 2} | g.markV0TV0T{n, 3}; 
  % Fix a bug in GNU Octave 4.0.0's implementation of sparse matrix concatenation
  if isOctave()
    g.markV0TT0V{n} = g.markV0TT0V{n} + 0 * speye(size(g.markV0TT0V{n}, 1), size(g.markV0TT0V{n}, 2));
  end % if
  g.areaE0TbdrD{n} = g.areaE0T(:,n) .* g.markE0TbdrD(:, n);
  g.areaE0TbdrNotN{n} = g.areaE0T(:,n) .* ~g.markE0TbdrN(:, n);
end % for
end % function


==> 0.4-beta2/advection/configureProblem.m <==
% Fills the problemData-struct with all basic configuration options.
% Problem parameters are to be modified inside this routine.

%===============================================================================
%> @file
%>
%> @brief Fills the problemData-struct with all basic configuration options.
%>        Problem parameters are to be modified inside this routine.
%===============================================================================
%>
%> @brief Fills the problemData-struct with all basic configuration options.
%>        Problem parameters are to be modified inside this routine.
%>
%> This routine is called before any other function for the problem.
%> It defines all problem parameters and should be the only file users have
%> to adapt to their needs.
%> 
%> It provides all configuration options for the numerical solver to 
%> approximate solutions 
%> @f$c:\overline{J}\times\overline{\Omega}\rightarrow\mathbb{R}@f$ 
%> of the advection equation
%> @f{align*}{
%> \partial_t c  + \nabla\cdot (\mathbf{u}\,c) &\;=\; f            &&\text{in}~J\times\Omega\,,\\
%> c                                           &\;=\; c_\mathrm{D} &&\text{on}~J\times{\partial\Omega}_{\mathrm{in}}\,,\\
%> c                                           &\;=\; c^0          &&\text{on}~\{0\}\times\Omega\,.
%> @f}
%> The velocity @f$\mathbf{u}:J\times\Omega\rightarrow\mathbb{R}^2@f$ and 
%> right hand side@f$f:J\times\Omega\rightarrow \mathbb{R}@f$
%> may vary in time and space. 
%> A detailed description can be found in @ref RAWFK2016.
%>
%> Please read the inline-comments in the code for the meaning of each
%> configuration option.
%>
%> @param  problemData  A (probably) empty struct with problem parameters.
%>                      @f$[\text{struct}]@f$
%>
%> @retval problemData  A struct with all necessary parameters and definitions
%>                      for the problem description. @f$[\text{struct}]@f$
%>
%> This file is part of FESTUNG
%>
%> @copyright 2014-2016 Balthasar Reuter, Florian Frank, Vadym Aizinger
%> 
%> @par License
%> @parblock
%> This program is free software: you can redistribute it and/or modify
%> it under the terms of the GNU General Public License as published by
%> the Free Software Foundation, either version 3 of the License, or
%> (at your option) any later version.
%>
%> This program is distributed in the hope that it will be useful,
%> but WITHOUT ANY WARRANTY; without even the implied warranty of
%> MERCHANTABILITY or FITNESS FOR A PARTICULAR PURPOSE.  See the
%> GNU General Public License for more details.
%>
%> You should have received a copy of the GNU General Public License
%> along with this program.  If not, see <http://www.gnu.org/licenses/>.
%> @endparblock
%
function problemData = configureProblem(problemData)
%% Parameters.
% Choose testcase
problemData = setdefault(problemData, 'testcase', 'solid_body'); 

% Maximum edge length of triangle
problemData = setdefault(problemData, 'hmax', 2^-6);

% Local polynomial approximation order (0 to 4)
problemData = setdefault(problemData, 'p', 2);

% Order of Runge-Kutta method
problemData = setdefault(problemData, 'ordRK', min(problemData.p+1,3));

% Time stepping parameters
problemData = setdefault(problemData, 'numSteps', 10);  % number of time steps
problemData = setdefault(problemData, 'tEnd', (problemData.numSteps/3142)*2*pi);  % end time

% Slope limiting settings
problemData = setdefault(problemData, 'isSlopeLim', problemData.p > 0); % enable/disable slope limiting
problemData = setdefault(problemData, 'typeSlopeLim', 'hierarch_vert'); % Type of slope limiter (linear, hierarch_vert, strict)

% Visualization settings
problemData = setdefault(problemData, 'isVisGrid', false);  % visualization of grid
problemData = setdefault(problemData, 'isVisSol', true);  % visualization of solution
problemData = setdefault(problemData, 'outputFrequency', 100); % no visualization of every timestep
problemData = setdefault(problemData, 'outputBasename', ...
                         ['output' filesep 'advection_' problemData.typeSlopeLim]); 
problemData = setdefault(problemData, 'outputTypes', { 'vtk' });  % Type of visualization files ('vtk, 'tec')

%% Parameter check.
assert(problemData.p >= 0 && problemData.p <= 4, 'Polynomial order must be zero to four.')
assert(problemData.ordRK >= 1 && problemData.ordRK <= 3, 'Order of Runge Kutta must be zero to three.')
assert(problemData.hmax > 0, 'Maximum edge length must be positive.')
assert(problemData.numSteps > 0, 'Number of time steps must be positive.')
assert(~problemData.isSlopeLim || problemData.p > 0, 'Slope limiting only available for p > 0.')
%% Coefficients and boundary data.
switch problemData.testcase
  case 'solid_body'  % LeVeque's solid body rotation
    problemData.isAnalytical = false;
    
    G = @(x1, x2, x1_0, x2_0) (1/0.15) * sqrt((x1-x1_0).^2 + (x2-x2_0).^2);
    problemData.c0Cont = @(x1, x2) ((x1 - 0.5).^2 + (x2 - 0.75).^2 <= 0.0225 & (x1 <= 0.475 | x1 >= 0.525 | x2 >= 0.85)) + ...
                        (1-G(x1, x2, 0.5, 0.25)) .* ((x1 - 0.5).^2 + (x2 - 0.25).^2 <= 0.0225) + ...
                        0.25*(1+cos(pi*G(x1, x2, 0.25, 0.5))).*((x1 - 0.25).^2 + (x2 - 0.5).^2 <= 0.0225);
    problemData.fCont = @(t,x1,x2) zeros(size(x1));
    problemData.u1Cont = @(t,x1,x2) 0.5 - x2;
    problemData.u2Cont = @(t,x1,x2) x1 - 0.5;
    problemData.cDCont = @(t,x1,x2) zeros(size(x1));
    problemData.gNCont = @(t,x1,x2) zeros(size(x1));
    
  case 'transient'  % Analytical transient example (for convergence tests)
    problemData.isAnalytical = true;
    
    problemData.cCont = @(t, x1, x2) cos(7 * x1) .* cos(7 * x2) + exp(-t);
    problemData.u1Cont = @(t, x1, x2) exp(0.5 * (x1 + x2));
    problemData.u2Cont = @(t, x1, x2) exp(0.5 * (x1 - x2));
    problemData.fCont = @(t, x1, x2) -exp(-t) ...
        - 7 * problemData.u1Cont(t, x1, x2) .* sin(7 * x1) .* cos(7 * x2) ...
        - 7 * problemData.u2Cont(t, x1, x2) .* cos(7 * x1) .* sin(7 * x2) ...
        + 0.5 * (problemData.u1Cont(t, x1, x2) - problemData.u2Cont(t, x1, x2)) ...
        .* problemData.cCont(t, x1, x2);
    problemData.c0Cont = @(x1, x2) problemData.cCont(0, x1, x2);
    problemData.cDCont = @(t, x1, x2) problemData.cCont(t, x1, x2);
    problemData.gNCont = @(t,x1,x2) zeros(size(x1));
    
  otherwise
    error('Invalid testcase "%s".', problemData.testcase);
end % switch
%% Domain and triangulation configuration.
% Triangulate unit square using pdetool (if available or Friedrichs-Keller otherwise).
if ~problemData.isAnalytical && license('checkout','PDE_Toolbox')
  problemData.generateGridData = @(hmax) domainPolygon([0 1 1 0], [0 0 1 1], hmax);
else
  fprintf('PDE_Toolbox not available. Using Friedrichs-Keller triangulation.\n');
  problemData.generateGridData = @domainSquare;
end % if
% Specify edge ids of boundary conditions
problemData.generateMarkE0Tint = @(g) g.idE0T == 0;
problemData.generateMarkE0TbdrN = @(g) false(g.numT,3);
problemData.generateMarkE0TbdrD = @(g) ~(g.markE0Tint | g.markE0TbdrN);
end % function

==> 0.4-beta2/advection/doConvergenceTest.m <==
% Helper routine for testConvergence() that carries out convergence tests
% for problem 'advection'.

%===============================================================================
%> @file
%>
%> @brief Helper routine for testConvergence() that carries out convergence tests
%>        for problem 'advection'.
%===============================================================================
%>
%> @brief Helper routine for testConvergence() that carries out convergence tests
%>        for problem 'advection'.
%>
%> It solves a given testcase with continuously refined mesh size and/or
%> time step size and saves the obtained error estimates to compute
%> experimental orders of convergence.
%>
%> Mesh size is given by @f$h_j = \frac{1}{3\cdot 2^j}@f$, with @f$j@f$
%> any of the values in `hLevel`.
%> Number of time steps is given by @f$N_\mathrm{steps} = 10 \cdot 2^j@f$,
%> with @f$j@f$ any of the values in `tLevel`.
%>
%> @param  testcase     The name of the testcase to be solved. See
%>                      getTestcase() for available options.
%> @param  pLevel       Vector with polynomial approximation orders to be tested.
%> @param  hLevel       Vector with mesh refinement levels to be tested.
%> @param  tLevel       Vector with time step refinement levels to be tested.
%>
%> @retval err          A cell array of vectors, with errors from the
%>                      computations on all space/time levels for each
%>                      polynomial degree.
%> @retval eoc          A cell array with the corresponding experimental
%>                      orders of convergence.
%>
%> This file is part of FESTUNG
%>
%> @copyright 2014-2018 Balthasar Reuter, Florian Frank, Vadym Aizinger
%>
%> @author Balthasar Reuter, 2018.
%>
%> @par License
%> @parblock
%> This program is free software: you can redistribute it and/or modify
%> it under the terms of the GNU General Public License as published by
%> the Free Software Foundation, either version 3 of the License, or
%> (at your option) any later version.
%>
%> This program is distributed in the hope that it will be useful,
%> but WITHOUT ANY WARRANTY; without even the implied warranty of
%> MERCHANTABILITY or FITNESS FOR A PARTICULAR PURPOSE.  See the
%> GNU General Public License for more details.
%>
%> You should have received a copy of the GNU General Public License
%> along with this program.  If not, see <http://www.gnu.org/licenses/>.
%> @endparblock
%
function [err, eoc] = doConvergenceTest(testcase, pLevel, hLevel, tLevel)
if nargin < 2
  pLevel = 0:3;
end % if
if nargin < 3
  hLevel = 1:5;
end % if
if nargin < 4
  tLevel = hLevel;
end % if

isSpatConv = length(hLevel) > 1 && length(tLevel) == 1;
isTimeSpatConv = length(hLevel) == length(tLevel);
assert(xor(isSpatConv, isTimeSpatConv), 'Time and space convergence levels must fit to each other!');
nLevel = max(length(hLevel), length(tLevel));

err = cell(size(pLevel));
eoc = cell(size(pLevel));

for ip = 1 : length(pLevel)
  for level = 1 : nLevel
    pd = struct('isVisSol', false, 'isVisGrid', false, 'isConvergence', true, 'testcase', testcase, 'tEnd', 2);
    pd.p = pLevel(ip);
    if isSpatConv || isTimeSpatConv
      pd.hmax = 2^-hLevel(level) / 3;
    end % if
    if ~isSpatConv
      pd.numSteps = 2^pLevel(ip) * 50 * 2^tLevel(level);
    end % if
    try
      pd = main('advection', pd);
      err{ip}(level) = pd.error;
      N = length(err{ip});
      if isSpatConv
        eoc{ip} = [ 0, log(err{ip}(1:N-1) ./ err{ip}(2:N)) ./ ...
                        ((hLevel(2:N) - hLevel(1:N-1)) * log(2)) ];
      else
        eoc{ip} = [ 0, log(err{ip}(1:N-1) ./ err{ip}(2:N)) ./ ...
                        ((tLevel(2:N) - tLevel(1:N-1)) * log(2)) ];
      end % if
      printConvergence(err, eoc, pLevel);
    catch ME
      stack = arrayfun(@(a) sprintf('  In %s (line %d)\n', a.file, a.line), ME.stack, 'UniformOutput', false);
      warning('%s: %s\n%s---', ME.identifier, ME.message, [stack{:}]);
      disp(ME.stack)
    end % try
  end % for level
end % for ip


end % function

function printConvergence(err, eoc, pLevel)
fprintf('Err        EOC\n');
fprintf('================\n');

for ip = 1 : length(err)
  N = length(err{ip});
  fprintf('---- p = %d -----\n', pLevel(ip)); 
  for i = 1 : N
    fprintf('%6.2e  %6.3f   \n', err{ip}(i), eoc{ip}(i));
  end % for i
end % for p
end % function

==> 0.4-beta2/advection/initializeProblem.m <==
% Fills the problem's data structures with initial data.

%===============================================================================
%> @file
%>
%> @brief Fills the problem's data structures with initial data.
%===============================================================================
%>
%> @brief Fills the problem's data structures with initial data.
%>
%> This routine is called after advection/preprocessProblem.m.
%>
%> Before entering the main loop of the solution algorithm, this routine
%> fills the problem's data structures with initial data.
%>
%> It projects the initial data and performs slope limiting on the
%> projected function.
%>
%> @param  problemData  A struct with problem parameters and precomputed
%>                      fields, as provided by configureProblem() and 
%>                      preprocessProblem(). @f$[\text{struct}]@f$
%>
%> @retval problemData  The input struct enriched with initial data.
%>                      @f$[\text{struct}]@f$
%>
%> This file is part of FESTUNG
%>
%> @copyright 2014-2016 Balthasar Reuter, Florian Frank, Vadym Aizinger
%> 
%> @par License
%> @parblock
%> This program is free software: you can redistribute it and/or modify
%> it under the terms of the GNU General Public License as published by
%> the Free Software Foundation, either version 3 of the License, or
%> (at your option) any later version.
%>
%> This program is distributed in the hope that it will be useful,
%> but WITHOUT ANY WARRANTY; without even the implied warranty of
%> MERCHANTABILITY or FITNESS FOR A PARTICULAR PURPOSE.  See the
%> GNU General Public License for more details.
%>
%> You should have received a copy of the GNU General Public License
%> along with this program.  If not, see <http://www.gnu.org/licenses/>.
%> @endparblock
%
function problemData = initializeProblem(problemData)
problemData.isFinished = false;
%% Initial data.
problemData.cDisc = projectFuncCont2DataDisc(problemData.g, problemData.c0Cont, 2*problemData.p+1, ...
                                             problemData.hatM, problemData.basesOnQuad);
if problemData.isSlopeLim
  cDV0T = computeFuncContV0T(problemData.g, @(x1, x2) problemData.cDCont(0, x1, x2));
  problemData.cDisc = applySlopeLimiterDisc(problemData.g, problemData.cDisc, ...
                        problemData.g.markV0TbdrD, cDV0T, problemData.globM, ...
                        problemData.globMDiscTaylor, problemData.basesOnQuad, ...
                        problemData.typeSlopeLim);
end % if
fprintf('L2 error w.r.t. the initial condition: %g\n', ...
  computeL2Error(problemData.g, problemData.cDisc, problemData.c0Cont, 2*problemData.p, problemData.basesOnQuad));
%% visualization of inital condition.
if problemData.isVisSol
  cLagrange = projectDataDisc2DataLagr(problemData.cDisc);
  visualizeDataLagr(problemData.g, cLagrange, 'u_h', problemData.outputBasename, 0, problemData.outputTypes)
end
fprintf('Starting time integration from 0 to %g using time step size %g (%d steps).\n', ...
  problemData.tEnd, problemData.tau, problemData.numSteps)
end % function

==> 0.4-beta2/advection/outputStep.m <==
% Last step of the four-part algorithm in the main loop.

%===============================================================================
%> @file
%>
%> @brief Last step of the four-part algorithm in the main loop.
%===============================================================================
%>
%> @brief Last step of the four-part algorithm in the main loop.
%>
%> The main loop repeatedly executes four steps until the parameter
%> <code>problemData.isFinished</code> becomes <code>true</code>.
%> These four steps are:
%>
%>  1. preprocessStep()
%>  2. solveStep()
%>  3. postprocessStep()
%>  4. outputStep()
%> 
%> This routine is executed last in each loop iteration and writes output
%> files that can later be visualized using TecPlot, Paraview, or others,
%> depending on the chosen file types in configureProblem().
%>
%> @param  problemData  A struct with problem parameters, precomputed
%>                      fields, and solution data structures, as provided 
%>                      by configureProblem() and preprocessProblem(). 
%>                      @f$[\text{struct}]@f$
%> @param  nStep        The current iteration number of the main loop. 
%>
%> @retval problemData  The input struct enriched with post-processed data
%>                      for this loop iteration. @f$[\text{struct}]@f$
%>
%> This file is part of FESTUNG
%>
%> @copyright 2014-2016 Balthasar Reuter, Florian Frank, Vadym Aizinger
%> 
%> @par License
%> @parblock
%> This program is free software: you can redistribute it and/or modify
%> it under the terms of the GNU General Public License as published by
%> the Free Software Foundation, either version 3 of the License, or
%> (at your option) any later version.
%>
%> This program is distributed in the hope that it will be useful,
%> but WITHOUT ANY WARRANTY; without even the implied warranty of
%> MERCHANTABILITY or FITNESS FOR A PARTICULAR PURPOSE.  See the
%> GNU General Public License for more details.
%>
%> You should have received a copy of the GNU General Public License
%> along with this program.  If not, see <http://www.gnu.org/licenses/>.
%> @endparblock
%
function problemData = outputStep(problemData, nStep)
%% visualization
if problemData.isVisSol && mod(nStep, problemData.outputFrequency) == 0
  cLagrange = projectDataDisc2DataLagr(problemData.cDisc);
  visualizeDataLagr(problemData.g, cLagrange, 'u_h', problemData.outputBasename, ...
                    nStep, problemData.outputTypes);
end % if
end % function



==> 0.4-beta2/advection/postprocessProblem.m <==
% Performs all post-processing steps, such as error estimates of the final
% solution and output of the final solution.

%===============================================================================
%> @file
%>
%> @brief Performs all post-processing tasks, such as error estimates of the 
%>        final solution and output of the final solution.
%===============================================================================
%>
%> @brief Performs all post-processing tasks, such as error estimates of the 
%>        final solution and output of the final solution.
%>
%> This routine is called after the main loop.
%>
%> @param  problemData  A struct with problem parameters and solution
%>                      vectors. @f$[\text{struct}]@f$
%>
%> @retval problemData  A struct with all necessary parameters and definitions
%>                      for the problem description and precomputed fields.
%>                      @f$[\text{struct}]@f$
%>
%> This file is part of FESTUNG
%>
%> @copyright 2014-2016 Balthasar Reuter, Florian Frank, Vadym Aizinger
%> 
%> @par License
%> @parblock
%> This program is free software: you can redistribute it and/or modify
%> it under the terms of the GNU General Public License as published by
%> the Free Software Foundation, either version 3 of the License, or
%> (at your option) any later version.
%>
%> This program is distributed in the hope that it will be useful,
%> but WITHOUT ANY WARRANTY; without even the implied warranty of
%> MERCHANTABILITY or FITNESS FOR A PARTICULAR PURPOSE.  See the
%> GNU General Public License for more details.
%>
%> You should have received a copy of the GNU General Public License
%> along with this program.  If not, see <http://www.gnu.org/licenses/>.
%> @endparblock
%
function problemData = postprocessProblem(problemData)
%% Visualization
if problemData.isVisSol
  cLagrange = projectDataDisc2DataLagr(problemData.cDisc);
  visualizeDataLagr(problemData.g, cLagrange, 'u_h', problemData.outputBasename, ...
                    problemData.numSteps, problemData.outputTypes);
end % if

fprintf('Finished simulation at t_end = %g\n', problemData.tEnd);
%% Error evaluation
if problemData.isAnalytical
  problemData.error = computeL2Error(problemData.g, problemData.cDisc, ...
    @(x1,x2) problemData.cCont(problemData.tEnd, x1, x2), 2*problemData.p, ...
    problemData.basesOnQuad);
  fprintf('L2 error w.r.t. the analytical solution: %g\n', problemData.error)
else
  problemData.error = computeL2Error(problemData.g, problemData.cDisc, ...
    problemData.c0Cont, 2*problemData.p, problemData.basesOnQuad);
  fprintf('L2 error w.r.t. the initial condition: %g\n', problemData.error)
end % if
end % function



==> 0.4-beta2/advection/postprocessStep.m <==
% Third step of the four-part algorithm in the main loop.

%===============================================================================
%> @file
%>
%> @brief Third step of the four-part algorithm in the main loop.
%===============================================================================
%>
%> @brief Third step of the four-part algorithm in the main loop.
%>
%> The main loop repeatedly executes four steps until the parameter
%> <code>problemData.isFinished</code> becomes <code>true</code>.
%> These four steps are:
%>
%>  1. preprocessStep()
%>  2. solveStep()
%>  3. postprocessStep()
%>  4. outputStep()
%> 
%> This routine is executed third in each loop iteration.
%> It brings the linearized new solution back to the representation matrix
%> form and decides whether the main loop is to be terminated (i.e., the
%> end of the simulation time is reached).
%>
%> @param  problemData  A struct with problem parameters, precomputed
%>                      fields, and solution data structures, as provided 
%>                      by configureProblem() and preprocessProblem(). 
%>                      @f$[\text{struct}]@f$
%> @param  nStep        The current iteration number of the main loop. 
%>
%> @retval problemData  The input struct enriched with post-processed data
%>                      for this loop iteration. @f$[\text{struct}]@f$
%>
%> This file is part of FESTUNG
%>
%> @copyright 2014-2016 Balthasar Reuter, Florian Frank, Vadym Aizinger
%> 
%> @par License
%> @parblock
%> This program is free software: you can redistribute it and/or modify
%> it under the terms of the GNU General Public License as published by
%> the Free Software Foundation, either version 3 of the License, or
%> (at your option) any later version.
%>
%> This program is distributed in the hope that it will be useful,
%> but WITHOUT ANY WARRANTY; without even the implied warranty of
%> MERCHANTABILITY or FITNESS FOR A PARTICULAR PURPOSE.  See the
%> GNU General Public License for more details.
%>
%> You should have received a copy of the GNU General Public License
%> along with this program.  If not, see <http://www.gnu.org/licenses/>.
%> @endparblock
%
function problemData = postprocessStep(problemData, nStep)
K = problemData.K;
N = problemData.N;

%% Reshape and store solution in problemData
problemData.cDisc = reshape(problemData.cDiscRK{end}, N, K)';
problemData.isFinished = nStep >= problemData.numSteps;
end % function



==> 0.4-beta2/advection/postprocessSubStep.m <==
% Third step of the three-part substepping algorithm for each Runge-Kutta stage.

%===============================================================================
%> @file
%>
%> @brief Third step of the three-part substepping algorithm for each Runge-Kutta stage.
%===============================================================================
%>
%> @brief Third step of the three-part substepping algorithm for each Runge-Kutta stage.
%>
%> The routine iterateSubSteps() repeatedly executes three steps until the 
%> parameter <code>problemData.isSubSteppingFinished</code> becomes 
%> <code>true</code>.
%> These three steps are:
%>
%>  1. preprocessSubStep()
%>  2. solveSubStep()
%>  3. postprocessSubStep()
%> 
%> This routine is executed third in each loop iteration.
%> It decides whether the substepping is finished and updates
%> <code>problemData.isSubSteppingFinished</code> accordingly.
%>
%> @param  problemData  A struct with problem parameters, precomputed
%>                      fields, and solution data structures (either filled
%>                      with initial data or the solution from the previous
%>                      loop iteration), as provided by configureProblem()  
%>                      and preprocessProblem(). @f$[\text{struct}]@f$
%> @param  nStep        The current iteration number of the main loop. 
%> @param  nSubStep     The current iteration number of the substepping.
%>
%> @retval problemData  The input struct enriched with postprocessed data
%>                      for this loop iteration. @f$[\text{struct}]@f$
%>
%> This file is part of FESTUNG
%>
%> @copyright 2014-2016 Balthasar Reuter, Florian Frank, Vadym Aizinger
%> 
%> @par License
%> @parblock
%> This program is free software: you can redistribute it and/or modify
%> it under the terms of the GNU General Public License as published by
%> the Free Software Foundation, either version 3 of the License, or
%> (at your option) any later version.
%>
%> This program is distributed in the hope that it will be useful,
%> but WITHOUT ANY WARRANTY; without even the implied warranty of
%> MERCHANTABILITY or FITNESS FOR A PARTICULAR PURPOSE.  See the
%> GNU General Public License for more details.
%>
%> You should have received a copy of the GNU General Public License
%> along with this program.  If not, see <http://www.gnu.org/licenses/>.
%> @endparblock
%
function problemData = postprocessSubStep(problemData, nStep, nSubStep) %#ok<INUSL>
problemData.isSubSteppingFinished = nSubStep >= length(problemData.omega);
end % function


==> 0.4-beta2/advection/preprocessProblem.m <==
% Performs all pre-processing steps, such as grid generation, assembly of
% stationary blocks, etc. for the problem solution.

%===============================================================================
%> @file
%>
%> @brief Performs all pre-processing tasks, such as grid generation, assembly 
%>        of stationary blocks, etc. for the problem solution.
%===============================================================================
%>
%> @brief Performs all pre-processing steps, such as grid generation, assembly 
%>        of stationary blocks, etc. for the problem solution.
%>
%> This routine is called after advection/configureProblem.m.
%>
%> This step consists of grid generation, computation of derived
%> data structures, pre-computation of often needed values (e.g., basis
%> functions on quadrature points), and assembly of time-independent matrix
%> blocks.
%>
%> @param  problemData  A struct with problem parameters, as provided by
%>                      configureProblem(). @f$[\text{struct}]@f$
%>
%> @retval problemData  A struct with all necessary parameters and definitions
%>                      for the problem description and precomputed fields.
%>                      @f$[\text{struct}]@f$
%>
%> This file is part of FESTUNG
%>
%> @copyright 2014-2016 Balthasar Reuter, Florian Frank, Vadym Aizinger
%> 
%> @par License
%> @parblock
%> This program is free software: you can redistribute it and/or modify
%> it under the terms of the GNU General Public License as published by
%> the Free Software Foundation, either version 3 of the License, or
%> (at your option) any later version.
%>
%> This program is distributed in the hope that it will be useful,
%> but WITHOUT ANY WARRANTY; without even the implied warranty of
%> MERCHANTABILITY or FITNESS FOR A PARTICULAR PURPOSE.  See the
%> GNU General Public License for more details.
%>
%> You should have received a copy of the GNU General Public License
%> along with this program.  If not, see <http://www.gnu.org/licenses/>.
%> @endparblock
%
function problemData = preprocessProblem(problemData)
%% Store substep handles to avoid calling overhead
[~, ~, ~, subStepList] = getStepLists();
problemData.subStepHandles = getStepHandles(problemData.problemName, subStepList);
%% Triangulation.
problemData.g = problemData.generateGridData(problemData.hmax);
if problemData.isVisGrid,  visualizeGrid(problemData.g);  end
%% Globally constant parameters.
problemData.K           = problemData.g.numT;  % number of triangles
problemData.N           = nchoosek(problemData.p + 2, problemData.p); % number of local DOFs
problemData.tau         = problemData.tEnd / problemData.numSteps;  % time step size

% [K x 3] arrays that mark local edges (E0T) or vertices (V0T) that are 
% interior or have a certain boundary type.
problemData.g.markE0Tint  = problemData.generateMarkE0Tint(problemData.g);
problemData.g.markE0TbdrN = problemData.generateMarkE0TbdrN(problemData.g);
problemData.g.markE0TbdrD = problemData.generateMarkE0TbdrD(problemData.g);
problemData.g.markV0TbdrD = ismember(problemData.g.V0T, ...
                            problemData.g.V0E(problemData.g.E0T(problemData.g.markE0TbdrD), :)); 

% Precompute some repeatedly evaluated fields                          
problemData.g = computeDerivedGridData(problemData.g);       
%% Configuration output.
fprintf('Computing with polynomial order %d (%d local DOFs) on %d triangles.\n', problemData.p, problemData.N, problemData.K)
%% Lookup table for basis function.
problemData.basesOnQuad = computeBasesOnQuad(problemData.N, struct);
if problemData.isSlopeLim
  problemData.basesOnQuad = computeTaylorBasesV0T(problemData.g, problemData.N, problemData.basesOnQuad);
end % if
%% Computation of matrices on the reference triangle.
problemData.hatM              = integrateRefElemPhiPhi(problemData.N, problemData.basesOnQuad);
problemData.hatG              = integrateRefElemDphiPhiPhi(problemData.N, problemData.basesOnQuad);
problemData.hatRdiagOnQuad    = integrateRefEdgePhiIntPhiIntPerQuad(problemData.N, problemData.basesOnQuad);
problemData.hatRoffdiagOnQuad = integrateRefEdgePhiIntPhiExtPerQuad(problemData.N, problemData.basesOnQuad);
%% Assembly of time-independent global matrices.
problemData.globM = assembleMatElemPhiPhi(problemData.g, problemData.hatM);
if problemData.isSlopeLim
  globMTaylor = assembleMatElemPhiTaylorPhiTaylor(problemData.g, problemData.N);
  problemData.globMDiscTaylor = assembleMatElemPhiDiscPhiTaylor(problemData.g, problemData.N, problemData.basesOnQuad);
  problemData.globMCorr = spdiags(1./diag(globMTaylor), 0, problemData.K * problemData.N, problemData.K * problemData.N) * globMTaylor;
end % if
end % function

==> 0.4-beta2/advection/preprocessStep.m <==
% First step of the four-part algorithm in the main loop. Do-nothing
% function in the advection solver.

%===============================================================================
%> @file
%>
%> @brief First step of the four-part algorithm in the main loop. 
%>        Do-nothing function in the advection solver.
%===============================================================================
%>
%> @brief First step of the four-part algorithm in the main loop.
%>        Do-nothing function in the advection solver.
%>
%> The main loop repeatedly executes four steps until the parameter
%> <code>problemData.isFinished</code> becomes <code>true</code>.
%> These four steps are:
%>
%>  1. preprocessStep()
%>  2. solveStep()
%>  3. postprocessStep()
%>  4. outputStep()
%> 
%> This routine is executed first in each loop iteration.
%> The Advection problem requires substepping due to the Runge-Kutta method
%> (see solveStep() and @ref RAWFK2016 for details). Thus, no terms can be
%> assembled here and this routine does nothing.
%>
%> @param  problemData  A struct with problem parameters, precomputed
%>                      fields, and solution data structures (either filled
%>                      with initial data or the solution from the previous
%>                      loop iteration), as provided by configureProblem()  
%>                      and preprocessProblem(). @f$[\text{struct}]@f$
%> @param  nStep        The current iteration number of the main loop. 
%>
%> @retval problemData  The input struct without any modifications.
%>                      @f$[\text{struct}]@f$
%>
%> This file is part of FESTUNG
%>
%> @copyright 2014-2016 Balthasar Reuter, Florian Frank, Vadym Aizinger
%> 
%> @par License
%> @parblock
%> This program is free software: you can redistribute it and/or modify
%> it under the terms of the GNU General Public License as published by
%> the Free Software Foundation, either version 3 of the License, or
%> (at your option) any later version.
%>
%> This program is distributed in the hope that it will be useful,
%> but WITHOUT ANY WARRANTY; without even the implied warranty of
%> MERCHANTABILITY or FITNESS FOR A PARTICULAR PURPOSE.  See the
%> GNU General Public License for more details.
%>
%> You should have received a copy of the GNU General Public License
%> along with this program.  If not, see <http://www.gnu.org/licenses/>.
%> @endparblock
%
function problemData = preprocessStep(problemData, nStep) %#ok<INUSD>
% No preprocessing necessary.
end % function


==> 0.4-beta2/advection/preprocessSubStep.m <==
% Preprocessing of the Runge-Kutta step.

%===============================================================================
%> @file
%>
%> @brief Preprocessing of the Runge-Kutta step.
%===============================================================================
%>
%> @brief Preprocessing of the Runge-Kutta step.
%>
%> The routine iterateSubSteps() repeatedly executes three steps until the 
%> parameter <code>problemData.isSubSteppingFinished</code> becomes 
%> <code>true</code>.
%> These three steps are:
%>
%>  1. preprocessSubStep()
%>  2. solveSubStep()
%>  3. postprocessSubStep()
%> 
%> This routine is executed first in each loop iteration.
%> It takes care of the assembly of time-dependent matrices and right hand
%> side vectors. Furthermore, it evaluates the boundary conditions for the 
%> current Runge-Kutta step.
%>
%> @param  problemData  A struct with problem parameters, precomputed
%>                      fields, and solution data structures (either filled
%>                      with initial data or the solution from the previous
%>                      loop iteration), as provided by configureProblem()  
%>                      and preprocessProblem(). @f$[\text{struct}]@f$
%> @param  nStep        The current iteration number of the main loop. 
%> @param  nSubStep     The current iteration number of the substepping.
%>
%> @retval problemData  The input struct enriched with preprocessed data
%>                      for this loop iteration. @f$[\text{struct}]@f$
%>
%> This file is part of FESTUNG
%>
%> @copyright 2014-2016 Balthasar Reuter, Florian Frank, Vadym Aizinger
%> 
%> @par License
%> @parblock
%> This program is free software: you can redistribute it and/or modify
%> it under the terms of the GNU General Public License as published by
%> the Free Software Foundation, either version 3 of the License, or
%> (at your option) any later version.
%>
%> This program is distributed in the hope that it will be useful,
%> but WITHOUT ANY WARRANTY; without even the implied warranty of
%> MERCHANTABILITY or FITNESS FOR A PARTICULAR PURPOSE.  See the
%> GNU General Public License for more details.
%>
%> You should have received a copy of the GNU General Public License
%> along with this program.  If not, see <http://www.gnu.org/licenses/>.
%> @endparblock
%
function problemData = preprocessSubStep(problemData, nStep, nSubStep) %#ok<INUSL>
K = problemData.K;
N = problemData.N;

% L2 projections of algebraic coefficients
fDisc  = projectFuncCont2DataDisc(problemData.g, @(x1,x2) problemData.fCont(problemData.t(nSubStep),x1,x2),  ...
                                  2*problemData.p, problemData.hatM, problemData.basesOnQuad);
u1Disc = projectFuncCont2DataDisc(problemData.g, @(x1,x2) problemData.u1Cont(problemData.t(nSubStep),x1,x2), ...
                                  2*problemData.p, problemData.hatM, problemData.basesOnQuad);
u2Disc = projectFuncCont2DataDisc(problemData.g, @(x1,x2) problemData.u2Cont(problemData.t(nSubStep),x1,x2), ...
                                  2*problemData.p, problemData.hatM, problemData.basesOnQuad);

% Evaluate normal velocity in quadrature points of edges
vNormalOnQuadEdge = computeFuncContNuOnQuadEdge(problemData.g, @(x1,x2) problemData.u1Cont(problemData.t(nSubStep),x1,x2), ...
                      @(x1,x2) problemData.u2Cont(problemData.t(nSubStep),x1,x2), 2*problemData.p+1);

% Assembly of time-dependent global matrices
problemData.globG = assembleMatElemDphiPhiFuncDiscVec(problemData.g, problemData.hatG, u1Disc, u2Disc);
problemData.globR = assembleMatEdgePhiPhiValUpwind(problemData.g, ~problemData.g.markE0TbdrN, ...
                                                   problemData.hatRdiagOnQuad, problemData.hatRoffdiagOnQuad, ...
                                                   vNormalOnQuadEdge, problemData.g.areaE0TbdrNotN);
                                               
% Assembly of Dirichlet boundary contributions
problemData.globKD = assembleVecEdgePhiIntFuncContVal(problemData.g, problemData.g.markE0TbdrD, ...
                        @(x1,x2) problemData.cDCont(problemData.t(nSubStep),x1,x2), vNormalOnQuadEdge, N, ...
                        problemData.basesOnQuad, problemData.g.areaE0TbdrD);

% Assembly of Neumann boundary contributions
gNUpwind = @(x1,x2) (problemData.gNCont(problemData.t(nSubStep),x1,x2) <= 0) .* problemData.gNCont(problemData.t(nSubStep),x1,x2);
problemData.globKN = assembleVecEdgePhiIntFuncCont(problemData.g, problemData.g.markE0TbdrN, ...
                                                   gNUpwind, N, problemData.basesOnQuad);

% Assembly of the source contribution
problemData.globL = problemData.globM * reshape(fDisc', K*N, 1);
end % function


==> 0.4-beta2/advection/solveStep.m <==
% Second step of the four-part algorithm in the main loop. Carries out all
% Runge-Kutta steps for a time-step.

%===============================================================================
%> @file
%>
%> @brief Second step of the four-part algorithm in the main loop.
%>        Carries out all Runge-Kutta steps for a time-step.
%===============================================================================
%>
%> @brief Second step of the four-part algorithm in the main loop.
%>        Carries out all Runge-Kutta steps for a time-step.
%>
%> The main loop repeatedly executes four steps until the parameter
%> <code>problemData.isFinished</code> becomes <code>true</code>.
%> These four steps are:
%>
%>  1. preprocessStep()
%>  2. solveStep()
%>  3. postprocessStep()
%>  4. outputStep()
%> 
%> This routine obtains the parameters of the Runge-Kutta method and
%> linearizes the DG solution representation vector before calling
%> iterateSubSteps() to actually carry out the Runge-Kutta method.
%>
%> @param  problemData  A struct with problem parameters, precomputed
%>                      fields, and solution data structures (either filled
%>                      with initial data or the solution from the previous
%>                      loop iteration), as provided by configureProblem()  
%>                      and preprocessProblem(). @f$[\text{struct}]@f$
%> @param  nStep        The current iteration number of the main loop. 
%>
%> @retval problemData  The input struct enriched with solution data at
%>                      the next step. @f$[\text{struct}]@f$
%>
%> This file is part of FESTUNG
%>
%> @copyright 2014-2016 Balthasar Reuter, Florian Frank, Vadym Aizinger
%> 
%> @par License
%> @parblock
%> This program is free software: you can redistribute it and/or modify
%> it under the terms of the GNU General Public License as published by
%> the Free Software Foundation, either version 3 of the License, or
%> (at your option) any later version.
%>
%> This program is distributed in the hope that it will be useful,
%> but WITHOUT ANY WARRANTY; without even the implied warranty of
%> MERCHANTABILITY or FITNESS FOR A PARTICULAR PURPOSE.  See the
%> GNU General Public License for more details.
%>
%> You should have received a copy of the GNU General Public License
%> along with this program.  If not, see <http://www.gnu.org/licenses/>.
%> @endparblock
%
function problemData = solveStep(problemData, nStep)
K = problemData.K;
N = problemData.N;

% Obtain Runge-Kutta rule
[problemData.t, problemData.omega] = rungeKuttaExplicit(problemData.ordRK, ...
                                        problemData.tau, ...
                                        (nStep - 1) * problemData.tau);

% Initialize solution vectors for RK steps
problemData.cDiscRK = cell(length(problemData.t) + 1, 1);
problemData.cDiscRK{1} = reshape(problemData.cDisc', [K*N 1]);

% Carry out RK steps
problemData.isSubSteppingFinished = false;
problemData = iterateSubSteps(problemData, nStep, problemData.subStepHandles);
end % function


==> 0.4-beta2/advection/solveSubStep.m <==
% Compute the solution of the current Runge-Kutta stage.

%===============================================================================
%> @file
%>
%> @brief Compute the solution of the current Runge-Kutta stage.
%===============================================================================
%>
%> @brief Compute the solution of the current Runge-Kutta stage.
%>
%> The routine iterateSubSteps() repeatedly executes three steps until the 
%> parameter <code>problemData.isSubSteppingFinished</code> becomes 
%> <code>true</code>.
%> These three steps are:
%>
%>  1. preprocessSubStep()
%>  2. solveSubStep()
%>  3. postprocessSubStep()
%> 
%> This routine is executed second in each loop iteration.
%> It assembles the global system, computes the discrete time derivative
%> and applies slope limiting to it (i.e., applies "selective mass lumping"
%> as described in @ref RAWFK2016). This is used to compute the solution at
%> the next Runge-Kutta level, which then is slope-limited itself.
%>
%> @param  problemData  A struct with problem parameters, precomputed
%>                      fields, and solution data structures (either filled
%>                      with initial data or the solution from the previous
%>                      loop iteration), as provided by configureProblem()  
%>                      and preprocessProblem(). @f$[\text{struct}]@f$
%> @param  nStep        The current iteration number of the main loop. 
%> @param  nSubStep     The current iteration number of the substepping.
%>
%> @retval problemData  The input struct enriched with the new solution
%>                      for this Runge-Kutta stage. @f$[\text{struct}]@f$
%>
%> This file is part of FESTUNG
%>
%> @copyright 2014-2016 Balthasar Reuter, Florian Frank, Vadym Aizinger
%> 
%> @par License
%> @parblock
%> This program is free software: you can redistribute it and/or modify
%> it under the terms of the GNU General Public License as published by
%> the Free Software Foundation, either version 3 of the License, or
%> (at your option) any later version.
%>
%> This program is distributed in the hope that it will be useful,
%> but WITHOUT ANY WARRANTY; without even the implied warranty of
%> MERCHANTABILITY or FITNESS FOR A PARTICULAR PURPOSE.  See the
%> GNU General Public License for more details.
%>
%> You should have received a copy of the GNU General Public License
%> along with this program.  If not, see <http://www.gnu.org/licenses/>.
%> @endparblock
%
function problemData = solveSubStep(problemData, nStep, nSubStep) %#ok<INUSL>
K = problemData.K;
N = problemData.N;

% Building the system
sysA = -problemData.globG{1} - problemData.globG{2} + problemData.globR;
sysV = problemData.globL - problemData.globKD - problemData.globKN;

% Computing the discrete time derivative
cDiscDot = problemData.globM \ (sysV - sysA * problemData.cDiscRK{nSubStep});

% Apply slope limiting to time derivative
if problemData.isSlopeLim
  cDiscDotTaylor = projectDataDisc2DataTaylor(reshape(cDiscDot, [N K])', problemData.globM, problemData.globMDiscTaylor);
  cDiscDotTaylorLim = applySlopeLimiterTaylor(problemData.g, cDiscDotTaylor, problemData.g.markV0TbdrD, NaN(K,3), problemData.basesOnQuad, problemData.typeSlopeLim);
  cDiscDotTaylor = reshape(cDiscDotTaylorLim', [K*N 1]) + problemData.globMCorr * reshape((cDiscDotTaylor - cDiscDotTaylorLim)', [K*N 1]);
  cDiscDot = reshape(projectDataTaylor2DataDisc(reshape(cDiscDotTaylor, [N K])', problemData.globM, problemData.globMDiscTaylor)', [K*N 1]);
end % if

% Compute next step
problemData.cDiscRK{nSubStep + 1} = problemData.omega(nSubStep) * problemData.cDiscRK{1} + (1 - problemData.omega(nSubStep)) * (problemData.cDiscRK{nSubStep} + problemData.tau * cDiscDot);

% Limiting the solution
if problemData.isSlopeLim
  % Evaluate boundary condition at new time level
  tBC = getdefault(problemData.t, nSubStep + 1, problemData.t(1) + problemData.tau);
  cDV0T = computeFuncContV0T(problemData.g, @(x1, x2) problemData.cDCont(tBC, x1, x2));
  problemData.cDiscRK{nSubStep + 1} = reshape(applySlopeLimiterDisc(problemData.g, reshape(problemData.cDiscRK{nSubStep + 1}, [N K])', problemData.g.markV0TbdrD, ...
                                      cDV0T, problemData.globM, problemData.globMDiscTaylor, problemData.basesOnQuad, problemData.typeSlopeLim)', [K*N 1]);
end % if
end % function


==> 0.4-beta2/advection_hdg/computeDerivedGridData.m <==
% Computes an additional field needed throughout the advection
% problem presented in @ref JRASK2018 . This field only contains
% information based on the underlying grid and is therefore constant in
% time but used in every step. It is saved as part of the grid.

%===============================================================================
%> @file
%>
%> @brief Computes an additional field needed throughout the advection
%>        problem presented in @ref JRASK2018 . This field only contains
%>        information based on the underlying grid and is therefore constant in
%>        time but used in every step. It is saved as part of the grid.
%===============================================================================
%>
%> @brief Computes an additional field needed throughout the advection
%>        problem presented in @ref JRASK2018 . This field only contains
%>        information based on the underlying grid and is therefore constant in
%>        time but used in every step. It is saved as part of the grid.
%>
%> For every edge of a triangle the entries of g.markSideE0T indicate
%> whether the element is the first or second adjacent element with respect
%> to the edge view. @f$[K \times 3 \times 2]@f$
%>
%> @param  g          The lists describing the geometric and topological 
%>                    properties of a triangulation (see 
%>                    <code>generateGridData()</code>) 
%>                    @f$[1 \times 1 \text{ struct}]@f$
%> @retval g          The lists describing the geometric and topological 
%>                    properties of a triangulation (see 
%>                    <code>generateGridData()</code>) 
%>                    @f$[1 \times 1 \text{ struct}]@f$
%>
%> This file is part of FESTUNG
%>
%> @copyright 2014-2017 Balthasar Reuter, Florian Frank, Vadym Aizinger
%> @author Balthasar Reuter, 2017
%> 
%> @par License
%> @parblock
%> This program is free software: you can redistribute it and/or modify
%> it under the terms of the GNU General Public License as published by
%> the Free Software Foundation, either version 3 of the License, or
%> (at your option) any later version.
%>
%> This program is distributed in the hope that it will be useful,
%> but WITHOUT ANY WARRANTY; without even the implied warranty of
%> MERCHANTABILITY or FITNESS FOR A PARTICULAR PURPOSE.  See the
%> GNU General Public License for more details.
%>
%> You should have received a copy of the GNU General Public License
%> along with this program.  If not, see <http://www.gnu.org/licenses/>.
%> @endparblock
%
function g = computeDerivedGridData(g)
g.markSideE0T = true(g.numT, 3, 2);
for n = 1 : 3
  % Mark element to have local id 1 or 2 at the given edge
  g.markSideE0T(:, n, 1) = g.T0E(g.E0T(:, n), 2) ~= (1:g.numT)';
  g.markSideE0T(:, n, 2) = ~g.markSideE0T(:, n, 1);
end % for
end % function

==> 0.4-beta2/advection_hdg/configureProblem.m <==
% Fills the problemData-struct with all basic configuration options.
% Problem parameters are to be modified inside this routine.

%===============================================================================
%> @file
%>
%> @brief Fills the problemData-struct with all basic configuration options.
%>        Problem parameters are to be modified inside this routine.
%===============================================================================
%>
%> @brief Fills the problemData-struct with all basic configuration options.
%>        Problem parameters are to be modified inside this routine.
%>
%> This routine is called before any other function for the problem.
%> It defines all problem parameters and should be the only file users have
%> to adapt to their needs.
%> 
%> It provides all configuration options for the numerical solver to 
%> approximate solutions 
%> @f$c:\overline{J}\times\overline{\Omega}\rightarrow\mathbb{R}@f$ 
%> of the advection equation
%> @f{align*}{
%> \partial_t c  + \nabla\cdot (\mathbf{u}\,c) &\;=\; f            &&\text{in}~J\times\Omega\,,\\
%> c                                           &\;=\; c_\mathrm{D} &&\text{on}~J\times{\partial\Omega}_{\mathrm{in}}\,,\\
%> c                                           &\;=\; c^0          &&\text{on}~\{0\}\times\Omega\,.
%> @f}
%> The velocity @f$\mathbf{u}:J\times\Omega\rightarrow\mathbb{R}^2@f$ and 
%> right hand side@f$f:J\times\Omega\rightarrow \mathbb{R}@f$
%> may vary in time and space. 
%> A detailed description can be found in @ref JRASK2018.
%>
%> Please read the inline-comments in the code for the meaning of each
%> configuration option.
%>
%> @param  problemData  A (probably) empty struct with problem parameters.
%>                      @f$[\text{struct}]@f$
%>
%> @retval problemData  A struct with all necessary parameters and definitions
%>                      for the problem description. @f$[\text{struct}]@f$
%>
%> This file is part of FESTUNG
%>
%> @copyright 2014-2017 Balthasar Reuter, Florian Frank, Vadym Aizinger
%> @author Alexander Jaust, 2017.
%> @author Balthasar Reuter, 2017.
%> 
%> @par License
%> @parblock
%> This program is free software: you can redistribute it and/or modify
%> it under the terms of the GNU General Public License as published by
%> the Free Software Foundation, either version 3 of the License, or
%> (at your option) any later version.
%>
%> This program is distributed in the hope that it will be useful,
%> but WITHOUT ANY WARRANTY; without even the implied warranty of
%> MERCHANTABILITY or FITNESS FOR A PARTICULAR PURPOSE.  See the
%> GNU General Public License for more details.
%>
%> You should have received a copy of the GNU General Public License
%> along with this program.  If not, see <http://www.gnu.org/licenses/>.
%> @endparblock
%
function problemData = configureProblem(problemData)
%% Parameters.
% Choose testcase
problemData = setdefault(problemData, 'testcase', 'solid_body'); 

% Mark run as convergence test (enforces Friedrichs-Keller triangulation)
problemData = setdefault(problemData, 'isConvergence', false);

% Maximum edge length of triangle
problemData = setdefault(problemData, 'hmax', 2^-6);

% Local polynomial approximation order (0 to 4)
problemData = setdefault(problemData, 'p', 2);

% Order of Runge-Kutta method
problemData = setdefault(problemData, 'ordRK', min(problemData.p + 1, 4));

% Order of quadrature rule
problemData = setdefault(problemData, 'qOrd', 2*problemData.p + 1);

% Load testcase
problemData = execin([ problemData.problemName filesep 'getTestcase' ], problemData, problemData.testcase);

% Visualization settings
problemData = setdefault(problemData, 'isVisGrid', false);  % visualization of grid
problemData = setdefault(problemData, 'isVisSol', true);  % visualization of solution
problemData = setdefault(problemData, 'outputFrequency', 50); % no visualization of every timestep
problemData = setdefault(problemData, 'outputBasename', ...
                         ['output' filesep 'hdg_advection']); 
problemData = setdefault(problemData, 'outputTypes', { 'vtk', 'tec' });  % Type of visualization files ('vtk, 'tec')

% HDG stabilization parameter
problemData = setdefault(problemData, 'stab', 1.0); 

% Enable blockwise local solves and specify block size
problemData = setdefault(problemData, 'isBlockSolve', true);
problemData = setdefault(problemData, 'blockSolveSize', 2^(5 - problemData.p));

%% Parameter check.
assert(problemData.p >= 0 && problemData.p <= 4, 'Polynomial order must be zero to four.')
assert(problemData.ordRK >= 1 && problemData.ordRK <= 4, 'Order of Runge-Kutta method must be zero to four.')
assert(problemData.hmax > 0, 'Maximum edge length must be positive.')
assert(problemData.numSteps > 0, 'Number of time steps must be positive.')
%% Domain and triangulation configuration.
% Triangulate unit square using pdetool (if available or Friedrichs-Keller otherwise).
if ~problemData.isConvergence && license('checkout','PDE_Toolbox')
  problemData.generateGridData = @(hmax) domainPolygon([0 1 1 0], [0 0 1 1], hmax);
else
  fprintf('PDE_Toolbox not available. Using Friedrichs-Keller triangulation.\n');
  problemData.generateGridData = @domainSquare;
end % if
end % function


==> 0.4-beta2/advection_hdg/doConvergenceTest.m <==
% Helper routine for testConvergence() that carries out convergence tests
% for problem 'hdg_advection'.

%===============================================================================
%> @file
%>
%> @brief Helper routine for testConvergence() that carries out convergence tests
%>        for problem 'hdg_advection'.
%===============================================================================
%>
%> @brief Helper routine for testConvergence() that carries out convergence tests
%>        for problem 'hdg_advection'.
%>
%> It solves a given testcase with continuously refined mesh size and/or
%> time step size and saves the obtained error estimates to compute
%> experimental orders of convergence.
%>
%> Mesh size is given by @f$h_j = \frac{1}{3\cdot 2^j}@f$, with @f$j@f$
%> any of the values in `hLevel`.
%> Number of time steps is given by @f$N_\mathrm{steps} = 10 \cdot 2^j@f$,
%> with @f$j@f$ any of the values in `tLevel`.
%>
%> @param  testcase     The name of the testcase to be solved. See
%>                      getTestcase() for available options.
%> @param  pLevel       Vector with polynomial approximation orders to be tested.
%> @param  hLevel       Vector with mesh refinement levels to be tested.
%> @param  tLevel       Vector with time step refinement levels to be tested.
%>
%> @retval err          A cell array of vectors, with errors from the
%>                      computations on all space/time levels for each
%>                      polynomial degree.
%> @retval eoc          A cell array with the corresponding experimental
%>                      orders of convergence.
%>
%> This file is part of FESTUNG
%>
%> @copyright 2014-2017 Balthasar Reuter, Florian Frank, Vadym Aizinger
%> @author Balthasar Reuter, 2017.
%>
%> @par License
%> @parblock
%> This program is free software: you can redistribute it and/or modify
%> it under the terms of the GNU General Public License as published by
%> the Free Software Foundation, either version 3 of the License, or
%> (at your option) any later version.
%>
%> This program is distributed in the hope that it will be useful,
%> but WITHOUT ANY WARRANTY; without even the implied warranty of
%> MERCHANTABILITY or FITNESS FOR A PARTICULAR PURPOSE.  See the
%> GNU General Public License for more details.
%>
%> You should have received a copy of the GNU General Public License
%> along with this program.  If not, see <http://www.gnu.org/licenses/>.
%> @endparblock
%
function [err, eoc] = doConvergenceTest(testcase, pLevel, hLevel, tLevel)
if nargin < 2
  pLevel = 0:4;
end % if
if nargin < 3
  hLevel = 1:6;
end % if
if nargin < 4
  tLevel = hLevel;
end % if

isSpatConv = length(hLevel) > 1 && length(tLevel) == 1;
isTimeSpatConv = length(hLevel) == length(tLevel);
assert(xor(isSpatConv, isTimeSpatConv), 'Time and space convergence levels must fit to each other!');
nLevel = max(length(hLevel), length(tLevel));

err = cell(size(pLevel));
eoc = cell(size(pLevel));

for ip = 1 : length(pLevel)
  for level = 1 : nLevel
    pd = struct('isVisSol', false, 'isVisGrid', false, 'isConvergence', true, 'testcase', testcase);
    pd.p = pLevel(ip);
    if isSpatConv || isTimeSpatConv
      pd.hmax = 2^-hLevel(level) / 3;
    end % if
    if ~isSpatConv
      pd.numSteps = 10 * 2^tLevel(level);
    end % if
    try
      pd = main('advection_hdg', pd);
      err{ip}(level) = pd.error;
      N = length(err{ip});
      if isSpatConv
        eoc{ip} = [ 0, log(err{ip}(1:N-1) ./ err{ip}(2:N)) ./ ...
                        ((hLevel(2:N) - hLevel(1:N-1)) * log(2)) ];
      else
        eoc{ip} = [ 0, log(err{ip}(1:N-1) ./ err{ip}(2:N)) ./ ...
                        ((tLevel(2:N) - tLevel(1:N-1)) * log(2)) ];
      end % if
      printConvergence(err, eoc, pLevel);
    catch ME
      stack = arrayfun(@(a) sprintf('  In %s (line %d)\n', a.file, a.line), ME.stack, 'UniformOutput', false);
      warning('%s: %s\n%s---', ME.identifier, ME.message, [stack{:}]);
      disp(ME.stack)
    end % try
  end % for level
end % for ip


end % function

function printConvergence(err, eoc, pLevel)
fprintf('Err        EOC\n');
fprintf('================\n');

for ip = 1 : length(err)
  N = length(err{ip});
  fprintf('---- p = %d -----\n', pLevel(ip)); 
  for i = 1 : N
    fprintf('%6.2e  %6.3f   \n', err{ip}(i), eoc{ip}(i));
  end % for i
end % for p
end % function

==> 0.4-beta2/advection_hdg/getTestcase.m <==
% Defines the test cases that can be selected in
% hdg_advection/configureProblem.

%===============================================================================
%> @file
%>
%> @brief Defines the test cases that can be selected in 
%>        hdg_advection/configureProblem.
%===============================================================================
%>
%> @brief Defines the test cases that can be selected in 
%>        hdg_advection/configureProblem.
%>
%> It provides four different test cases:
%> -# LeVeque's solid body rotation benchmark (see @ref JRASK2018 for details).
%> -# A stationary example with analytical solution 
%>    @f$c(t,\mathbf{x}) = \cos(7x^1)\cos(7x^2)@f$ and velocity field
%>    @f$\mathbf{u}(t,\mathbf{x}) = [\exp((x^1+x^2)/2), \exp((x^1-x^2)/2)]^T@f$.
%> -# A transient quasi-ODE example with analytical solution
%>    @f$c(t,\mathbf{x}) = \exp(-t)@f$ and velocity field @f$\mathbf{u}=\mathbf{0}@f$.
%> -# A transient example with analytical solution
%>    @f$c(t,\mathbf{x}) = \cos(7x^1)\cos(7x^2) + \exp(-t)@f$ and velocity field
%>    @f$\mathbf{u}(t,\mathbf{x}) = [\exp((x^1+x^2)/2), \exp((x^1-x^2)/2)]^T@f$.
%>
%> @param  problemData  A (probably) empty struct with problem parameters.
%>                      @f$[\text{struct}]@f$
%> @param  testcase     One of the following: 'solid_body', 'stationary',
%>                      'transient_ode', 'transient'
%>
%> @retval problemData  A struct with all necessary parameters and definitions
%>                      for the problem description. @f$[\text{struct}]@f$
%>
%> This file is part of FESTUNG
%>
%> @copyright 2014-2017 Balthasar Reuter, Florian Frank, Vadym Aizinger
%> 
%> @par License
%> @parblock
%> This program is free software: you can redistribute it and/or modify
%> it under the terms of the GNU General Public License as published by
%> the Free Software Foundation, either version 3 of the License, or
%> (at your option) any later version.
%>
%> This program is distributed in the hope that it will be useful,
%> but WITHOUT ANY WARRANTY; without even the implied warranty of
%> MERCHANTABILITY or FITNESS FOR A PARTICULAR PURPOSE.  See the
%> GNU General Public License for more details.
%>
%> You should have received a copy of the GNU General Public License
%> along with this program.  If not, see <http://www.gnu.org/licenses/>.
%> @endparblock
%
function problemData = getTestcase(problemData, testcase)  
switch testcase
  case 'solid_body' % LeVeque's solid body rotation
    isAnalytical = false;
    isStationary = false;
    
    G = @(x1, x2, x1_0, x2_0) (1/0.15) * sqrt((x1-x1_0).^2 + (x2-x2_0).^2);
    c0Cont = @(x1, x2) ((x1 - 0.5).^2 + (x2 - 0.75).^2 <= 0.0225 & (x1 <= 0.475 | x1 >= 0.525 | x2 >= 0.85)) + ...
        (1-G(x1, x2, 0.5, 0.25)) .* ((x1 - 0.5).^2 + (x2 - 0.25).^2 <= 0.0225) + ...
        0.25*(1+cos(pi*G(x1, x2, 0.25, 0.5))).*((x1 - 0.25).^2 + (x2 - 0.5).^2 <= 0.0225);
    fCont = @(t,x1,x2) zeros(size(x1));
    u1Cont = @(t,x1,x2) 0.5 - x2;
    u2Cont = @(t,x1,x2) x1 - 0.5;
    cDCont = @(t,x1,x2) zeros(size(x1));

    numSteps = 320;
    tEnd = 2 * pi;

  case 'stationary' % Stationary analytical example
    isAnalytical = true;
    isStationary = true;
    
    cCont = @(t, x1, x2) cos(7 * x1) .* cos(7 * x2);
    u1Cont = @(t, x1, x2) exp(0.5 * (x1 + x2));
    u2Cont = @(t, x1, x2) exp(0.5 * (x1 - x2));
    fCont = @(t, x1, x2) -7 * u1Cont(t, x1, x2) .* sin(7 * x1) .* cos(7 * x2) ...
        - 7 * u2Cont(t, x1, x2) .* cos(7 * x1) .* sin(7 * x2) ...
        + 0.5 * (u1Cont(t, x1, x2) - u2Cont(t, x1, x2)) .* cCont(t, x1, x2);
    c0Cont = @(x1, x2) cCont(0, x1, x2);
    cDCont = @(t, x1, x2) cCont(t, x1, x2);
    
    numSteps = 1;
    tEnd = 10;
    
  case 'transient_ode' % Transient ODE example
    isAnalytical = true;
    isStationary = false;
    
    cCont = @(t, x1, x2) exp(-t) * ones(size(x1));
    u1Cont = @(t, x1, x2) zeros(size(x1));
    u2Cont = @(t, x1, x2) zeros(size(x1));
    fCont = @(t, x1, x2) -cCont(t, x1, x2);
    c0Cont = @(x1, x2) cCont(0, x1, x2);
    cDCont = @(t, x1, x2) cCont(t, x1, x2);
    
    numSteps = 4;
    tEnd = 2;
    
  case 'transient' % Transient analytical example
    isAnalytical = true;
    isStationary = false;
    
    cCont = @(t, x1, x2) cos(7 * x1) .* cos(7 * x2) + exp(-t);
    u1Cont = @(t, x1, x2) exp(0.5 * (x1 + x2));
    u2Cont = @(t, x1, x2) exp(0.5 * (x1 - x2));
    fCont = @(t, x1, x2) -exp(-t) - 7 * u1Cont(t, x1, x2) .* sin(7 * x1) .* cos(7 * x2) ...
        - 7 * u2Cont(t, x1, x2) .* cos(7 * x1) .* sin(7 * x2) ...
        + 0.5 * (u1Cont(t, x1, x2) - u2Cont(t, x1, x2)) .* cCont(t, x1, x2);
    c0Cont = @(x1, x2) cCont(0, x1, x2);
    cDCont = @(t, x1, x2) cCont(t, x1, x2);
    
    numSteps = 10;
    tEnd = 2;
   
  otherwise
    error('Invalid testcase "%s".', testcase);
end % switch

fprintf('Loaded testcase "%s".\n', testcase);

% Time stepping parameters
problemData = setdefault(problemData, 'numSteps', numSteps);
problemData = setdefault(problemData, 'tEnd', tEnd);
problemData = setdefault(problemData, 'isStationary', isStationary);

% Store defined functions in struct
problemData = setdefault(problemData, 'c0Cont', c0Cont);
problemData = setdefault(problemData, 'fCont', fCont);
problemData = setdefault(problemData, 'u1Cont', u1Cont);
problemData = setdefault(problemData, 'u2Cont', u2Cont);
problemData = setdefault(problemData, 'cDCont', cDCont);
if isAnalytical, problemData = setdefault(problemData, 'cCont', cCont); end

% Specify boundary conditions
problemData = setdefault(problemData, 'generateMarkE0Tint', @(g) g.idE0T == 0);
problemData = setdefault(problemData, 'generateMarkE0Tbdr', @(g) g.idE0T ~= 0);

end % function


==> 0.4-beta2/advection_hdg/initializeProblem.m <==
% Fills the problem's data structures with initial data.

%===============================================================================
%> @file
%>
%> @brief Fills the problem's data structures with initial data.
%===============================================================================
%>
%> @brief Fills the problem's data structures with initial data.
%>
%> This routine is called after advection/preprocessProblem.m.
%>
%> Before entering the main loop of the solution algorithm, this routine
%> fills the problem's data structures with initial data.
%>
%> It projects the initial data and performs slope limiting on the
%> projected function.
%>
%> @param  problemData  A struct with problem parameters and precomputed
%>                      fields, as provided by configureProblem() and
%>                      preprocessProblem(). @f$[\text{struct}]@f$
%>
%> @retval problemData  The input struct enriched with initial data.
%>                      @f$[\text{struct}]@f$
%>
%> This file is part of FESTUNG
%>
%> @copyright 2014-2017 Balthasar Reuter, Florian Frank, Vadym Aizinger
%> @author Alexander Jaust, 2017.
%> @author Balthasar Reuter, 2017.
%>
%> @par License
%> @parblock
%> This program is free software: you can redistribute it and/or modify
%> it under the terms of the GNU General Public License as published by
%> the Free Software Foundation, either version 3 of the License, or
%> (at your option) any later version.
%>
%> This program is distributed in the hope that it will be useful,
%> but WITHOUT ANY WARRANTY; without even the implied warranty of
%> MERCHANTABILITY or FITNESS FOR A PARTICULAR PURPOSE.  See the
%> GNU General Public License for more details.
%>
%> You should have received a copy of the GNU General Public License
%> along with this program.  If not, see <http://www.gnu.org/licenses/>.
%> @endparblock
%
function problemData = initializeProblem(problemData)
problemData.isFinished = false;
%% Initial data on elements and faces
if ~problemData.isStationary
  problemData.cDisc = projectFuncCont2DataDisc(problemData.g, problemData.c0Cont, problemData.qOrd, ...
      problemData.hatM, problemData.basesOnQuad);
  fprintf('L2 error w.r.t. the initial condition: %g\n', ...
      computeL2Error(problemData.g, problemData.cDisc, problemData.c0Cont, problemData.qOrd + 1, problemData.basesOnQuad));
  %% visualization of inital condition.
  if problemData.isVisSol
    cLagrange = projectDataDisc2DataLagr(problemData.cDisc);
    visualizeDataLagr(problemData.g, cLagrange, 'u_h', problemData.outputBasename, 0, problemData.outputTypes)
  end
  fprintf('Starting time integration from 0 to %g using time step size %g (%d steps).\n', ...
      problemData.tEnd, problemData.dt, problemData.numSteps)
end % if
end % function

==> 0.4-beta2/advection_hdg/outputStep.m <==
% Last step of the four-part algorithm in the main loop.

%===============================================================================
%> @file
%>
%> @brief Last step of the four-part algorithm in the main loop.
%===============================================================================
%>
%> @brief Last step of the four-part algorithm in the main loop.
%>
%> The main loop repeatedly executes four steps until the parameter
%> <code>problemData.isFinished</code> becomes <code>true</code>.
%> These four steps are:
%>
%>  1. preprocessStep()
%>  2. solveStep()
%>  3. postprocessStep()
%>  4. outputStep()
%> 
%> This routine is executed last in each loop iteration and writes output
%> files that can later be visualized using TecPlot, Paraview, or others,
%> depending on the chosen file types in configureProblem().
%>
%> @param  problemData  A struct with problem parameters, precomputed
%>                      fields, and solution data structures, as provided 
%>                      by configureProblem() and preprocessProblem(). 
%>                      @f$[\text{struct}]@f$
%> @param  nStep        The current iteration number of the main loop. 
%>
%> @retval problemData  The input struct enriched with post-processed data
%>                      for this loop iteration. @f$[\text{struct}]@f$
%>
%> This file is part of FESTUNG
%>
%> @copyright 2014-2017 Balthasar Reuter, Florian Frank, Vadym Aizinger
%> @author Alexander Jaust, 2017.
%> @author Balthasar Reuter, 2017.
%> 
%> @par License
%> @parblock
%> This program is free software: you can redistribute it and/or modify
%> it under the terms of the GNU General Public License as published by
%> the Free Software Foundation, either version 3 of the License, or
%> (at your option) any later version.
%>
%> This program is distributed in the hope that it will be useful,
%> but WITHOUT ANY WARRANTY; without even the implied warranty of
%> MERCHANTABILITY or FITNESS FOR A PARTICULAR PURPOSE.  See the
%> GNU General Public License for more details.
%>
%> You should have received a copy of the GNU General Public License
%> along with this program.  If not, see <http://www.gnu.org/licenses/>.
%> @endparblock
%
function problemData = outputStep(problemData, nStep)
%% visualization
if problemData.isVisSol && mod(nStep, problemData.outputFrequency) == 0
  cLagrange = projectDataDisc2DataLagr(problemData.cDisc);
  visualizeDataLagr(problemData.g, cLagrange, 'u_h', problemData.outputBasename, ...
                    nStep, problemData.outputTypes);
end % if
end % function



==> 0.4-beta2/advection_hdg/postprocessProblem.m <==
% Performs all post-processing steps, such as error estimates of the final
% solution and output of the final solution.

%===============================================================================
%> @file
%>
%> @brief Performs all post-processing tasks, such as error estimates of the 
%>        final solution and output of the final solution.
%===============================================================================
%>
%> @brief Performs all post-processing tasks, such as error estimates of the 
%>        final solution and output of the final solution.
%>
%> This routine is called after the main loop.
%>
%> @param  problemData  A struct with problem parameters and solution
%>                      vectors. @f$[\text{struct}]@f$
%>
%> @retval problemData  A struct with all necessary parameters and definitions
%>                      for the problem description and precomputed fields.
%>                      @f$[\text{struct}]@f$
%>
%> This file is part of FESTUNG
%>
%> @copyright 2014-2017 Balthasar Reuter, Florian Frank, Vadym Aizinger
%> @author Alexander Jaust, 2017.
%> @author Balthasar Reuter, 2017.

%> @par License
%> @parblock
%> This program is free software: you can redistribute it and/or modify
%> it under the terms of the GNU General Public License as published by
%> the Free Software Foundation, either version 3 of the License, or
%> (at your option) any later version.
%>
%> This program is distributed in the hope that it will be useful,
%> but WITHOUT ANY WARRANTY; without even the implied warranty of
%> MERCHANTABILITY or FITNESS FOR A PARTICULAR PURPOSE.  See the
%> GNU General Public License for more details.
%>
%> You should have received a copy of the GNU General Public License
%> along with this program.  If not, see <http://www.gnu.org/licenses/>.
%> @endparblock
%
function problemData = postprocessProblem(problemData)
%% Visualization
if problemData.isVisSol
  cLagrange = projectDataDisc2DataLagr(problemData.cDisc);
  visualizeDataLagr(problemData.g, cLagrange, 'u_h', problemData.outputBasename, ...
                    problemData.numSteps, problemData.outputTypes);
end % if

fprintf('Finished simulation at t_end = %g\n', problemData.tEnd);
%% Error evaluation
if isfield(problemData, 'cCont')
  problemData.error = computeL2Error(problemData.g, problemData.cDisc, ...
    @(x1, x2) problemData.cCont(problemData.tEnd, x1, x2), ...
    problemData.qOrd, problemData.basesOnQuad);
  fprintf('L2 error w.r.t. the analytical solution: %g\n', problemData.error);
else
  problemData.error = computeL2Error(problemData.g, problemData.cDisc, ...
    problemData.c0Cont, problemData.qOrd, problemData.basesOnQuad);
  fprintf('L2 error w.r.t. the initial condition: %g\n', problemData.error);
end % if
end % function



==> 0.4-beta2/advection_hdg/postprocessStep.m <==
% Third step of the four-part algorithm in the main loop.

%===============================================================================
%> @file
%>
%> @brief Third step of the four-part algorithm in the main loop.
%===============================================================================
%>
%> @brief Third step of the four-part algorithm in the main loop.
%>
%> The main loop repeatedly executes four steps until the parameter
%> <code>problemData.isFinished</code> becomes <code>true</code>.
%> These four steps are:
%>
%>  1. preprocessStep()
%>  2. solveStep()
%>  3. postprocessStep()
%>  4. outputStep()
%> 
%> This routine is executed third in each loop iteration.
%> It decides whether the main loop is to be terminated (i.e., the
%> end of the simulation time is reached).
%>
%> @param  problemData  A struct with problem parameters, precomputed
%>                      fields, and solution data structures, as provided 
%>                      by configureProblem() and preprocessProblem(). 
%>                      @f$[\text{struct}]@f$
%> @param  nStep        The current iteration number of the main loop. 
%>
%> @retval problemData  The input struct enriched with post-processed data
%>                      for this loop iteration. @f$[\text{struct}]@f$
%>
%> This file is part of FESTUNG
%>
%> @copyright 2014-2017 Balthasar Reuter, Florian Frank, Vadym Aizinger
%> @author Alexander Jaust, 2017.
%> @author Balthasar Reuter, 2017.
%> 
%> @par License
%> @parblock
%> This program is free software: you can redistribute it and/or modify
%> it under the terms of the GNU General Public License as published by
%> the Free Software Foundation, either version 3 of the License, or
%> (at your option) any later version.
%>
%> This program is distributed in the hope that it will be useful,
%> but WITHOUT ANY WARRANTY; without even the implied warranty of
%> MERCHANTABILITY or FITNESS FOR A PARTICULAR PURPOSE.  See the
%> GNU General Public License for more details.
%>
%> You should have received a copy of the GNU General Public License
%> along with this program.  If not, see <http://www.gnu.org/licenses/>.
%> @endparblock
%
function problemData = postprocessStep(problemData, nStep)
problemData.isFinished = problemData.isStationary || nStep >= problemData.numSteps;
end % function



==> 0.4-beta2/advection_hdg/postprocessSubStep.m <==
% Third step of the three-part substepping algorithm for each Runge-Kutta stage.

%===============================================================================
%> @file
%>
%> @brief Third step of the three-part substepping algorithm for each Runge-Kutta stage.
%===============================================================================
%>
%> @brief Third step of the three-part substepping algorithm for each Runge-Kutta stage.
%>
%> The routine iterateSubSteps() repeatedly executes three steps until the
%> parameter <code>problemData.isSubSteppingFinished</code> becomes
%> <code>true</code>.
%> These three steps are:
%>
%>  1. preprocessSubStep()
%>  2. solveSubStep()
%>  3. postprocessSubStep()
%>
%> This routine is executed third in each loop iteration.
%> It decides whether the substepping is finished and updates
%> <code>problemData.isSubSteppingFinished</code> accordingly.
%>
%> @param  problemData  A struct with problem parameters, precomputed
%>                      fields, and solution data structures (either filled
%>                      with initial data or the solution from the previous
%>                      loop iteration), as provided by configureProblem()
%>                      and preprocessProblem(). @f$[\text{struct}]@f$
%> @param  nStep        The current iteration number of the main loop.
%> @param  nSubStep     The current iteration number of the substepping.
%>
%> @retval problemData  The input struct enriched with postprocessed data
%>                      for this loop iteration. @f$[\text{struct}]@f$
%>
%> This file is part of FESTUNG
%>
%> @copyright 2014-2017 Balthasar Reuter, Florian Frank, Vadym Aizinger
%> @author Alexander Jaust, 2017.
%> @author Balthasar Reuter, 2017.
%>
%> @par License
%> @parblock
%> This program is free software: you can redistribute it and/or modify
%> it under the terms of the GNU General Public License as published by
%> the Free Software Foundation, either version 3 of the License, or
%> (at your option) any later version.
%>
%> This program is distributed in the hope that it will be useful,
%> but WITHOUT ANY WARRANTY; without even the implied warranty of
%> MERCHANTABILITY or FITNESS FOR A PARTICULAR PURPOSE.  See the
%> GNU General Public License for more details.
%>
%> You should have received a copy of the GNU General Public License
%> along with this program.  If not, see <http://www.gnu.org/licenses/>.
%> @endparblock
%
function problemData = postprocessSubStep(problemData, nStep, nSubStep) %#ok<INUSL>
problemData.isSubSteppingFinished = problemData.isStationary || nSubStep >= length(problemData.t);
end % function


==> 0.4-beta2/advection_hdg/preprocessProblem.m <==
% Performs all pre-processing steps, such as grid generation, assembly of
% stationary blocks, etc. for the problem solution.

%===============================================================================
%> @file
%>
%> @brief Performs all pre-processing tasks, such as grid generation, assembly
%>        of stationary blocks, etc. for the problem solution.
%===============================================================================
%>
%> @brief Performs all pre-processing steps, such as grid generation, assembly
%>        of stationary blocks, etc. for the problem solution.
%>
%> This routine is called after hdg_advection/configureProblem.m.
%>
%> This step consists of grid generation, computation of derived
%> data structures, pre-computation of often needed values (e.g., basis
%> functions on quadrature points), and assembly of time-independent matrix
%> blocks.
%>
%> @param  problemData  A struct with problem parameters, as provided by
%>                      configureProblem(). @f$[\text{struct}]@f$
%>
%> @retval problemData  A struct with all necessary parameters and definitions
%>                      for the problem description and precomputed fields.
%>                      @f$[\text{struct}]@f$
%>
%> This file is part of FESTUNG
%>
%> @copyright 2014-2017 Balthasar Reuter, Florian Frank, Vadym Aizinger
%> @author Alexander Jaust, 2017.
%> @author Balthasar Reuter, 2017.
%>
%> @par License
%> @parblock
%> This program is free software: you can redistribute it and/or modify
%> it under the terms of the GNU General Public License as published by
%> the Free Software Foundation, either version 3 of the License, or
%> (at your option) any later version.
%>
%> This program is distributed in the hope that it will be useful,
%> but WITHOUT ANY WARRANTY; without even the implied warranty of
%> MERCHANTABILITY or FITNESS FOR A PARTICULAR PURPOSE.  See the
%> GNU General Public License for more details.
%>
%> You should have received a copy of the GNU General Public License
%> along with this program.  If not, see <http://www.gnu.org/licenses/>.
%> @endparblock
%
function problemData = preprocessProblem(problemData)
%% Triangulation.
problemData.g = problemData.generateGridData(problemData.hmax);
if problemData.isVisGrid,  visualizeGrid(problemData.g);  end

%% Globally constant parameters.
problemData.K    = problemData.g.numT;  % number of triangles
problemData.N    = nchoosek(problemData.p + 2, problemData.p); % number of local DOFs
problemData.Nmu  = problemData.p + 1; % number of local DOFs on Faces
problemData.dt   = problemData.tEnd / problemData.numSteps;

% [K x 3] arrays that mark local edges (E0T) or vertices (V0T) that are
% interior or have a certain boundary type.
problemData.g.markE0Tint  = problemData.generateMarkE0Tint(problemData.g);
problemData.g.markE0Tbdr  = problemData.generateMarkE0Tbdr(problemData.g);

% Precompute some repeatedly evaluated fields
problemData.g = computeDerivedGridData(problemData.g);

%% Configuration output.
fprintf('Computing with polynomial order %d (%d local DOFs) on %d triangles and %d edges.\n', ...
        problemData.p, problemData.N, problemData.K, problemData.g.numE)

%% Lookup table for basis function.
problemData.basesOnQuad = computeBasesOnQuad(problemData.N, struct, [problemData.qOrd, problemData.qOrd + 1]);
problemData.basesOnQuad = computeBasesOnQuadEdge(problemData.Nmu, problemData.basesOnQuad, [problemData.qOrd, problemData.qOrd + 1]);

%% Computation of matrices on the reference triangle.
problemData.hatM    = integrateRefElemPhiPhi(problemData.N, problemData.basesOnQuad, problemData.qOrd);
hatMmu              = integrateRefEdgeMuMu(problemData.Nmu, problemData.basesOnQuad, problemData.qOrd);
problemData.hatRmu  = integrateRefEdgePhiIntMu([problemData.N, problemData.Nmu], problemData.basesOnQuad, problemData.qOrd);
hatRphi             = integrateRefEdgePhiIntPhiInt(problemData.N, problemData.basesOnQuad, problemData.qOrd);
problemData.hatG    = integrateRefElemDphiPhiPerQuad(problemData.N, problemData.basesOnQuad, problemData.qOrd);
problemData.hatS    = integrateRefEdgePhiIntMuPerQuad([problemData.N, problemData.Nmu], problemData.basesOnQuad, problemData.qOrd);

%% Assembly of time-independent global matrices.
problemData.globMphi      = assembleMatElemPhiPhi(problemData.g, problemData.hatM);
problemData.globRmu       = assembleMatEdgePhiIntMu(problemData.g, problemData.g.markE0Tint, problemData.hatRmu);
problemData.globRphi      = assembleMatEdgePhiIntPhiInt(problemData.g, problemData.g.markE0Tint, hatRphi);
problemData.globMmuBar    = assembleMatEdgeMuMu(problemData.g, problemData.g.markE0Tint, hatMmu);
problemData.globMmuTilde  = assembleMatEdgeMuMu(problemData.g, problemData.g.markE0Tbdr, hatMmu);
problemData.globP         = problemData.stab .* problemData.globMmuBar + problemData.globMmuTilde;
problemData.globT         = problemData.globRmu';
end % function


==> 0.4-beta2/advection_hdg/preprocessStep.m <==
% First step of the four-part algorithm in the main loop. Applies the mass
% matrix to the solution at the old time level.

%===============================================================================
%> @file
%>
%> @brief First step of the four-part algorithm in the main loop. 
%>        Applies the mass matrix to the solution at the old time level.
%===============================================================================
%>
%> @brief First step of the four-part algorithm in the main loop.
%>        Applies the mass matrix to the solution at the old time level.
%>
%> The main loop repeatedly executes four steps until the parameter
%> <code>problemData.isFinished</code> becomes <code>true</code>.
%> These four steps are:
%>
%>  1. preprocessStep()
%>  2. solveStep()
%>  3. postprocessStep()
%>  4. outputStep()
%> 
%> This routine is executed first in each loop iteration.
%> The Advection problem requires substepping due to the Runge-Kutta method
%> (see solveStep() and @ref JRASK2018 for details). Thus, no terms can be
%> assembled here. However, every Runge-Kutta stage requires the solution
%> at the old time level with the mass matrix applied to it, which is
%> computed here.
%>
%> @param  problemData  A struct with problem parameters, precomputed
%>                      fields, and solution data structures (either filled
%>                      with initial data or the solution from the previous
%>                      loop iteration), as provided by configureProblem()  
%>                      and preprocessProblem(). @f$[\text{struct}]@f$
%> @param  nStep        The current iteration number of the main loop. 
%>
%> @retval problemData  The input struct without any modifications.
%>                      @f$[\text{struct}]@f$
%>
%> This file is part of FESTUNG
%>
%> @copyright 2014-2017 Balthasar Reuter, Florian Frank, Vadym Aizinger
%> @author Alexander Jaust, 2017.
%> @author Balthasar Reuter, 2017.
%>
%> @par License
%> @parblock
%> This program is free software: you can redistribute it and/or modify
%> it under the terms of the GNU General Public License as published by
%> the Free Software Foundation, either version 3 of the License, or
%> (at your option) any later version.
%>
%> This program is distributed in the hope that it will be useful,
%> but WITHOUT ANY WARRANTY; without even the implied warranty of
%> MERCHANTABILITY or FITNESS FOR A PARTICULAR PURPOSE.  See the
%> GNU General Public License for more details.
%>
%> You should have received a copy of the GNU General Public License
%> along with this program.  If not, see <http://www.gnu.org/licenses/>.
%> @endparblock
%
function problemData = preprocessStep(problemData, nStep) %#ok<INUSD>
if ~problemData.isStationary
  problemData.globMcDisc = problemData.globMphi * reshape(problemData.cDisc', [], 1);
end % if
end % function


==> 0.4-beta2/advection_hdg/preprocessSubStep.m <==
% Preprocessing of the Runge-Kutta step.

%===============================================================================
%> @file
%>
%> @brief Preprocessing of the Runge-Kutta step.
%===============================================================================
%>
%> @brief Preprocessing of the Runge-Kutta step.
%>
%> The routine iterateSubSteps() repeatedly executes three steps until the 
%> parameter <code>problemData.isSubSteppingFinished</code> becomes 
%> <code>true</code>.
%> These three steps are:
%>
%>  1. preprocessSubStep()
%>  2. solveSubStep()
%>  3. postprocessSubStep()
%> 
%> This routine is executed first in each loop iteration.
%> It takes care of the assembly of time-dependent matrices and right hand
%> side vectors. Furthermore, it evaluates the boundary conditions for the 
%> current Runge-Kutta step.
%>
%> @param  problemData  A struct with problem parameters, precomputed
%>                      fields, and solution data structures (either filled
%>                      with initial data or the solution from the previous
%>                      loop iteration), as provided by configureProblem()  
%>                      and preprocessProblem(). @f$[\text{struct}]@f$
%> @param  nStep        The current iteration number of the main loop. 
%> @param  nSubStep     The current iteration number of the substepping.
%>
%> @retval problemData  The input struct enriched with preprocessed data
%>                      for this loop iteration. @f$[\text{struct}]@f$
%>
%> This file is part of FESTUNG
%>
%> @copyright 2014-2017 Balthasar Reuter, Florian Frank, Vadym Aizinger
%> @author Alexander Jaust, 2017.
%> @author Balthasar Reuter, 2017.
%> 
%> @par License
%> @parblock
%> This program is free software: you can redistribute it and/or modify
%> it under the terms of the GNU General Public License as published by
%> the Free Software Foundation, either version 3 of the License, or
%> (at your option) any later version.
%>
%> This program is distributed in the hope that it will be useful,
%> but WITHOUT ANY WARRANTY; without even the implied warranty of
%> MERCHANTABILITY or FITNESS FOR A PARTICULAR PURPOSE.  See the
%> GNU General Public License for more details.
%>
%> You should have received a copy of the GNU General Public License
%> along with this program.  If not, see <http://www.gnu.org/licenses/>.
%> @endparblock
%
function problemData = preprocessSubStep(problemData, nStep, nSubStep) %#ok<INUSL>
% Select time level for current Runge-Kutta stage
t = problemData.t(nSubStep);
cDCont = @(x1, x2) problemData.cDCont(t, x1 ,x2);
u1Cont = @(x1, x2) problemData.u1Cont(t, x1, x2);
u2Cont = @(x1, x2) problemData.u2Cont(t, x1, x2);
fCont = @(x1,x2) problemData.fCont(t, x1, x2);

% Evaluate normal advection velocity on every edge.
uNormalQ0E0T = computeFuncContNuOnQuadEdge(problemData.g, u1Cont, u2Cont, problemData.qOrd);

% Determine inflow- and outflow edges
[~, W] = quadRule1D(problemData.qOrd);
markE0TbdrOut = problemData.g.markE0Tbdr & sum(bsxfun(@times, reshape(W, 1, 1, []), uNormalQ0E0T), 3) > 0;
markE0TbdrIn = problemData.g.markE0Tbdr & ~markE0TbdrOut;

% Assemble source term.
problemData.globH = problemData.globMphi * reshape(projectFuncCont2DataDisc(problemData.g, fCont, ...
                        problemData.qOrd, problemData.hatM, problemData.basesOnQuad)', [], 1);

% Assemble element integral contributions.
problemData.globG = assembleMatElemDphiPhiFuncContVec(problemData.g, problemData.hatG, ...
                        u1Cont, u2Cont, problemData.qOrd);

% Assemble flux on interior and outflow edges
problemData.globS = assembleMatEdgePhiIntMuVal(problemData.g, problemData.g.markE0Tint | markE0TbdrOut, ...
                        problemData.hatS, uNormalQ0E0T);
problemData.globKmuOut = assembleMatEdgePhiIntMu(problemData.g, markE0TbdrOut, problemData.hatRmu)';
                      
% Assemble inflow boundary conditions.
cQ0E0T = computeFuncContOnQuadEdge(problemData.g, cDCont, problemData.qOrd);
problemData.globFphiIn = assembleVecEdgePhiIntVal(problemData.g, markE0TbdrIn, ...
                            cQ0E0T .* uNormalQ0E0T, problemData.N, problemData.basesOnQuad);
problemData.globKmuIn = assembleVecEdgeMuFuncCont(problemData.g, markE0TbdrIn, ...
                            cDCont, problemData.basesOnQuad, problemData.qOrd);
end % function


==> 0.4-beta2/advection_hdg/solveStep.m <==
% Second step of the four-part algorithm in the main loop. Carries out all
% Runge-Kutta steps for a time-step.

%===============================================================================
%> @file
%>
%> @brief Second step of the four-part algorithm in the main loop.
%>        Carries out all Runge-Kutta steps for a time-step.
%===============================================================================
%>
%> @brief Second step of the four-part algorithm in the main loop.
%>        Carries out all Runge-Kutta steps for a time-step.
%>
%> The main loop repeatedly executes four steps until the parameter
%> <code>problemData.isFinished</code> becomes <code>true</code>.
%> These four steps are:
%>
%>  1. preprocessStep()
%>  2. solveStep()
%>  3. postprocessStep()
%>  4. outputStep()
%> 
%> This routine obtains the parameters of the Runge-Kutta method and calls
%> iterateSubSteps() to actually carry out the Runge-Kutta method.
%>
%> @param  problemData  A struct with problem parameters, precomputed
%>                      fields, and solution data structures (either filled
%>                      with initial data or the solution from the previous
%>                      loop iteration), as provided by configureProblem()  
%>                      and preprocessProblem(). @f$[\text{struct}]@f$
%> @param  nStep        The current iteration number of the main loop. 
%>
%> @retval problemData  The input struct enriched with solution data at
%>                      the next step. @f$[\text{struct}]@f$
%>
%> This file is part of FESTUNG
%>
%> @copyright 2014-2017 Balthasar Reuter, Florian Frank, Vadym Aizinger
%> @author Alexander Jaust, 2017.
%> @author Balthasar Reuter, 2017.
%> 
%> @par License
%> @parblock
%> This program is free software: you can redistribute it and/or modify
%> it under the terms of the GNU General Public License as published by
%> the Free Software Foundation, either version 3 of the License, or
%> (at your option) any later version.
%>
%> This program is distributed in the hope that it will be useful,
%> but WITHOUT ANY WARRANTY; without even the implied warranty of
%> MERCHANTABILITY or FITNESS FOR A PARTICULAR PURPOSE.  See the
%> GNU General Public License for more details.
%>
%> You should have received a copy of the GNU General Public License
%> along with this program.  If not, see <http://www.gnu.org/licenses/>.
%> @endparblock
%
function problemData = solveStep(problemData, nStep)
if problemData.isStationary
  problemData.t = 0;
else
  % Obtain Runge-Kutta rule
  [problemData.t, problemData.A, problemData.b] = rungeKuttaImplicit(problemData.ordRK, problemData.dt, (nStep - 1) * problemData.dt);

  % Initialize solution vectors for RK steps
  problemData.cDiscRK = cell(length(problemData.t), 1);
end % if

% Carry out RK steps
problemData.isSubSteppingFinished = false;
problemData = iterateSubSteps(problemData, nStep);
end % function

==> 0.4-beta2/advection_hdg/solveSubStep.m <==
% Compute the solution of the current Runge-Kutta stage.

%===============================================================================
%> @file
%>
%> @brief Compute the solution of the current Runge-Kutta stage.
%===============================================================================
%>
%> @brief Compute the solution of the current Runge-Kutta stage.
%>
%> The routine iterateSubSteps() repeatedly executes three steps until the
%> parameter <code>problemData.isSubSteppingFinished</code> becomes
%> <code>true</code>.
%> These three steps are:
%>
%>  1. preprocessSubStep()
%>  2. solveSubStep()
%>  3. postprocessSubStep()
%>
%> This routine is executed second in each loop iteration.
%> It assembles the global system and computes the solution at
%> the next Runge-Kutta level.
%> It uses static condensation to speed up the computation of the solution
%> and applies block-wise inversion to the local solves. See @ref JRASK2018
%> for details.
%>
%> @param  problemData  A struct with problem parameters, precomputed
%>                      fields, and solution data structures (either filled
%>                      with initial data or the solution from the previous
%>                      loop iteration), as provided by configureProblem()
%>                      and preprocessProblem(). @f$[\text{struct}]@f$
%> @param  nStep        The current iteration number of the main loop.
%> @param  nSubStep     The current iteration number of the substepping.
%>
%> @retval problemData  The input struct enriched with the new solution
%>                      for this Runge-Kutta stage. @f$[\text{struct}]@f$
%>
%> This file is part of FESTUNG
%>
%> @copyright 2014-2017 Balthasar Reuter, Florian Frank, Vadym Aizinger
%> @author Alexander Jaust, 2017.
%> @author Balthasar Reuter, 2017.
%>
%> @par License
%> @parblock
%> This program is free software: you can redistribute it and/or modify
%> it under the terms of the GNU General Public License as published by
%> the Free Software Foundation, either version 3 of the License, or
%> (at your option) any later version.
%>
%> This program is distributed in the hope that it will be useful,
%> but WITHOUT ANY WARRANTY; without even the implied warranty of
%> MERCHANTABILITY or FITNESS FOR A PARTICULAR PURPOSE.  See the
%> GNU General Public License for more details.
%>
%> You should have received a copy of the GNU General Public License
%> along with this program.  If not, see <http://www.gnu.org/licenses/>.
%> @endparblock
%
function problemData = solveSubStep(problemData, nStep, nSubStep) %#ok<INUSL>
K = problemData.K;
N = problemData.N;

if problemData.isStationary
  matL = - problemData.globG{1} - problemData.globG{2} + problemData.stab * problemData.globRphi;
  vecQ = problemData.globH - problemData.globFphiIn;
  matM = problemData.globS - problemData.stab * problemData.globRmu;
else
  dtA = problemData.dt * problemData.A;
  
  cDiscRkRHS = zeros(K * N, 1);
  for i = 1 : nSubStep - 1
    cDiscRkRHS = cDiscRkRHS + dtA(nSubStep, i) .* problemData.cDiscRK{i};
  end

  matLbar = - problemData.globG{1} - problemData.globG{2} + problemData.stab * problemData.globRphi;
  matL = problemData.globMphi + dtA(nSubStep, nSubStep) .* matLbar;
  vecBphi = problemData.globH - problemData.globFphiIn;
  vecQ =  problemData.globMcDisc + dtA(nSubStep, nSubStep) * vecBphi + cDiscRkRHS;
  matMbar = problemData.globS - problemData.stab * problemData.globRmu;
  matM = dtA(nSubStep, nSubStep) .* matMbar;
end % if

%% Computing local solves
if problemData.isBlockSolve
  matLinv = blkinv(matL, problemData.blockSolveSize * N);
  LinvQ = matLinv * vecQ;
  LinvM = matLinv * matM;
else
  LinvQ = matL \ vecQ;
  LinvM = matL \ matM;
end % if

%% Solving global system for lambda
matN = - problemData.stab * problemData.globT - problemData.globKmuOut ;
matP = problemData.globP;

lambdaDisc = (-matN * LinvM + matP) \ (problemData.globKmuIn - matN * LinvQ);

%% Reconstructing local solutions from updated lambda
problemData.cDisc = LinvQ - LinvM * lambdaDisc;

if ~problemData.isStationary
  problemData.cDiscRK{nSubStep} = vecBphi - matLbar * problemData.cDisc - matMbar * lambdaDisc;
end % if

problemData.cDisc = reshape(problemData.cDisc, N, K)';
end % function


==> 0.4-beta2/advection_implicit/computeDerivedGridData.m <==
% Computes various additional fields needed throughout the advection
% problem presented in @ref RAWFK2016 . These fields only contain
% information based on the underlying grid and are therefore constant in
% time but used in every step. They are saved as part of the grid.

%===============================================================================
%> @file
%>
%> @brief Computes various additional fields needed throughout the advection
%>        problem presented in @ref RAWFK2016 . These fields only contain
%>        information based on the underlying grid and are therefore constant in
%>        time but used in every step. They are saved as part of the grid.
%===============================================================================
%>
%> @brief Computes various additional fields needed throughout the advection
%>        problem presented in @ref RAWFK2016 . These fields only contain
%>        information based on the underlying grid and are therefore constant in
%>        time but used in every step. They are saved as part of the grid.
%>
%> g.areaE0TbdrD provides the elementwise products of the vectors 
%> <code>g.areaE0T</code>, and <code>g.markE0TbdrD</code>.
%> @f$[3 \text{ cell}]@f$
%> 
%> g.areaE0TbdrN provides the elementwise products of the vectors 
%> <code>g.areaE0T</code>, and <code>g.markE0TbdrN</code>.
%> @f$[K \times 3]@f$
%>
%> g.areaE0TbdrNotN provides the elementwise products of the vectors 
%> <code>g.areaE0T</code>, and <code>~g.markE0TbdrN</code>.
%> @f$[3 \text{ cell}]@f$
%>
%> @param  g          The lists describing the geometric and topological 
%>                    properties of a triangulation (see 
%>                    <code>generateGridData()</code>) 
%>                    @f$[1 \times 1 \text{ struct}]@f$
%> @retval g          The lists describing the geometric and topological 
%>                    properties of a triangulation (see 
%>                    <code>generateGridData()</code>) 
%>                    @f$[1 \times 1 \text{ struct}]@f$
%>
%> This file is part of FESTUNG
%>
%> @copyright 2014-2017 Balthasar Reuter, Florian Frank, Vadym Aizinger
%> @author Balthasar Reuter, 2017.
%> 
%> @par License
%> @parblock
%> This program is free software: you can redistribute it and/or modify
%> it under the terms of the GNU General Public License as published by
%> the Free Software Foundation, either version 3 of the License, or
%> (at your option) any later version.
%>
%> This program is distributed in the hope that it will be useful,
%> but WITHOUT ANY WARRANTY; without even the implied warranty of
%> MERCHANTABILITY or FITNESS FOR A PARTICULAR PURPOSE.  See the
%> GNU General Public License for more details.
%>
%> You should have received a copy of the GNU General Public License
%> along with this program.  If not, see <http://www.gnu.org/licenses/>.
%> @endparblock
%
function g = computeDerivedGridData(g)
g.areaE0TbdrD = cell(3, 1);
g.areaE0TbdrN = g.markE0TbdrN .* g.areaE0T;
g.areaE0TbdrNotN = cell(3, 1);
for n = 1 : 3
  g.areaE0TbdrD{n} = g.areaE0T(:,n) .* g.markE0TbdrD(:, n);
  g.areaE0TbdrNotN{n} = g.areaE0T(:,n) .* ~g.markE0TbdrN(:, n);
end % for
end % function

==> 0.4-beta2/advection_implicit/configureProblem.m <==
% Fills the problemData-struct with all basic configuration options.
% Problem parameters are to be modified inside this routine.

%===============================================================================
%> @file
%>
%> @brief Fills the problemData-struct with all basic configuration options.
%>        Problem parameters are to be modified inside this routine.
%===============================================================================
%>
%> @brief Fills the problemData-struct with all basic configuration options.
%>        Problem parameters are to be modified inside this routine.
%>
%> This routine is called before any other function for the problem.
%> It defines all problem parameters and should be the only file users have
%> to adapt to their needs.
%> 
%> It provides all configuration options for the numerical solver to 
%> approximate solutions 
%> @f$c:\overline{J}\times\overline{\Omega}\rightarrow\mathbb{R}@f$ 
%> of the advection equation
%> @f{align*}{
%> \partial_t c  + \nabla\cdot (\mathbf{u}\,c) &\;=\; f            &&\text{in}~J\times\Omega\,,\\
%> c                                           &\;=\; c_\mathrm{D} &&\text{on}~J\times{\partial\Omega}_{\mathrm{in}}\,,\\
%> c                                           &\;=\; c^0          &&\text{on}~\{0\}\times\Omega\,.
%> @f}
%> The velocity @f$\mathbf{u}:J\times\Omega\rightarrow\mathbb{R}^2@f$ and 
%> right hand side@f$f:J\times\Omega\rightarrow \mathbb{R}@f$
%> may vary in time and space. 
%> A detailed description can be found in @ref RAWFK2016. However, this
%> version uses an implicit discretization in time and no slope limiting.
%>
%> Please read the inline-comments in the code for the meaning of each
%> configuration option.
%>
%> @param  problemData  A (probably) empty struct with problem parameters.
%>                      @f$[\text{struct}]@f$
%>
%> @retval problemData  A struct with all necessary parameters and definitions
%>                      for the problem description. @f$[\text{struct}]@f$
%>
%> This file is part of FESTUNG
%>
%> @copyright 2014-2017 Balthasar Reuter, Florian Frank, Vadym Aizinger
%> 
%> @par License
%> @parblock
%> This program is free software: you can redistribute it and/or modify
%> it under the terms of the GNU General Public License as published by
%> the Free Software Foundation, either version 3 of the License, or
%> (at your option) any later version.
%>
%> This program is distributed in the hope that it will be useful,
%> but WITHOUT ANY WARRANTY; without even the implied warranty of
%> MERCHANTABILITY or FITNESS FOR A PARTICULAR PURPOSE.  See the
%> GNU General Public License for more details.
%>
%> You should have received a copy of the GNU General Public License
%> along with this program.  If not, see <http://www.gnu.org/licenses/>.
%> @endparblock
%
function problemData = configureProblem(problemData)
%% Parameters.
% Choose testcase
problemData = setdefault(problemData, 'testcase', 'solid_body');

% Mark run as convergence test (enforces Friedrichs-Keller triangulation)
problemData = setdefault(problemData, 'isConvergence', false);

% Maximum edge length of triangle
problemData = setdefault(problemData, 'hmax', 2^-6);

% Local polynomial approximation order (0 to 4)
problemData = setdefault(problemData, 'p', 2);

% Order of Runge-Kutta method
problemData = setdefault(problemData, 'ordRK', min(problemData.p + 1, 4));

% Order of quadrature rule
problemData = setdefault(problemData, 'qOrd', 2*problemData.p + 1);

% Load testcase
problemData = execin([ problemData.problemName filesep 'getTestcase' ], problemData, problemData.testcase);

% Visualization settings
problemData = setdefault(problemData, 'isVisGrid', false);  % visualization of grid
problemData = setdefault(problemData, 'isVisSol', true);  % visualization of solution
problemData = setdefault(problemData, 'outputFrequency', 50); % no visualization of every timestep
problemData = setdefault(problemData, 'outputBasename', ...
                         ['output' filesep 'advection_implicit']); 
problemData = setdefault(problemData, 'outputTypes', { 'vtk', 'tec' });  % Type of visualization files ('vtk, 'tec')
%% Parameter check.
assert(problemData.p >= 0 && problemData.p <= 4, 'Polynomial order must be zero to four.')
assert(problemData.ordRK >= 1 && problemData.ordRK <= 4, 'Order of Runge-Kutta method must be zero to four.')
assert(problemData.hmax > 0, 'Maximum edge length must be positive.')
assert(problemData.numSteps > 0, 'Number of time steps must be positive.')
%% Domain and triangulation configuration.
% Triangulate unit square using pdetool (if available or Friedrichs-Keller otherwise).
if ~problemData.isConvergence && license('checkout','PDE_Toolbox')
  problemData.generateGridData = @(hmax) domainPolygon([0 1 1 0], [0 0 1 1], hmax);
else
  fprintf('PDE_Toolbox not available. Using Friedrichs-Keller triangulation.\n');
  problemData.generateGridData = @domainSquare;
end % if
end % function



==> 0.4-beta2/advection_implicit/doConvergenceTest.m <==
% Helper routine for testConvergence() that carries out convergence tests
% for problem 'advection_implicit'.

%===============================================================================
%> @file
%>
%> @brief Helper routine for testConvergence() that carries out convergence tests
%>        for problem 'advection_implicit'.
%===============================================================================
%>
%> @brief Helper routine for testConvergence() that carries out convergence tests
%>        for problem 'advection_implicit'.
%>
%> It solves a given testcase with continuously refined mesh size and/or
%> time step size and saves the obtained error estimates to compute
%> experimental orders of convergence.
%>
%> Mesh size is given by @f$h_j = \frac{1}{3\cdot 2^j}@f$, with @f$j@f$
%> any of the values in `hLevel`.
%> Number of time steps is given by @f$N_\mathrm{steps} = 10 \cdot 2^j@f$,
%> with @f$j@f$ any of the values in `tLevel`.
%>
%> @param  testcase     The name of the testcase to be solved. See
%>                      getTestcase() for available options.
%> @param  pLevel       Vector with polynomial approximation orders to be tested.
%> @param  hLevel       Vector with mesh refinement levels to be tested.
%> @param  tLevel       Vector with time step refinement levels to be tested.
%>
%> @retval err          A cell array of vectors, with errors from the
%>                      computations on all space/time levels for each
%>                      polynomial degree.
%> @retval eoc          A cell array with the corresponding experimental
%>                      orders of convergence.
%>
%> This file is part of FESTUNG
%>
%> @copyright 2014-2017 Balthasar Reuter, Florian Frank, Vadym Aizinger
%> @author Balthasar Reuter, 2017.
%>
%> @par License
%> @parblock
%> This program is free software: you can redistribute it and/or modify
%> it under the terms of the GNU General Public License as published by
%> the Free Software Foundation, either version 3 of the License, or
%> (at your option) any later version.
%>
%> This program is distributed in the hope that it will be useful,
%> but WITHOUT ANY WARRANTY; without even the implied warranty of
%> MERCHANTABILITY or FITNESS FOR A PARTICULAR PURPOSE.  See the
%> GNU General Public License for more details.
%>
%> You should have received a copy of the GNU General Public License
%> along with this program.  If not, see <http://www.gnu.org/licenses/>.
%> @endparblock
%
function [err, eoc] = doConvergenceTest(testcase, pLevel, hLevel, tLevel)
if nargin < 2
  pLevel = 0:4;
end % if
if nargin < 3
  hLevel = 1:6;
end % if
if nargin < 4
  tLevel = hLevel;
end % if

isSpatConv = length(hLevel) > 1 && length(tLevel) == 1;
isTimeSpatConv = length(hLevel) == length(tLevel);
assert(xor(isSpatConv, isTimeSpatConv), 'Time and space convergence levels must fit to each other!');
nLevel = max(length(hLevel), length(tLevel));

err = cell(size(pLevel));
eoc = cell(size(pLevel));

for ip = 1 : length(pLevel)
  for level = 1 : nLevel
    pd = struct('isVisSol', false, 'isVisGrid', false, 'isConvergence', true, 'testcase', testcase);
    pd.p = pLevel(ip);
    if isSpatConv || isTimeSpatConv
      pd.hmax = 2^-hLevel(level) / 3;
    end % if
    if ~isSpatConv
      pd.numSteps = 10 * 2^tLevel(level);
    end % if
    try
      pd = main('advection_implicit', pd);
      err{ip}(level) = pd.error;
      N = length(err{ip});
      if isSpatConv
        eoc{ip} = [ 0, log(err{ip}(1:N-1) ./ err{ip}(2:N)) ./ ...
                        ((hLevel(2:N) - hLevel(1:N-1)) * log(2)) ];
      else
        eoc{ip} = [ 0, log(err{ip}(1:N-1) ./ err{ip}(2:N)) ./ ...
                        ((tLevel(2:N) - tLevel(1:N-1)) * log(2)) ];
      end % if
      printConvergence(err, eoc, pLevel);
    catch ME
      stack = arrayfun(@(a) sprintf('  In %s (line %d)\n', a.file, a.line), ME.stack, 'UniformOutput', false);
      warning('%s: %s\n%s---', ME.identifier, ME.message, [stack{:}]);
      disp(ME.stack)
    end % try
  end % for level
end % for ip


end % function

function printConvergence(err, eoc, pLevel)
fprintf('Err        EOC\n');
fprintf('================\n');

for ip = 1 : length(err)
  N = length(err{ip});
  fprintf('---- p = %d -----\n', pLevel(ip)); 
  for i = 1 : N
    fprintf('%6.2e  %6.3f   \n', err{ip}(i), eoc{ip}(i));
  end % for i
end % for p
end % function

==> 0.4-beta2/advection_implicit/getTestcase.m <==
% Defines the test cases that can be selected in
% advection_implicit/configureProblem.

%===============================================================================
%> @file
%>
%> @brief Defines the test cases that can be selected in 
%>        advection_implicit/configureProblem.
%===============================================================================
%>
%> @brief Defines the test cases that can be selected in 
%>        advection_implicit/configureProblem.
%>
%> It provides four different test cases:
%> -# LeVeque's solid body rotation benchmark (see @ref RAWFK2016 for details).
%> -# A stationary example with analytical solution 
%>    @f$c(t,\mathbf{x}) = \cos(7x^1)\cos(7x^2)@f$ and velocity field
%>    @f$\mathbf{u}(t,\mathbf{x}) = [\exp((x^1+x^2)/2), \exp((x^1-x^2)/2)]^T@f$.
%> -# A transient quasi-ODE example with analytical solution
%>    @f$c(t,\mathbf{x}) = \exp(-t)@f$ and velocity field @f$\mathbf{u}=\mathbf{0}@f$.
%> -# A transient example with analytical solution
%>    @f$c(t,\mathbf{x}) = \cos(7x^1)\cos(7x^2) + \exp(-t)@f$ and velocity field
%>    @f$\mathbf{u}(t,\mathbf{x}) = [\exp((x^1+x^2)/2), \exp((x^1-x^2)/2)]^T@f$.
%>
%> @param  problemData  A (probably) empty struct with problem parameters.
%>                      @f$[\text{struct}]@f$
%> @param  testcase     One of the following: 'solid_body', 'stationary',
%>                      'transient_ode', 'transient'
%>
%> @retval problemData  A struct with all necessary parameters and definitions
%>                      for the problem description. @f$[\text{struct}]@f$
%>
%> This file is part of FESTUNG
%>
%> @copyright 2014-2017 Balthasar Reuter, Florian Frank, Vadym Aizinger
%> 
%> @par License
%> @parblock
%> This program is free software: you can redistribute it and/or modify
%> it under the terms of the GNU General Public License as published by
%> the Free Software Foundation, either version 3 of the License, or
%> (at your option) any later version.
%>
%> This program is distributed in the hope that it will be useful,
%> but WITHOUT ANY WARRANTY; without even the implied warranty of
%> MERCHANTABILITY or FITNESS FOR A PARTICULAR PURPOSE.  See the
%> GNU General Public License for more details.
%>
%> You should have received a copy of the GNU General Public License
%> along with this program.  If not, see <http://www.gnu.org/licenses/>.
%> @endparblock
%
function problemData = getTestcase(problemData, testcase)
checkMultipleIds = @(idE0T, ids) logical(sum(bsxfun(@eq, idE0T, reshape(ids, 1, 1, length(ids))), 3));
switch testcase
  case 'solid_body' % LeVeque's solid body rotation
    isAnalytical = false;
    isStationary = false;
    
    G = @(x1, x2, x1_0, x2_0) (1/0.15) * sqrt((x1-x1_0).^2 + (x2-x2_0).^2);
    c0Cont = @(x1, x2) ((x1 - 0.5).^2 + (x2 - 0.75).^2 <= 0.0225 & (x1 <= 0.475 | x1 >= 0.525 | x2 >= 0.85)) + ...
        (1-G(x1, x2, 0.5, 0.25)) .* ((x1 - 0.5).^2 + (x2 - 0.25).^2 <= 0.0225) + ...
        0.25*(1+cos(pi*G(x1, x2, 0.25, 0.5))).*((x1 - 0.25).^2 + (x2 - 0.5).^2 <= 0.0225);
    fCont = @(t,x1,x2) zeros(size(x1));
    u1Cont = @(t,x1,x2) 0.5 - x2;
    u2Cont = @(t,x1,x2) x1 - 0.5;
    cDCont = @(t,x1,x2) zeros(size(x1));
    gNCont = @(t,x1,x2) zeros(size(x1));
    
    generateMarkE0TbdrN = @(g) false(g.numT, 3);
    
    numSteps = 320;
    tEnd = 2 * pi;

  case 'stationary' % Stationary analytical example
    isAnalytical = true;
    isStationary = true;
    
    cCont = @(t, x1, x2) cos(7 * x1) .* cos(7 * x2);
    u1Cont = @(t, x1, x2) exp(0.5 * (x1 + x2));
    u2Cont = @(t, x1, x2) exp(0.5 * (x1 - x2));
    fCont = @(t, x1, x2) -7 * u1Cont(t, x1, x2) .* sin(7 * x1) .* cos(7 * x2) ...
        - 7 * u2Cont(t, x1, x2) .* cos(7 * x1) .* sin(7 * x2) ...
        + 0.5 * (u1Cont(t, x1, x2) - u2Cont(t, x1, x2)) .* cCont(t, x1, x2);
    c0Cont = @(x1, x2) cCont(0, x1, x2);
    cDCont = @(t, x1, x2) cCont(t, x1, x2);
    gNCont = @(t, x1, x2) -7 * cos(7 * x1) .* sin(7 * x2);
    
    idBdrN = -1;
    generateMarkE0TbdrN = @(g) checkMultipleIds(g.idE0T, idBdrN);
    
    numSteps = 1;
    tEnd = 10;
    
  case 'transient_ode' % Transient ODE example
    isAnalytical = true;
    isStationary = false;
    
    cCont = @(t, x1, x2) exp(-t) * ones(size(x1));
    u1Cont = @(t, x1, x2) zeros(size(x1));
    u2Cont = @(t, x1, x2) zeros(size(x1));
    fCont = @(t, x1, x2) -cCont(t, x1, x2);
    c0Cont = @(x1, x2) cCont(0, x1, x2);
    cDCont = @(t, x1, x2) cCont(t, x1, x2);
    gNCont = @(t,x1,x2) zeros(size(x1));
    
    generateMarkE0TbdrN = @(g) false(g.numT, 3);
    
    numSteps = 4;
    tEnd = 2;
    
  case 'transient' % Transient analytical example
    isAnalytical = true;
    isStationary = false;
    
    cCont = @(t, x1, x2) cos(7 * x1) .* cos(7 * x2) + exp(-t);
    u1Cont = @(t, x1, x2) exp(0.5 * (x1 + x2));
    u2Cont = @(t, x1, x2) exp(0.5 * (x1 - x2));
    fCont = @(t, x1, x2) -exp(-t) - 7 * u1Cont(t, x1, x2) .* sin(7 * x1) .* cos(7 * x2) ...
        - 7 * u2Cont(t, x1, x2) .* cos(7 * x1) .* sin(7 * x2) ...
        + 0.5 * (u1Cont(t, x1, x2) - u2Cont(t, x1, x2)) .* cCont(t, x1, x2);
    c0Cont = @(x1, x2) cCont(0, x1, x2);
    cDCont = @(t, x1, x2) cCont(t, x1, x2);
    gNCont = @(t,x1,x2) zeros(size(x1));
    
    generateMarkE0TbdrN = @(g) false(g.numT, 3);
    
    numSteps = 10;
    tEnd = 2;
    
  otherwise
    error('Invalid testcase "%s".', testcase);
end % switch

fprintf('Loaded testcase "%s".\n', testcase);

% Time stepping parameters
problemData = setdefault(problemData, 'isStationary', isStationary);
problemData = setdefault(problemData, 'numSteps', numSteps);
problemData = setdefault(problemData, 'tEnd', tEnd);

% Store defined functions in struct
problemData = setdefault(problemData, 'c0Cont', c0Cont);
problemData = setdefault(problemData, 'fCont', fCont);
problemData = setdefault(problemData, 'u1Cont', u1Cont);
problemData = setdefault(problemData, 'u2Cont', u2Cont);
problemData = setdefault(problemData, 'cDCont', cDCont);
problemData = setdefault(problemData, 'gNCont', gNCont);
if isAnalytical, problemData = setdefault(problemData, 'cCont', cCont); end

% Specify boundary conditions
problemData = setdefault(problemData, 'generateMarkE0Tint', @(g) g.idE0T == 0);
problemData = setdefault(problemData, 'generateMarkE0TbdrN', generateMarkE0TbdrN);
problemData = setdefault(problemData, 'generateMarkE0TbdrD', @(g) ~(g.markE0Tint | g.markE0TbdrN));
end % function

==> 0.4-beta2/advection_implicit/initializeProblem.m <==
% Fills the problem's data structures with initial data.

%===============================================================================
%> @file
%>
%> @brief Fills the problem's data structures with initial data.
%===============================================================================
%>
%> @brief Fills the problem's data structures with initial data.
%>
%> This routine is called after advection/preprocessProblem.m.
%>
%> Before entering the main loop of the solution algorithm, this routine
%> fills the problem's data structures with initial data.
%>
%> It projects the initial data and performs slope limiting on the
%> projected function.
%>
%> @param  problemData  A struct with problem parameters and precomputed
%>                      fields, as provided by configureProblem() and 
%>                      preprocessProblem(). @f$[\text{struct}]@f$
%>
%> @retval problemData  The input struct enriched with initial data.
%>                      @f$[\text{struct}]@f$
%>
%> This file is part of FESTUNG
%>
%> @copyright 2014-2017 Balthasar Reuter, Florian Frank, Vadym Aizinger
%> 
%> @par License
%> @parblock
%> This program is free software: you can redistribute it and/or modify
%> it under the terms of the GNU General Public License as published by
%> the Free Software Foundation, either version 3 of the License, or
%> (at your option) any later version.
%>
%> This program is distributed in the hope that it will be useful,
%> but WITHOUT ANY WARRANTY; without even the implied warranty of
%> MERCHANTABILITY or FITNESS FOR A PARTICULAR PURPOSE.  See the
%> GNU General Public License for more details.
%>
%> You should have received a copy of the GNU General Public License
%> along with this program.  If not, see <http://www.gnu.org/licenses/>.
%> @endparblock
%
function problemData = initializeProblem(problemData)
problemData.isFinished = false;
%% Initial data.
if ~problemData.isStationary
  problemData.cDisc = projectFuncCont2DataDisc(problemData.g, problemData.c0Cont, problemData.qOrd, ...
                                               problemData.hatM, problemData.basesOnQuad);
  fprintf('L2 error w.r.t. the initial condition: %g\n', ...
    computeL2Error(problemData.g, problemData.cDisc, problemData.c0Cont, problemData.qOrd + 1, problemData.basesOnQuad));
  %% visualization of inital condition.
  if problemData.isVisSol
    cLagrange = projectDataDisc2DataLagr(problemData.cDisc);
    visualizeDataLagr(problemData.g, cLagrange, 'u_h', problemData.outputBasename, 0, problemData.outputTypes)
  end
  fprintf('Starting time integration from 0 to %g using time step size %g (%d steps).\n', ...
    problemData.tEnd, problemData.tau, problemData.numSteps)
end % if
end % function

==> 0.4-beta2/advection_implicit/outputStep.m <==
% Last step of the four-part algorithm in the main loop.

%===============================================================================
%> @file
%>
%> @brief Last step of the four-part algorithm in the main loop.
%===============================================================================
%>
%> @brief Last step of the four-part algorithm in the main loop.
%>
%> The main loop repeatedly executes four steps until the parameter
%> <code>problemData.isFinished</code> becomes <code>true</code>.
%> These four steps are:
%>
%>  1. preprocessStep()
%>  2. solveStep()
%>  3. postprocessStep()
%>  4. outputStep()
%> 
%> This routine is executed last in each loop iteration and writes output
%> files that can later be visualized using TecPlot, Paraview, or others,
%> depending on the chosen file types in configureProblem().
%>
%> @param  problemData  A struct with problem parameters, precomputed
%>                      fields, and solution data structures, as provided 
%>                      by configureProblem() and preprocessProblem(). 
%>                      @f$[\text{struct}]@f$
%> @param  nStep        The current iteration number of the main loop. 
%>
%> @retval problemData  The input struct enriched with post-processed data
%>                      for this loop iteration. @f$[\text{struct}]@f$
%>
%> This file is part of FESTUNG
%>
%> @copyright 2014-2017 Balthasar Reuter, Florian Frank, Vadym Aizinger
%> 
%> @par License
%> @parblock
%> This program is free software: you can redistribute it and/or modify
%> it under the terms of the GNU General Public License as published by
%> the Free Software Foundation, either version 3 of the License, or
%> (at your option) any later version.
%>
%> This program is distributed in the hope that it will be useful,
%> but WITHOUT ANY WARRANTY; without even the implied warranty of
%> MERCHANTABILITY or FITNESS FOR A PARTICULAR PURPOSE.  See the
%> GNU General Public License for more details.
%>
%> You should have received a copy of the GNU General Public License
%> along with this program.  If not, see <http://www.gnu.org/licenses/>.
%> @endparblock
%
function problemData = outputStep(problemData, nStep)
%% visualization
if problemData.isVisSol && mod(nStep, problemData.outputFrequency) == 0
  cLagrange = projectDataDisc2DataLagr(problemData.cDisc);
  visualizeDataLagr(problemData.g, cLagrange, 'u_h', problemData.outputBasename, ...
                    nStep, problemData.outputTypes);
end % if
end % function



==> 0.4-beta2/advection_implicit/postprocessProblem.m <==
% Performs all post-processing steps, such as error estimates of the final
% solution and output of the final solution.

%===============================================================================
%> @file
%>
%> @brief Performs all post-processing tasks, such as error estimates of the 
%>        final solution and output of the final solution.
%===============================================================================
%>
%> @brief Performs all post-processing tasks, such as error estimates of the 
%>        final solution and output of the final solution.
%>
%> This routine is called after the main loop.
%>
%> @param  problemData  A struct with problem parameters and solution
%>                      vectors. @f$[\text{struct}]@f$
%>
%> @retval problemData  A struct with all necessary parameters and definitions
%>                      for the problem description and precomputed fields.
%>                      @f$[\text{struct}]@f$
%>
%> This file is part of FESTUNG
%>
%> @copyright 2014-2017 Balthasar Reuter, Florian Frank, Vadym Aizinger
%> 
%> @par License
%> @parblock
%> This program is free software: you can redistribute it and/or modify
%> it under the terms of the GNU General Public License as published by
%> the Free Software Foundation, either version 3 of the License, or
%> (at your option) any later version.
%>
%> This program is distributed in the hope that it will be useful,
%> but WITHOUT ANY WARRANTY; without even the implied warranty of
%> MERCHANTABILITY or FITNESS FOR A PARTICULAR PURPOSE.  See the
%> GNU General Public License for more details.
%>
%> You should have received a copy of the GNU General Public License
%> along with this program.  If not, see <http://www.gnu.org/licenses/>.
%> @endparblock
%
function problemData = postprocessProblem(problemData)
%% Visualization
if problemData.isVisSol
  cLagrange = projectDataDisc2DataLagr(problemData.cDisc);
  visualizeDataLagr(problemData.g, cLagrange, 'u_h', problemData.outputBasename, ...
                    problemData.numSteps, problemData.outputTypes);
end % if
%% Error evaluation
if isfield(problemData, 'cCont')
  problemData.error = computeL2Error(problemData.g, problemData.cDisc, ...
    @(x1, x2) problemData.cCont(problemData.tEnd, x1, x2), ...
    problemData.qOrd + 1, problemData.basesOnQuad);
  fprintf('L2 error w.r.t. the analytical solution: %g\n', problemData.error);
else
  problemData.error = computeL2Error(problemData.g, problemData.cDisc, ...
    problemData.c0Cont, problemData.qOrd + 1, problemData.basesOnQuad);
  fprintf('L2 error w.r.t. the initial condition: %g\n', problemData.error);
end % if
end % function



==> 0.4-beta2/advection_implicit/postprocessStep.m <==
% Third step of the four-part algorithm in the main loop.

%===============================================================================
%> @file
%>
%> @brief Third step of the four-part algorithm in the main loop.
%===============================================================================
%>
%> @brief Third step of the four-part algorithm in the main loop.
%>
%> The main loop repeatedly executes four steps until the parameter
%> <code>problemData.isFinished</code> becomes <code>true</code>.
%> These four steps are:
%>
%>  1. preprocessStep()
%>  2. solveStep()
%>  3. postprocessStep()
%>  4. outputStep()
%> 
%> This routine is executed third in each loop iteration.
%> It brings the linearized new solution back to the representation matrix
%> form and decides whether the main loop is to be terminated (i.e., the
%> end of the simulation time is reached).
%>
%> @param  problemData  A struct with problem parameters, precomputed
%>                      fields, and solution data structures, as provided 
%>                      by configureProblem() and preprocessProblem(). 
%>                      @f$[\text{struct}]@f$
%> @param  nStep        The current iteration number of the main loop. 
%>
%> @retval problemData  The input struct enriched with post-processed data
%>                      for this loop iteration. @f$[\text{struct}]@f$
%>
%> This file is part of FESTUNG
%>
%> @copyright 2014-2017 Balthasar Reuter, Florian Frank, Vadym Aizinger
%> 
%> @par License
%> @parblock
%> This program is free software: you can redistribute it and/or modify
%> it under the terms of the GNU General Public License as published by
%> the Free Software Foundation, either version 3 of the License, or
%> (at your option) any later version.
%>
%> This program is distributed in the hope that it will be useful,
%> but WITHOUT ANY WARRANTY; without even the implied warranty of
%> MERCHANTABILITY or FITNESS FOR A PARTICULAR PURPOSE.  See the
%> GNU General Public License for more details.
%>
%> You should have received a copy of the GNU General Public License
%> along with this program.  If not, see <http://www.gnu.org/licenses/>.
%> @endparblock
%
function problemData = postprocessStep(problemData, nStep)
K = problemData.K;
N = problemData.N;

%% Reshape and store solution in problemData
problemData.cDisc = reshape(problemData.cDiscRK{end}, N, K)';
problemData.isFinished = problemData.isStationary || nStep >= problemData.numSteps;
end % function



==> 0.4-beta2/advection_implicit/postprocessSubStep.m <==
% Third step of the three-part substepping algorithm for each Runge-Kutta stage.

%===============================================================================
%> @file
%>
%> @brief Third step of the three-part substepping algorithm for each Runge-Kutta stage.
%===============================================================================
%>
%> @brief Third step of the three-part substepping algorithm for each Runge-Kutta stage.
%>
%> The routine iterateSubSteps() repeatedly executes three steps until the 
%> parameter <code>problemData.isSubSteppingFinished</code> becomes 
%> <code>true</code>.
%> These three steps are:
%>
%>  1. preprocessSubStep()
%>  2. solveSubStep()
%>  3. postprocessSubStep()
%> 
%> This routine is executed third in each loop iteration.
%> It decides whether the substepping is finished and updates
%> <code>problemData.isSubSteppingFinished</code> accordingly.
%>
%> @param  problemData  A struct with problem parameters, precomputed
%>                      fields, and solution data structures (either filled
%>                      with initial data or the solution from the previous
%>                      loop iteration), as provided by configureProblem()  
%>                      and preprocessProblem(). @f$[\text{struct}]@f$
%> @param  nStep        The current iteration number of the main loop. 
%> @param  nSubStep     The current iteration number of the substepping.
%>
%> @retval problemData  The input struct enriched with postprocessed data
%>                      for this loop iteration. @f$[\text{struct}]@f$
%>
%> This file is part of FESTUNG
%>
%> @copyright 2014-2017 Balthasar Reuter, Florian Frank, Vadym Aizinger
%> 
%> @par License
%> @parblock
%> This program is free software: you can redistribute it and/or modify
%> it under the terms of the GNU General Public License as published by
%> the Free Software Foundation, either version 3 of the License, or
%> (at your option) any later version.
%>
%> This program is distributed in the hope that it will be useful,
%> but WITHOUT ANY WARRANTY; without even the implied warranty of
%> MERCHANTABILITY or FITNESS FOR A PARTICULAR PURPOSE.  See the
%> GNU General Public License for more details.
%>
%> You should have received a copy of the GNU General Public License
%> along with this program.  If not, see <http://www.gnu.org/licenses/>.
%> @endparblock
%
function problemData = postprocessSubStep(problemData, nStep, nSubStep) %#ok<INUSL>
problemData.isSubSteppingFinished = problemData.isStationary || nSubStep >= length(problemData.t);
end % function


==> 0.4-beta2/advection_implicit/preprocessProblem.m <==
% Performs all pre-processing steps, such as grid generation, assembly of
% stationary blocks, etc. for the problem solution.

%===============================================================================
%> @file
%>
%> @brief Performs all pre-processing tasks, such as grid generation, assembly 
%>        of stationary blocks, etc. for the problem solution.
%===============================================================================
%>
%> @brief Performs all pre-processing steps, such as grid generation, assembly 
%>        of stationary blocks, etc. for the problem solution.
%>
%> This routine is called after advection_implicit/configureProblem.m.
%>
%> This step consists of grid generation, computation of derived
%> data structures, pre-computation of often needed values (e.g., basis
%> functions on quadrature points), and assembly of time-independent matrix
%> blocks.
%>
%> @param  problemData  A struct with problem parameters, as provided by
%>                      configureProblem(). @f$[\text{struct}]@f$
%>
%> @retval problemData  A struct with all necessary parameters and definitions
%>                      for the problem description and precomputed fields.
%>                      @f$[\text{struct}]@f$
%>
%> This file is part of FESTUNG
%>
%> @copyright 2014-2017 Balthasar Reuter, Florian Frank, Vadym Aizinger
%> 
%> @par License
%> @parblock
%> This program is free software: you can redistribute it and/or modify
%> it under the terms of the GNU General Public License as published by
%> the Free Software Foundation, either version 3 of the License, or
%> (at your option) any later version.
%>
%> This program is distributed in the hope that it will be useful,
%> but WITHOUT ANY WARRANTY; without even the implied warranty of
%> MERCHANTABILITY or FITNESS FOR A PARTICULAR PURPOSE.  See the
%> GNU General Public License for more details.
%>
%> You should have received a copy of the GNU General Public License
%> along with this program.  If not, see <http://www.gnu.org/licenses/>.
%> @endparblock
%
function problemData = preprocessProblem(problemData)
%% Triangulation.
problemData.g = problemData.generateGridData(problemData.hmax);
if problemData.isVisGrid,  visualizeGrid(problemData.g);  end
%% Globally constant parameters.
problemData.K           = problemData.g.numT;  % number of triangles
problemData.N           = nchoosek(problemData.p + 2, problemData.p); % number of local DOFs
problemData.tau         = problemData.tEnd / problemData.numSteps;  % time step size

% [K x 3] arrays that mark local edges (E0T) or vertices (V0T) that are 
% interior or have a certain boundary type.
problemData.g.markE0Tint  = problemData.generateMarkE0Tint(problemData.g);
problemData.g.markE0TbdrN = problemData.generateMarkE0TbdrN(problemData.g);
problemData.g.markE0TbdrD = problemData.generateMarkE0TbdrD(problemData.g);
problemData.g.markV0TbdrD = ismember(problemData.g.V0T, ...
                            problemData.g.V0E(problemData.g.E0T(problemData.g.markE0TbdrD), :)); 

% Precompute some repeatedly evaluated fields                          
problemData.g = computeDerivedGridData(problemData.g);
%% Configuration output.
fprintf('Computing with polynomial order %d (%d local DOFs) on %d triangles.\n', problemData.p, problemData.N, problemData.K)
%% Lookup table for basis function.
problemData.basesOnQuad = computeBasesOnQuad(problemData.N, struct, [problemData.qOrd, problemData.qOrd + 1]);
%% Computation of matrices on the reference triangle.
problemData.hatM              = integrateRefElemPhiPhi(problemData.N, problemData.basesOnQuad, problemData.qOrd);
problemData.hatG              = integrateRefElemDphiPhiPhi(problemData.N, problemData.basesOnQuad, problemData.qOrd);
problemData.hatRdiagOnQuad    = integrateRefEdgePhiIntPhiIntPerQuad(problemData.N, problemData.basesOnQuad, problemData.qOrd);
problemData.hatRoffdiagOnQuad = integrateRefEdgePhiIntPhiExtPerQuad(problemData.N, problemData.basesOnQuad, problemData.qOrd);
%% Assembly of time-independent global matrices.
problemData.globM = assembleMatElemPhiPhi(problemData.g, problemData.hatM);
end % function

==> 0.4-beta2/advection_implicit/preprocessStep.m <==
% First step of the four-part algorithm in the main loop. Do-nothing
% function in the advection solver.

%===============================================================================
%> @file
%>
%> @brief First step of the four-part algorithm in the main loop. 
%>        Do-nothing function in the advection solver.
%===============================================================================
%>
%> @brief First step of the four-part algorithm in the main loop.
%>        Do-nothing function in the advection solver.
%>
%> The main loop repeatedly executes four steps until the parameter
%> <code>problemData.isFinished</code> becomes <code>true</code>.
%> These four steps are:
%>
%>  1. preprocessStep()
%>  2. solveStep()
%>  3. postprocessStep()
%>  4. outputStep()
%> 
%> This routine is executed first in each loop iteration.
%> The Advection problem requires substepping due to the Runge-Kutta method
%> (see solveStep() and @ref RAWFK2016 for details). Thus, no terms can be
%> assembled here and this routine does nothing.
%>
%> @param  problemData  A struct with problem parameters, precomputed
%>                      fields, and solution data structures (either filled
%>                      with initial data or the solution from the previous
%>                      loop iteration), as provided by configureProblem()  
%>                      and preprocessProblem(). @f$[\text{struct}]@f$
%> @param  nStep        The current iteration number of the main loop. 
%>
%> @retval problemData  The input struct without any modifications.
%>                      @f$[\text{struct}]@f$
%>
%> This file is part of FESTUNG
%>
%> @copyright 2014-2017 Balthasar Reuter, Florian Frank, Vadym Aizinger
%> 
%> @par License
%> @parblock
%> This program is free software: you can redistribute it and/or modify
%> it under the terms of the GNU General Public License as published by
%> the Free Software Foundation, either version 3 of the License, or
%> (at your option) any later version.
%>
%> This program is distributed in the hope that it will be useful,
%> but WITHOUT ANY WARRANTY; without even the implied warranty of
%> MERCHANTABILITY or FITNESS FOR A PARTICULAR PURPOSE.  See the
%> GNU General Public License for more details.
%>
%> You should have received a copy of the GNU General Public License
%> along with this program.  If not, see <http://www.gnu.org/licenses/>.
%> @endparblock
%
function problemData = preprocessStep(problemData, nStep) %#ok<INUSD>
% No preprocessing necessary.
end % function


==> 0.4-beta2/advection_implicit/preprocessSubStep.m <==
% Preprocessing of the Runge-Kutta step.

%===============================================================================
%> @file
%>
%> @brief Preprocessing of the Runge-Kutta step.
%===============================================================================
%>
%> @brief Preprocessing of the Runge-Kutta step.
%>
%> The routine iterateSubSteps() repeatedly executes three steps until the 
%> parameter <code>problemData.isSubSteppingFinished</code> becomes 
%> <code>true</code>.
%> These three steps are:
%>
%>  1. preprocessSubStep()
%>  2. solveSubStep()
%>  3. postprocessSubStep()
%> 
%> This routine is executed first in each loop iteration.
%> It takes care of the assembly of time-dependent matrices and right hand
%> side vectors. Furthermore, it evaluates the boundary conditions for the 
%> current Runge-Kutta step.
%>
%> @param  problemData  A struct with problem parameters, precomputed
%>                      fields, and solution data structures (either filled
%>                      with initial data or the solution from the previous
%>                      loop iteration), as provided by configureProblem()  
%>                      and preprocessProblem(). @f$[\text{struct}]@f$
%> @param  nStep        The current iteration number of the main loop. 
%> @param  nSubStep     The current iteration number of the substepping.
%>
%> @retval problemData  The input struct enriched with preprocessed data
%>                      for this loop iteration. @f$[\text{struct}]@f$
%>
%> This file is part of FESTUNG
%>
%> @copyright 2014-2017 Balthasar Reuter, Florian Frank, Vadym Aizinger
%> 
%> @par License
%> @parblock
%> This program is free software: you can redistribute it and/or modify
%> it under the terms of the GNU General Public License as published by
%> the Free Software Foundation, either version 3 of the License, or
%> (at your option) any later version.
%>
%> This program is distributed in the hope that it will be useful,
%> but WITHOUT ANY WARRANTY; without even the implied warranty of
%> MERCHANTABILITY or FITNESS FOR A PARTICULAR PURPOSE.  See the
%> GNU General Public License for more details.
%>
%> You should have received a copy of the GNU General Public License
%> along with this program.  If not, see <http://www.gnu.org/licenses/>.
%> @endparblock
%
function problemData = preprocessSubStep(problemData, nStep, nSubStep) %#ok<INUSL>
K = problemData.K;
N = problemData.N;
t = problemData.t(nSubStep);

% L2 projections of algebraic coefficients
fDisc  = projectFuncCont2DataDisc(problemData.g, @(x1,x2) problemData.fCont(t,x1,x2),  ...
                                  problemData.qOrd, problemData.hatM, problemData.basesOnQuad);
u1Disc = projectFuncCont2DataDisc(problemData.g, @(x1,x2) problemData.u1Cont(t,x1,x2), ...
                                  problemData.qOrd, problemData.hatM, problemData.basesOnQuad);
u2Disc = projectFuncCont2DataDisc(problemData.g, @(x1,x2) problemData.u2Cont(t,x1,x2), ...
                                  problemData.qOrd, problemData.hatM, problemData.basesOnQuad);

% Evaluate normal velocity in quadrature points of edges
vNormalOnQuadEdge = computeFuncContNuOnQuadEdge(problemData.g, @(x1,x2) problemData.u1Cont(t,x1,x2), ...
                      @(x1,x2) problemData.u2Cont(t,x1,x2), problemData.qOrd);

% Assembly of time-dependent global matrices
problemData.globG = assembleMatElemDphiPhiFuncDiscVec(problemData.g, problemData.hatG, u1Disc, u2Disc);
problemData.globR = assembleMatEdgePhiPhiValUpwind(problemData.g, ~problemData.g.markE0TbdrN, ...
                                                   problemData.hatRdiagOnQuad, problemData.hatRoffdiagOnQuad, ...
                                                   vNormalOnQuadEdge, problemData.g.areaE0TbdrNotN);
                                               
% Assembly of Dirichlet boundary contributions
problemData.globKD = assembleVecEdgePhiIntFuncContVal(problemData.g, problemData.g.markE0TbdrD, ...
                        @(x1,x2) problemData.cDCont(t,x1,x2), vNormalOnQuadEdge, N, ...
                        problemData.basesOnQuad, problemData.g.areaE0TbdrD, problemData.qOrd);

% Assembly of Neumann boundary contributions
gNUpwind = @(x1,x2) (problemData.gNCont(t,x1,x2) <= 0) .* problemData.gNCont(t,x1,x2);
problemData.globKN = assembleVecEdgePhiIntFuncCont(problemData.g, problemData.g.markE0TbdrN, ...
                                                   gNUpwind, N, problemData.basesOnQuad, problemData.qOrd);

% Assembly of the source contribution
problemData.globL = problemData.globM * reshape(fDisc', K*N, 1);
end % function


==> 0.4-beta2/advection_implicit/solveStep.m <==
% Second step of the four-part algorithm in the main loop. Carries out all
% Runge-Kutta steps for a time-step.

%===============================================================================
%> @file
%>
%> @brief Second step of the four-part algorithm in the main loop.
%>        Carries out all Runge-Kutta steps for a time-step.
%===============================================================================
%>
%> @brief Second step of the four-part algorithm in the main loop.
%>        Carries out all Runge-Kutta steps for a time-step.
%>
%> The main loop repeatedly executes four steps until the parameter
%> <code>problemData.isFinished</code> becomes <code>true</code>.
%> These four steps are:
%>
%>  1. preprocessStep()
%>  2. solveStep()
%>  3. postprocessStep()
%>  4. outputStep()
%> 
%> This routine obtains the parameters of the Runge-Kutta method and
%> linearizes the DG solution representation vector before calling
%> iterateSubSteps() to actually carry out the Runge-Kutta method.
%>
%> @param  problemData  A struct with problem parameters, precomputed
%>                      fields, and solution data structures (either filled
%>                      with initial data or the solution from the previous
%>                      loop iteration), as provided by configureProblem()  
%>                      and preprocessProblem(). @f$[\text{struct}]@f$
%> @param  nStep        The current iteration number of the main loop. 
%>
%> @retval problemData  The input struct enriched with solution data at
%>                      the next step. @f$[\text{struct}]@f$
%>
%> This file is part of FESTUNG
%>
%> @copyright 2014-2017 Balthasar Reuter, Florian Frank, Vadym Aizinger
%> 
%> @par License
%> @parblock
%> This program is free software: you can redistribute it and/or modify
%> it under the terms of the GNU General Public License as published by
%> the Free Software Foundation, either version 3 of the License, or
%> (at your option) any later version.
%>
%> This program is distributed in the hope that it will be useful,
%> but WITHOUT ANY WARRANTY; without even the implied warranty of
%> MERCHANTABILITY or FITNESS FOR A PARTICULAR PURPOSE.  See the
%> GNU General Public License for more details.
%>
%> You should have received a copy of the GNU General Public License
%> along with this program.  If not, see <http://www.gnu.org/licenses/>.
%> @endparblock
%
function problemData = solveStep(problemData, nStep)
K = problemData.K;
N = problemData.N;

% Obtain Runge-Kutta rule
if problemData.isStationary
  problemData.t = 0;
  problemData.cDiscRK = cell(2,1);
else 
  [problemData.t, problemData.A, problemData.b] = rungeKuttaImplicit(problemData.ordRK, problemData.tau, (nStep - 1) * problemData.tau);
  problemData.cDiscRK = cell(length(problemData.t) + 1, 1); 
  problemData.cDiscRK{1} = reshape(problemData.cDisc', [K*N 1]);
  problemData.rhsRK = cell(length(problemData.t), 1);
end % if

% Carry out RK steps
problemData.isSubSteppingFinished = false;
problemData = iterateSubSteps(problemData, nStep);
end % function

==> 0.4-beta2/advection_implicit/solveSubStep.m <==
% Compute the solution of the current Runge-Kutta stage.

%===============================================================================
%> @file
%>
%> @brief Compute the solution of the current Runge-Kutta stage.
%===============================================================================
%>
%> @brief Compute the solution of the current Runge-Kutta stage.
%>
%> The routine iterateSubSteps() repeatedly executes three steps until the 
%> parameter <code>problemData.isSubSteppingFinished</code> becomes 
%> <code>true</code>.
%> These three steps are:
%>
%>  1. preprocessSubStep()
%>  2. solveSubStep()
%>  3. postprocessSubStep()
%> 
%> This routine is executed second in each loop iteration.
%> It assembles the global system and computes the solution at
%> the next Runge-Kutta level.
%>
%> @param  problemData  A struct with problem parameters, precomputed
%>                      fields, and solution data structures (either filled
%>                      with initial data or the solution from the previous
%>                      loop iteration), as provided by configureProblem()  
%>                      and preprocessProblem(). @f$[\text{struct}]@f$
%> @param  nStep        The current iteration number of the main loop. 
%> @param  nSubStep     The current iteration number of the substepping.
%>
%> @retval problemData  The input struct enriched with the new solution
%>                      for this Runge-Kutta stage. @f$[\text{struct}]@f$
%>
%> This file is part of FESTUNG
%>
%> @copyright 2014-2017 Balthasar Reuter, Florian Frank, Vadym Aizinger
%> 
%> @par License
%> @parblock
%> This program is free software: you can redistribute it and/or modify
%> it under the terms of the GNU General Public License as published by
%> the Free Software Foundation, either version 3 of the License, or
%> (at your option) any later version.
%>
%> This program is distributed in the hope that it will be useful,
%> but WITHOUT ANY WARRANTY; without even the implied warranty of
%> MERCHANTABILITY or FITNESS FOR A PARTICULAR PURPOSE.  See the
%> GNU General Public License for more details.
%>
%> You should have received a copy of the GNU General Public License
%> along with this program.  If not, see <http://www.gnu.org/licenses/>.
%> @endparblock
%
function problemData = solveSubStep(problemData, nStep, nSubStep) %#ok<INUSL>
% Building the system
sysA = -problemData.globG{1} - problemData.globG{2} + problemData.globR;
sysV = problemData.globL - problemData.globKD - problemData.globKN;

if problemData.isStationary
  problemData.cDiscRK{nSubStep + 1} = sysA \ sysV;
else
  % Computing the rhs
  sysR = (problemData.tau * problemData.A(nSubStep, nSubStep)) * sysV + problemData.globM * problemData.cDiscRK{1};
  for j = 1 : nSubStep - 1
    sysR = sysR + (problemData.tau * problemData.A(nSubStep, j)) * problemData.rhsRK{j};
  end % for

  % Compute the next step
  problemData.cDiscRK{nSubStep + 1} = (problemData.globM + (problemData.tau * problemData.A(nSubStep, nSubStep)) * sysA) \ sysR; 

  % Store the new rhs
  problemData.rhsRK{nSubStep} = sysV - sysA * problemData.cDiscRK{nSubStep + 1};
end % if
end % function


==> 0.4-beta2/core/DataHash.m <==
function Hash = DataHash(Data, Opt)
% DATAHASH - Checksum for Matlab array of any type
% This function creates a hash value for an input of any type. The type and
% dimensions of the input are considered as default, such that UINT8([0,0]) and
% UINT16(0) have different hash values. Nested STRUCTs and CELLs are parsed
% recursively.
%
% Hash = DataHash(Data, Opt)
% INPUT:
%   Data: Array of these built-in types:
%           (U)INT8/16/32/64, SINGLE, DOUBLE, (real/complex, full/sparse)
%           CHAR, LOGICAL, CELL (nested), STRUCT (scalar or array, nested),
%           function_handle.
%   Opt:  Struct to specify the hashing algorithm and the output format.
%         Opt and all its fields are optional.
%         Opt.Method: String, known methods for Java 1.6 (Matlab 2011b):
%              'SHA-1', 'SHA-256', 'SHA-384', 'SHA-512', 'MD2', 'MD5'.
%            Call DataHash without inputs to get a list of available methods.
%            Default: 'MD5'.
%         Opt.Format: String specifying the output format:
%            'hex', 'HEX':      Lower/uppercase hexadecimal string.
%            'double', 'uint8': Numerical vector.
%            'base64':          Base64 encoded string, only printable ASCII
%                               characters, shorter than 'hex', no padding.
%            Default: 'hex'.
%         Opt.Input: Type of the input as string, not case-sensitive:
%            'array': The contents, type and size of the input [Data] are
%                     considered  for the creation of the hash. Nested CELLs
%                     and STRUCT arrays are parsed recursively. Empty arrays of
%                     different type reply different hashs.
%            'file':  [Data] is treated as file name and the hash is calculated
%                     for the files contents.
%            'bin':   [Data] is a numerical, LOGICAL or CHAR array. Only the
%                     binary contents of the array is considered, such that
%                     e.g. empty arrays of different type reply the same hash.
%            'ascii': Same as 'bin', but only the 8-bit ASCII part of the 16-bit
%                     Matlab CHARs is considered.
%            Default: 'array'.
%
% OUTPUT:
%   Hash: String, DOUBLE or UINT8 vector. The length depends on the hashing
%         method.
%
% EXAMPLES:
% % Default: MD5, hex:
%   DataHash([])                % 5b302b7b2099a97ba2a276640a192485
% % MD5, Base64:
%   Opt = struct('Format', 'base64', 'Method', 'MD5');
%   DataHash(int32(1:10), Opt)  % +tJN9yeF89h3jOFNN55XLg
% % SHA-1, Base64:
%   S.a = uint8([]);
%   S.b = {{1:10}, struct('q', uint64(415))};
%   Opt.Method = 'SHA-1';
%   Opt.Format = 'HEX';
%   DataHash(S, Opt)            % 18672BE876463B25214CA9241B3C79CC926F3093
% % SHA-1 of binary values:
%   Opt = struct('Method', 'SHA-1', 'Input', 'bin');
%   DataHash(1:8, Opt)          % 826cf9d3a5d74bbe415e97d4cecf03f445f69225
% % SHA-256, consider ASCII part only (Matlab's CHAR has 16 bits!):
%   Opt.Method = 'SHA-256';
%   Opt.Input  = 'ascii';
%   DataHash('abc', Opt)
%       % ba7816bf8f01cfea414140de5dae2223b00361a396177a9cb410ff61f20015ad
%   % Or equivalently:
%   Opt.Input = 'bin';
%   DataHash(uint8('abc'), Opt)
%
% NOTES:
%   Function handles and user-defined objects cannot be converted uniquely:
%   - The subfunction ConvertFuncHandle uses the built-in function FUNCTIONS,
%     but the replied struct can depend on the Matlab version.
%   - It is tried to convert objects to UINT8 streams in the subfunction
%     ConvertObject. A conversion by STRUCT() might be more appropriate.
%   Adjust these subfunctions on demand.
%
%   MATLAB CHARs have 16 bits! Use Opt.Input='ascii' for comparisons with e.g.
%   online hash generators.
%
%   Matt Raum suggested this for e.g. user-defined objects:
%     DataHash(getByteStreamFromArray(Data)
%   This works very well, but unfortunately getByteStreamFromArray is
%   undocumented, such that it might vanish in the future or reply different
%   output.
%
%   For arrays the calculated hash value might be changed in new versions.
%   Calling this function without inputs replies the version of the hash.
%
%   The C-Mex function GetMD5 is 2 to 100 times faster, but obtains MD5 only:
%   http://www.mathworks.com/matlabcentral/fileexchange/25921
%
% Tested: Matlab 7.7, 7.8, 7.13, 8.6, WinXP/32, Win7/64
% Author: Jan Simon, Heidelberg, (C) 2011-2016 matlab.2010(a)n(MINUS)simon.de
%
% See also: TYPECAST, CAST.
%
% Michael Kleder, "Compute Hash", no structs and cells:
%   http://www.mathworks.com/matlabcentral/fileexchange/8944
% Tim, "Serialize/Deserialize", converts structs and cells to a byte stream:
%   http://www.mathworks.com/matlabcentral/fileexchange/29457

% $JRev: R-H V:033 Sum:R+m7rAPNLvlw Date:18-Jun-2016 14:33:17 $
% $License: BSD (use/copy/change/redistribute on own risk, mention the author) $
% $File: Tools\GLFile\DataHash.m $
% History:
% 001: 01-May-2011 21:52, First version.
% 007: 10-Jun-2011 10:38, [Opt.Input], binary data, complex values considered.
% 011: 26-May-2012 15:57, Fixed: Failed for binary input and empty data.
% 014: 04-Nov-2012 11:37, Consider Mex-, MDL- and P-files also.
%      Thanks to David (author 243360), who found this bug.
%      Jan Achterhold (author 267816) suggested to consider Java objects.
% 016: 01-Feb-2015 20:53, Java heap space exhausted for large files.
%      Now files are process in chunks to save memory.
% 017: 15-Feb-2015 19:40, Collsions: Same hash for different data.
%      Examples: zeros(1,1) and zeros(1,1,0)
%                complex(0) and zeros(1,1,0,0)
%      Now the number of dimensions is included, to avoid this.
% 022: 30-Mar-2015 00:04, Bugfix: Failed for strings and [] without TYPECASTX.
%      Ross found these 2 bugs, which occur when TYPECASTX is not installed.
%      If you need the base64 format padded with '=' characters, adjust
%      fBase64_enc as you like.
% 026: 29-Jun-2015 00:13, Changed hash for STRUCTs.
%      Struct arrays are analysed field by field now, which is much faster.
% 027: 13-Sep-2015 19:03, 'ascii' input as abbrev. for Input='bin' and UINT8().
% 028: 15-Oct-2015 23:11, Example values in help section updated to v022.
% 029: 16-Oct-2015 22:32, Use default options for empty input.
% 031: 28-Feb-2016 15:10, New hash value to get same reply as GetMD5.
%      New Matlab version (at least 2015b) use a fast method for TYPECAST, such
%      that calling James Tursa's TYPECASTX is not needed anymore.
%      Matlab 6.5 not supported anymore: MException for CATCH.
% 033: 18-Jun-2016 14:28, BUGFIX: Failed on empty files.
%      Thanks to Christian (AuthorID 2918599).

% OPEN BUGS:
% Nath wrote:
% function handle refering to struct containing the function will create
% infinite loop. Is there any workaround ?
% Example:
%   d= dynamicprops();
%   addprop(d,'f');
%   d.f= @(varargin) struct2cell(d);
%   DataHash(d.f) % infinite loop
% This is caught with an error message concerning the recursion limit now.

% Main function: ===============================================================
% Default options: -------------------------------------------------------------
Method    = 'MD5';
OutFormat = 'hex';
isFile    = false;
isBin     = false;

% Check number and type of inputs: ---------------------------------------------
nArg = nargin;
if nArg == 2
   if isa(Opt, 'struct') == 0   % Bad type of 2nd input:
      Error_L('BadInput2', '2nd input [Opt] must be a struct.');
   end
   
   % Specify hash algorithm:
   if isfield(Opt, 'Method')  && ~isempty(Opt.Method)   % Short-circuiting
      Method = upper(Opt.Method);
   end
   
   % Specify output format:
   if isfield(Opt, 'Format') && ~isempty(Opt.Format)    % Short-circuiting
      OutFormat = Opt.Format;
   end
   
   % Check if the Input type is specified - default: 'array':
   if isfield(Opt, 'Input') && ~isempty(Opt.Input)      % Short-circuiting
      if strcmpi(Opt.Input, 'File')
         if ischar(Data) == 0
            Error_L('CannotOpen', '1st input FileName must be a string');
         end
         isFile = true;
         
      elseif strncmpi(Opt.Input, 'bin', 3)  % Accept 'binary' also
         if (isnumeric(Data) || ischar(Data) || islogical(Data)) == 0 || ...
               issparse(Data)
            Error_L('BadDataType', ...
               '1st input must be numeric, CHAR or LOGICAL for binary input.');
         end
         isBin = true;
         
      elseif strncmpi(Opt.Input, 'asc', 3)  % 8-bit ASCII characters
         if ~ischar(Data)
            Error_L('BadDataType', ...
               '1st input must be a CHAR for the input type ASCII.');
         end
         isBin = true;
         Data  = uint8(Data);
      end
   end
   
elseif nArg == 0  % Reply version of this function:
   R = Version_L;
   
   if nargout == 0
      disp(R);
   else
      Hash = R;
   end
   
   return;
   
elseif nArg ~= 1  % Bad number of arguments:
   Error_L('BadNInput', '1 or 2 inputs required.');
end

% Create the engine: -----------------------------------------------------------
try
   Engine = java.security.MessageDigest.getInstance(Method);
catch
   Error_L('BadInput2', 'Invalid algorithm: [%s].', Method);
end

% Create the hash value: -------------------------------------------------------
if isFile
   % Open the file:
   FID = fopen(Data, 'r');
   if FID < 0
      % Check existence of file:
      Found = FileExist_L(Data);
      if Found
         Error_L('CantOpenFile', 'Cannot open file: %s.', Data);
      else
         Error_L('FileNotFound', 'File not found: %s.', Data);
      end
   end
   
   % Read file in chunks to save memory and Java heap space:
   Chunk = 1e6;      % Fastest for 1e6 on Win7/64, HDD
   Count = Chunk;    % Dummy value to satisfy WHILE condition
   while Count == Chunk
      [Data, Count] = fread(FID, Chunk, '*uint8');
      if Count ~= 0  % Avoid error for empty file
         Engine.update(Data);
      end
   end
   fclose(FID);
   
   % Calculate the hash:
   Hash = typecast(Engine.digest, 'uint8');
   
elseif isBin             % Contents of an elementary array, type tested already:
   if isempty(Data)      % Nothing to do, Engine.update fails for empty input!
      Hash = typecast(Engine.digest, 'uint8');
   else                  % Matlab's TYPECAST is less elegant:
      if isnumeric(Data)
         if isreal(Data)
            Engine.update(typecast(Data(:), 'uint8'));
         else
            Engine.update(typecast(real(Data(:)), 'uint8'));
            Engine.update(typecast(imag(Data(:)), 'uint8'));
         end
      elseif islogical(Data)               % TYPECAST cannot handle LOGICAL
         Engine.update(typecast(uint8(Data(:)), 'uint8'));
      elseif ischar(Data)                  % TYPECAST cannot handle CHAR
         Engine.update(typecast(uint16(Data(:)), 'uint8'));
         % Bugfix: Line removed
      end
      Hash = typecast(Engine.digest, 'uint8');
   end
else                 % Array with type:
   Engine = CoreHash(Data, Engine);
   Hash   = typecast(Engine.digest, 'uint8');
end

% Convert hash specific output format: -----------------------------------------
switch OutFormat
   case 'hex'
      Hash = sprintf('%.2x', double(Hash));
   case 'HEX'
      Hash = sprintf('%.2X', double(Hash));
   case 'double'
      Hash = double(reshape(Hash, 1, []));
   case 'uint8'
      Hash = reshape(Hash, 1, []);
   case 'base64'
      Hash = fBase64_enc(double(Hash));
   otherwise
      Error_L('BadOutFormat', ...
         '[Opt.Format] must be: HEX, hex, uint8, double, base64.');
end

% return;

% ******************************************************************************
function Engine = CoreHash(Data, Engine)
% This methods uses the slower TYPECAST of Matlab

% Consider the type and dimensions of the array to distinguish arrays with the
% same data, but different shape: [0 x 0] and [0 x 1], [1,2] and [1;2],
% DOUBLE(0) and SINGLE([0,0]):
% <  v016: [class, size, data]. BUG! 0 and zeros(1,1,0) had the same hash!
% >= v016: [class, ndims, size, data]
Engine.update([uint8(class(Data)), ...
              typecast(uint64([ndims(Data), size(Data)]), 'uint8')]);
           
if issparse(Data)                    % Sparse arrays to struct:
   [S.Index1, S.Index2, S.Value] = find(Data);
   Engine                        = CoreHash(S, Engine);
elseif isstruct(Data)                % Hash for all array elements and fields:
   F = sort(fieldnames(Data));       % Ignore order of fields
   for iField = 1:length(F)          % Loop over fields
      aField = F{iField};
      Engine.update(uint8(aField));
      for iS = 1:numel(Data)         % Loop over elements of struct array
         Engine = CoreHash(Data(iS).(aField), Engine);
      end
   end
elseif iscell(Data)                  % Get hash for all cell elements:
   for iS = 1:numel(Data)
      Engine = CoreHash(Data{iS}, Engine);
   end
elseif isempty(Data)                 % Nothing to do
elseif isnumeric(Data)
   if isreal(Data)
      Engine.update(typecast(Data(:), 'uint8'));
   else
      Engine.update(typecast(real(Data(:)), 'uint8'));
      Engine.update(typecast(imag(Data(:)), 'uint8'));
   end
elseif islogical(Data)               % TYPECAST cannot handle LOGICAL
   Engine.update(typecast(uint8(Data(:)), 'uint8'));
elseif ischar(Data)                  % TYPECAST cannot handle CHAR
   Engine.update(typecast(uint16(Data(:)), 'uint8'));
elseif isa(Data, 'function_handle')
   Engine = CoreHash(ConvertFuncHandle(Data), Engine);
elseif (isobject(Data) || isjava(Data)) && ismethod(Data, 'hashCode')
   Engine = CoreHash(char(Data.hashCode), Engine);
else  % Most likely a user-defined object:
   try
      BasicData = ConvertObject(Data);
   catch ME
      error(['JSimon:', mfilename, ':BadDataType'], ...
         '%s: Cannot create elementary array for type: %s\n  %s', ...
         mfilename, class(Data), ME.message);
   end
   
   try
      Engine = CoreHash(BasicData, Engine);
   catch ME
      if strcmpi(ME.identifier, 'MATLAB:recursionLimit')
         ME = MException(['JSimon:', mfilename, ':RecursiveType'], ...
            '%s: Cannot create hash for recursive data type: %s', ...
            mfilename, class(Data));
      end
      throw(ME);
   end
end

% return;

% ******************************************************************************
function FuncKey = ConvertFuncHandle(FuncH)
%   The subfunction ConvertFuncHandle converts function_handles to a struct
%   using the Matlab function FUNCTIONS. The output of this function changes
%   with the Matlab version, such that DataHash(@sin) replies different hashes
%   under Matlab 6.5 and 2009a.
%   An alternative is using the function name and name of the file for
%   function_handles, but this is not unique for nested or anonymous functions.
%   If the MATLABROOT is removed from the file's path, at least the hash of
%   Matlab's toolbox functions is (usually!) not influenced by the version.
%   Finally I'm in doubt if there is a unique method to hash function handles.
%   Please adjust the subfunction ConvertFuncHandles to your needs.

% The Matlab version influences the conversion by FUNCTIONS:
% 1. The format of the struct replied FUNCTIONS is not fixed,
% 2. The full paths of toolbox function e.g. for @mean differ.
FuncKey = functions(FuncH);

% Include modification file time and file size. Suggested by Aslak Grinsted:
if ~isempty(FuncKey.file)
    d = dir(FuncKey.file);
    if ~isempty(d)
        FuncKey.filebytes = d.bytes;
        FuncKey.filedate  = d.datenum;
    end
end

% ALTERNATIVE: Use name and path. The <matlabroot> part of the toolbox functions
% is replaced such that the hash for @mean does not depend on the Matlab
% version.
% Drawbacks: Anonymous functions, nested functions...
% funcStruct = functions(FuncH);
% funcfile   = strrep(funcStruct.file, matlabroot, '<MATLAB>');
% FuncKey    = uint8([funcStruct.function, ' ', funcfile]);

% Finally I'm afraid there is no unique method to get a hash for a function
% handle. Please adjust this conversion to your needs.

% return;

% ******************************************************************************
function DataBin = ConvertObject(DataObj)
% Convert a user-defined object to a binary stream. There cannot be a unique
% solution, so this part is left for the user...

try    % Perhaps a direct conversion is implemented:
   DataBin = uint8(DataObj);
   
   % Matt Raum had this excellent idea - unfortunately this function is
   % undocumented and might not be supported in te future:
   % DataBin = getByteStreamFromArray(DataObj);
   
catch  % Or perhaps this is better:
   WarnS   = warning('off', 'MATLAB:structOnObject');
   DataBin = struct(DataObj);
   warning(WarnS);
end

% return;

% ******************************************************************************
function Out = fBase64_enc(In)
% Encode numeric vector of UINT8 values to base64 string.
% The intention of this is to create a shorter hash than the HEX format.
% Therefore a padding with '=' characters is omitted on purpose.

Pool = [65:90, 97:122, 48:57, 43, 47];  % [0:9, a:z, A:Z, +, /]
v8   = [128; 64; 32; 16; 8; 4; 2; 1];
v6   = [32, 16, 8, 4, 2, 1];

In  = reshape(In, 1, []);
X   = rem(floor(In(ones(8, 1), :) ./ v8(:, ones(length(In), 1))), 2);
Y   = reshape([X(:); zeros(6 - rem(numel(X), 6), 1)], 6, []);
Out = char(Pool(1 + v6 * Y));

% return;

% ******************************************************************************
function Ex = FileExist_L(FileName)
% A more reliable version of EXIST(FileName, 'file'):
dirFile = dir(FileName);
if length(dirFile) == 1
   Ex = ~(dirFile.isdir);
else
   Ex = false;
end

% return;

% ******************************************************************************
function R = Version_L()
% The output differs between versions of this function. So give the user a
% chance to recognize the version:
% 1: 01-May-2011, Initial version
% 2: 15-Feb-2015, The number of dimensions is considered in addition.
%    In version 1 these variables had the same hash:
%    zeros(1,1) and zeros(1,1,0), complex(0) and zeros(1,1,0,0)
% 3: 29-Jun-2015, Struct arrays are processed field by field and not element
%    by element, because this is much faster. In consequence the hash value
%    differs, if the input contains a struct.
% 4: 28-Feb-2016 15:20, same output as GetMD5 for MD5 sums. Therefore the
%    dimensions are casted to UINT64 at first.
R.HashVersion = 4;
R.Date        = [2016, 2, 28];

R.HashMethod  = {};
try
   Provider = java.security.Security.getProviders;
   for iProvider = 1:numel(Provider)
      S     = char(Provider(iProvider).getServices);
      Index = strfind(S, 'MessageDigest.');
      for iDigest = 1:length(Index)
         Digest       = strtok(S(Index(iDigest):end));
         Digest       = strrep(Digest, 'MessageDigest.', '');
         R.HashMethod = cat(2, R.HashMethod, {Digest});
      end
   end
catch ME
   fprintf(2, '%s\n', ME.message);
   R.HashMethod = 'error';
end

% return;

% ******************************************************************************
function Error_L(ID, varargin)

error(['JSimon:', mfilename, ':', ID], ['*** %s: ', varargin{1}], ...
   mfilename, varargin{2:nargin - 1});

% return;


==> 0.4-beta2/core/applySlopeLimiterDisc.m <==
% Applies a slope limiter to a discrete function given in (modal) DG basis.

%===============================================================================
%> @file
%>
%> @brief Applies a slope limiter to a discrete function given in (modal) DG basis.
%===============================================================================
%>
%> @brief Applies a slope limiter to a discrete function given in (modal) DG basis.
%>
%> It applies the slope limiting operator 
%> @f[
%>  \mathsf{\Phi} := \mathsf{M}^{-1} \mathsf{M}^\mathrm{DG,Taylor} 
%>  \mathsf{\Phi}^\mathrm{Taylor} \left(\mathsf{M}^\mathrm{DG,Taylor}\right)^{-1} \mathsf{M}
%> @f]
%> to a discrete function @f$c_h: \Omega \rightarrow \mathbb{R}@f$ given as
%> representation matrix, e.g., obtained by L2-projection of a continuous
%> function (cf. <code>projectFunctCont2DataDisc()</code>).
%> @f$\mathsf{M}@f$ is the mass matrix in DG basis (cf.
%> <code>assembleMatElemPhiPhi()</code>),
%> @f$\mathsf{M}^\mathrm{DG,Taylor}@f$ is the transformation matrix from
%> (modal) DG to Taylor basis (cf.
%> <code>assembleMatElemPhiDGPhiTaylor()</code>), and
%> @f$\mathsf{\Phi}^\mathrm{Taylor}@f$ is the slope limiting operator in
%> Taylor basis (cf. <code>applySlopeLimiterTaylor()</code>).
%>
%> @param  g          The lists describing the geometric and topological 
%>                    properties of a triangulation (see 
%>                    <code>generateGridData()</code>) 
%>                    @f$[1 \times 1 \text{ struct}]@f$
%> @param  dataDisc   The representation matrix of the unlimited function 
%>                    @f$c_h@f$. @f$[K \times N]@f$
%> @param  markV0TbdrD <code>logical</code> arrays that mark each triangles
%>                    (Dirichlet boundary) vertices on which additional
%>                    function values should be considered during the 
%>                    slope limiting routine. @f$[K \times 3]@f$
%> @param  dataV0T    The function values for (Dirichlet boundary) vertices
%>                    specified by <code>markV0TbdrD</code>. @f$[K \times 3]@f$
%> @param  globM      The mass matrix @f$\mathsf{M}@f$ in DG basis.
%>                    @f$[KN \times KN]@f$.
%> @param globMDiscTaylor  The transformation matrix @f$\mathsf{M}^\mathrm{DG,Taylor}@f$.
%>                         @f$[KN \times KN]@f$.
%> @param  basesOnQuad  A struct containing precomputed values of (Taylor) basis
%>                      functions on quadrature points. Must provide at
%>                      least phiTaylorV0T.
%> @param  type       The type of slope limiter to be used. [<code>string</code>]
%> @retval dataDisc   The representation matrix of the limited function
%>                    @f$\mathsf{\Phi}c_h@f$. @f$[K \times N]@f$
%> @retval  minMaxV0T  Two matrices with minimum and maximum centroid values,
%>                     respectively, of the patch of elements surrounding each
%>                     vertex of each element as computed by 
%>                     <code>computeMinMaxV0TElementPatch()</code>
%>                     @f$[2 \times 1 \mathrm{cell}]@f$
%>
%> This file is part of FESTUNG
%>
%> @copyright 2014-2016 Florian Frank, Balthasar Reuter, Vadym Aizinger
%> 
%> @author Hennes Hajduk, 2016.
%> 
%> @par License
%> @parblock
%> This program is free software: you can redistribute it and/or modify
%> it under the terms of the GNU General Public License as published by
%> the Free Software Foundation, either version 3 of the License, or
%> (at your option) any later version.
%>
%> This program is distributed in the hope that it will be useful,
%> but WITHOUT ANY WARRANTY; without even the implied warranty of
%> MERCHANTABILITY or FITNESS FOR A PARTICULAR PURPOSE.  See the
%> GNU General Public License for more details.
%>
%> You should have received a copy of the GNU General Public License
%> along with this program.  If not, see <http://www.gnu.org/licenses/>.
%> @endparblock
%
function [dataDisc, minMaxV0T] = applySlopeLimiterDisc(g, dataDisc, markV0TbdrD, dataV0T, globM, globMDiscTaylor, basesOnQuad, type)
% Project into Taylor basis
dataTaylor = projectDataDisc2DataTaylor(dataDisc, globM, globMDiscTaylor);

% Limit in Taylor basis
[dataTaylor, minMaxV0T] = applySlopeLimiterTaylor(g, dataTaylor, markV0TbdrD, dataV0T, basesOnQuad, type);

% Project back to original basis
dataDisc = projectDataTaylor2DataDisc(dataTaylor, globM, globMDiscTaylor);
end



==> 0.4-beta2/core/applySlopeLimiterDiscLinear.m <==
% Applies the linear vertex based slope limiter to a discrete 
% function given in modal DG basis.

%===============================================================================
%> @file
%>
%> @brief Applies the linear vertex based slope limiter to a discrete 
%>        function given in modal DG basis.
%===============================================================================
%>
%> @brief Applies the linear vertex based slope limiter to a discrete 
%>        function given in modal DG basis.
%>
%> The goal is to determine the maximum admissible slope for a linear
%> reconstruction of the form
%> @f[
%> c_h(\mathbf{x}) = c_{k\mathrm{c}} + 
%>   \alpha_{ke} \, \nabla c (\mathbf{x}_{k\mathrm{c}}) \cdot 
%>   (\mathbf{x} - \mathbf{x}_{k\mathrm{c}}) \,,
%> \qquad 0\le \alpha_e\le 1\,,\quad \mathbf{x} \in T_k\,,
%> @f]
%> where we abbreviated the function value 
%> @f$c_{k\mathrm{c}} := c_h(\mathbf{x}_{k\mathrm{c}})@f$ in the centroid
%> @f$\mathbf{x}_{k\mathrm{c}}@f$.
%> The correction factor @f$\alpha_{ke}@f$ is chosen such that above
%> reconstruction is bounded in all vertices @f$\mathbf{x}_{ki} \in T_k@f$
%> by the minimum and maximum centroid values of all elements containing
%> @f$\mathbf{x}_{ki}@f$, that is
%> @f[
%> \forall T_k \in \mathcal{T}_h \,, \forall i\in\{1,2,3\} \,,\quad 
%> c_{ki}^\mathrm{min} \le c_h(\mathbf{x}_{ki}) \le c_{ki}^\mathrm{max}\,.
%> @f]
%> See <code>computeMinMaxV0TElementPatch</code>
%> for details to the bounds.
%>
%> The correction factor @f$\alpha_{ke}@f$ is defined as
%> @f[
%> \forall T_k\in\mathcal{T}_h\,,\quad  
%> \alpha_{ke} := \min_{i\,\in\, \{1, 2, 3\}} \left\{
%> \begin{array}{llr}
%>  (c_{ki}^\mathrm{max} - c_{k\mathrm{c}})\big/(c_{ki} - c_{k\mathrm{c}})&\text{if}\;&c_{ki} > c_{ki}^\mathrm{max}\\
%>  1                  &\text{if}\;&c_{ki}^\mathrm{min}\le c_{ki}\le c_{ki}^\mathrm{max}\\
%>  (c_{ki}^\mathrm{min} - c_{k\mathrm{c}})\big/(c_{ki} - c_{k\mathrm{c}})&\text{if}\;&c_{ki} < c_{ki}^\mathrm{min}
%> \end{array}\right\}\;,
%> @f]
%> where @f$c_{ki} := c_{k\mathrm{c}} + \nabla c (\mathbf{x}_{k\mathrm{c}}) 
%> \cdot (\mathbf{x}_{ki} - \mathbf{x}_{k\mathrm{c}})@f$ 
%> is the unconstrained linear reconstruction in @f$\mathbf{x}_{ki}@f$.
%>
%> The limited solution becomes then
%> @f[
%> c_h(\mathbf{x}) = C_{k,1} \,\phi_{k1} 
%> + \alpha_{ke} ( C_{k,2} \,\phi_{k2}(\mathbf{x}) + C_{k,3} \,\phi_{k3}(\mathbf{x}) )
%> + \delta_{\alpha_{ke} = 1} \sum_{i=4}^{N} C_{ki}\, \phi_{ki}(\mathbf{x}) \,.
%> @f]
%>
%> For details to the linear vertex based limiter, see:
%> 
%> D. Kuzmin, Slope limiting for discontinuous Galerkin approximations
%> with a possibly non-orthogonal Taylor basis, International Journal for
%> Numerical Methods in Fluids 71 (9) (2013) 1178–1190. doi:10.1002/fld.3707.
%>
%> V. Aizinger, A geometry independent slope limiter for the discontinuous 
%> Galerkin method, Computational Science and High Performance Computing IV,
%> Vol. 115 of Notes on Numerical Fluid Mechanics and Multidisciplinary Design,
%> Springer Berlin Heidelberg, 2011, pp. 207–217. doi:10.1007/978-3-642-17770-5_16.
%>
%> @param  g          The lists describing the geometric and topological 
%>                    properties of a triangulation (see 
%>                    <code>generateGridData()</code>) 
%>                    @f$[1 \times 1 \text{ struct}]@f$
%> @param  dataDisc   The representation matrix of the unlimited function 
%>                    @f$c_h@f$. @f$[K \times N]@f$
%> @param  markV0TbdrD <code>logical</code> arrays that mark each triangles
%>                    (Dirichlet boundary) vertices on which additional
%>                    function values should be considered during the 
%>                    slope limiting routine. @f$[K \times 3]@f$
%> @param  dataV0T    The function values for (Dirichlet boundary) vertices
%>                    specified by <code>markV0TbdrD</code>. @f$[K \times 3]@f$
%> @retval dataTaylorLim   The representation matrix of the limited function
%>                    @f$\mathsf{\Phi}^\mathrm{Taylor}c_h@f$. @f$[K \times N]@f$
%> @retval  minMaxV0T  Two matrices with minimum or maximum centroid values,
%>                     respectively, of the patch of elements surrounding each
%>                     vertex of each element as computed by 
%>                     <code>computeMinMaxV0TElementPatch()</code>
%>                     @f$[2 \times 1 \mathrm{cell}]@f$
%>
%> This file is part of FESTUNG
%>
%> @copyright 2014-2016 Florian Frank, Balthasar Reuter, Vadym Aizinger
%>                      Modified 09/02/16 by Hennes Hajduk
%> 
%> @par License
%> @parblock
%> This program is free software: you can redistribute it and/or modify
%> it under the terms of the GNU General Public License as published by
%> the Free Software Foundation, either version 3 of the License, or
%> (at your option) any later version.
%>
%> This program is distributed in the hope that it will be useful,
%> but WITHOUT ANY WARRANTY; without even the implied warranty of
%> MERCHANTABILITY or FITNESS FOR A PARTICULAR PURPOSE.  See the
%> GNU General Public License for more details.
%>
%> You should have received a copy of the GNU General Public License
%> along with this program.  If not, see <http://www.gnu.org/licenses/>.
%> @endparblock
%
function [dataDiscLim, minMaxV0T] = applySlopeLimiterDiscLinear(g, dataDisc, markV0TbdrD, dataV0T)
% Check function arguments that are directly used
validateattributes(dataDisc, {'numeric'}, {'size', [g.numT NaN]}, mfilename, 'dataDisc');
assert(size(dataDisc, 2) >= 3, 'Number of local degrees of freedom in dataDisc does not correspond to p>=1')

% Evaluate linear reconstruction in vertices
valV0T = projectDataDisc2DataLagr(dataDisc(:, 1:3));

% Compute limiter parameter for each vertex
[alphaE, minMaxV0T] = computeVertexBasedLimiter(g, dataDisc(:, 1) * phi(1, 1/3, 1/3), valV0T, markV0TbdrD, dataV0T);

% Apply limiter to first order terms, set all higher order terms to zero in
% the case of limiting
dataDiscLim = [dataDisc(:,1), bsxfun(@times, alphaE, dataDisc(:, 2:3)), bsxfun(@times, alphaE == 1, dataDisc(:, 4:end))];
end % function



==> 0.4-beta2/core/applySlopeLimiterTaylor.m <==
% Applies a slope limiter to a discrete function given in Taylor basis.

%===============================================================================
%> @file
%>
%> @brief Applies a slope limiter to a discrete function given in Taylor basis.
%===============================================================================
%>
%> @brief Applies a slope limiter to a discrete function given in Taylor basis.
%>
%> It applies the slope limiting operator @f$\mathsf{\Phi}^\mathrm{Taylor}@f$
%> to a discrete function @f$c_h: \Omega \rightarrow \mathbb{R}@f$ given as
%> representation matrix, e.g., obtained by projection into Taylor basis
%> (cf. <code>projectDataDisc2DataTaylor()</code>).
%>
%> The type of slope limiter is determined by the parameter
%> <code>type</code>, which can be one of the following:
%> 
%> - <code>'linear'</code>: See <code>applySlopeLimiterTaylorLinear()</code>
%> - <code>'hierarch_vert'</code>: See <code>applySlopeLimiterTaylorHierarchicalVertex()</code>
%> - <code>'strict'</code>: See <code>applySlopeLimiterTaylorStrict()</code>
%>
%> @param  g          The lists describing the geometric and topological 
%>                    properties of a triangulation (see 
%>                    <code>generateGridData()</code>) 
%>                    @f$[1 \times 1 \text{ struct}]@f$
%> @param  dataTaylor The representation matrix of the unlimited function 
%>                    @f$c_h@f$. @f$[K \times N]@f$
%> @param  markV0TbdrD <code>logical</code> arrays that mark each triangles
%>                    (Dirichlet boundary) vertices on which additional
%>                    function values should be considered during the 
%>                    slope limiting routine. @f$[K \times 3]@f$
%> @param  dataV0T    The function values for (Dirichlet boundary) vertices
%>                    specified by <code>markV0TbdrD</code>. @f$[K \times 3]@f$
%> @param  basesOnQuad  A struct containing precomputed values of (Taylor) basis
%>                      functions on quadrature points. Must provide at
%>                      least phiTaylorV0T.
%> @param  type       The type of slope limiter to be used. [<code>string</code>]
%> @retval dataTaylorLim   The representation matrix of the limited function
%>                    @f$\mathsf{\Phi}^\mathrm{Taylor}c_h@f$. @f$[K \times N]@f$
%> @retval  minMaxV0T  Two matrices with minimum and maximum centroid values,
%>                     respectively, of the patch of elements surrounding each
%>                     vertex of each element as computed by 
%>                     <code>computeMinMaxV0TElementPatch()</code>
%>                     @f$[2 \times 1 \mathrm{cell}]@f$
%>
%> This file is part of FESTUNG
%>
%> @copyright 2014-2016 Florian Frank, Balthasar Reuter, Vadym Aizinger
%>
%> @author Hennes Hajduk, 2016.
%> 
%> @par License
%> @parblock
%> This program is free software: you can redistribute it and/or modify
%> it under the terms of the GNU General Public License as published by
%> the Free Software Foundation, either version 3 of the License, or
%> (at your option) any later version.
%>
%> This program is distributed in the hope that it will be useful,
%> but WITHOUT ANY WARRANTY; without even the implied warranty of
%> MERCHANTABILITY or FITNESS FOR A PARTICULAR PURPOSE.  See the
%> GNU General Public License for more details.
%>
%> You should have received a copy of the GNU General Public License
%> along with this program.  If not, see <http://www.gnu.org/licenses/>.
%> @endparblock
%
function [dataTaylorLim, minMaxV0T] = applySlopeLimiterTaylor(g, dataTaylor, markV0TbdrD, dataV0T, basesOnQuad, type)
% Set default limiter
if nargin < 5
  type = 'linear';
end
% Apply chosen limiter
switch type
  case 'linear'
    [dataTaylorLim, minMaxV0T] = applySlopeLimiterTaylorLinear(g, dataTaylor, markV0TbdrD, dataV0T, basesOnQuad);
  case 'hierarch_vert'
    [dataTaylorLim, minMaxV0T] = applySlopeLimiterTaylorHierarchicalVertex(g, dataTaylor, markV0TbdrD, dataV0T, basesOnQuad);
  case 'strict'
    [dataTaylorLim, minMaxV0T] = applySlopeLimiterTaylorStrict(g, dataTaylor, markV0TbdrD, dataV0T, basesOnQuad);
  otherwise
    error('Unknown limiter type');
end
end



==> 0.4-beta2/core/applySlopeLimiterTaylorHierarchicalVertex.m <==
% Applies the hierarchical vertex based slope limiter to a discrete 
% function given in Taylor basis.

%===============================================================================
%> @file
%>
%> @brief Applies the hierarchical vertex based slope limiter to a discrete 
%>        function given in Taylor basis.
%===============================================================================
%>
%> @brief Applies the hierarchical vertex based slope limiter to a discrete 
%>        function given in Taylor basis.
%>
%> This is an extension of the linear limiter (cf.
%> <code>applySlopeLimiterTaylorLinear()</code>). 
%> Here, a correction factor @f$\alpha_{ke}^{(q)}@f$ is determined for and 
%> applied to all derivatives of order @f$q@f$.
%>
%> Let @f$\mathcal{A}_q:=\{\mathbf{a}\in\mathbb{N}_0^2\,\big|\,|\mathbf{a}|=q\}@f$ 
%> be the set of all two-dimensional multi-indices of order @f$q@f$ 
%> (see <code>phiTaylorPhy()</code> for properties of multi-indices).
%> We determine the correction factor @f$\alpha_{ke}^{(q)}@f$ for each order 
%> @f$q \le p@f$ (@f$p@f$ being the polynomial degree of the solution)
%> by computing correction factors using the linear limiter for all
%> linear reconstructions of derivatives of order @f$q-1@f$,
%> @f[
%>  \forall\,\mathbf{a} \in \mathcal{A}_{q-1}\,, \quad  
%>  c_{k,\mathbf{a},i} := C_{k,I(\mathbf{a})}\,\phi_{k1}(\mathbf{x}_{ki})
%>  + C_{k,I(\mathbf{a}+[1,0]^T)}\,\phi_{k2}(\mathbf{x}_{ki})
%>  + C_{k,I(\mathbf{a}+[0,1]^T)}\,\phi_{k3}(\mathbf{x}_{ki})
%>  \quad\text{on}~T_k\in\mathcal{T}_h\,,
%> @f]
%> where the indices of the corresponding degrees of freedom are given by 
%> @f$I(\mathbf{a})@f$ (cf. <code>mult2ind()</code>) and the first 
%> @f$x^1@f$- @f$I(\mathbf{a}+[1,0]^T)@f$ and @f$x^2@f$-derivatives 
%> @f$I(\mathbf{a}+[0,1]^T)@f$. 
%> The correction factor is defined as
%> @f[
%> \alpha_{ke}^{(q)} = \min_{\mathbf{a}\in\mathcal{A}_{q-1}} \, \alpha_{k\mathbf{a}}^{(q)} \,,
%> \qquad\text{with}\quad
%> \alpha_{k\mathbf{a}}^{(q)} \;:=\; \min_i \left\{
%> \begin{array}{llr}
%>  (c_{k,\mathbf{a},i}^\mathrm{max} - c_{k,\mathbf{a},c})\big/(c_{k,\mathbf{a},i} - c_{k,\mathbf{a},c})&\text{if}\;&c_{k,\mathbf{a},i} > c_{k,\mathbf{a},i}^\mathrm{max}\\
%>  1                  &\text{if}\;&c_{k,\mathbf{a},i}^\mathrm{min}\le c_{k,\mathbf{a},i}\le c_{k,\mathbf{a},i}^\mathrm{max}\\
%>  (c_{k,\mathbf{a},i}^\mathrm{min} - c_{k,\mathbf{a},c})\big/(c_{k,\mathbf{a},i} - c_{k,\mathbf{a},c})&\text{if}\;&c_{k,\mathbf{a},i} < c_{k,\mathbf{a},i}^\mathrm{min}
%> \end{array}\right\}\;,
%> @f]
%> where @f$c_{k,\mathbf{a},i}^\mathrm{min}@f$, @f$c_{k,\mathbf{a},i}^\mathrm{max}@f$
%> are minimum- and maximum values of above reconstruction as determined by
%> <code>computeMinMaxV0TElementPatch()</code>, @f$c_{k,\mathbf{a},i}@f$
%> are the function values in the vertices 
%> @f$\mathbf{x}_{ki}, i\in\{1,2,3\}@f$, and @f$c_{k,\mathbf{a},c}@f$ 
%> is the function value in the centroid @f$\mathbf{x}_{kc}@f$ of element
%> @f$T_k@f$.
%>
%> To avoid the loss of accuracy at smooth extrema, the lower order
%> derivatives should be limited by a factor not exceeding that of the 
%> higher order derivatives, since lower orders are typically smoother.
%> Beginning with the highest-order degrees of freedom, we compute the 
%> correction factors
%> @f[
%> \forall q \ge 1\,\quad  \alpha_{ke}^{(q)} \;\:=\; \max_{q \le d \le p} \alpha_{ke}^{(d)}  \,.
%> @f]
%>
%> The limited solution becomes then
%> @f[
%> c_h(\mathbf{x}) = C_{k,1} \,\phi_{k1} 
%> + \alpha_{ke}^{(1)} C_{k,2} \,\phi_{k2}(\mathbf{x})
%> + \alpha_{ke}^{(1)} C_{k,3} \,\phi_{k3}(\mathbf{x})
%> + \sum_{i=4}^{N} \alpha_{ke}^{(|\mathbf{a}_i|)} C_{ki}\, \phi_{ki}(\mathbf{x}) \,.
%> @f]
%>
%> For details to the hierarchical vertex based limiter, see:
%> 
%> D. Kuzmin, Slope limiting for discontinuous Galerkin approximations
%> with a possibly non-orthogonal Taylor basis, International Journal for
%> Numerical Methods in Fluids 71 (9) (2013) 1178–1190. doi:10.1002/fld.3707.
%>
%> @param  g          The lists describing the geometric and topological 
%>                    properties of a triangulation (see 
%>                    <code>generateGridData()</code>) 
%>                    @f$[1 \times 1 \text{ struct}]@f$
%> @param  dataTaylor The representation matrix of the unlimited function 
%>                    @f$c_h@f$. @f$[K \times N]@f$
%> @param  markV0TbdrD <code>logical</code> arrays that mark each triangles
%>                    (Dirichlet boundary) vertices on which additional
%>                    function values should be considered during the 
%>                    slope limiting routine. @f$[K \times 3]@f$
%> @param  dataV0T    The function values for (Dirichlet boundary) vertices
%>                    specified by <code>markV0TbdrD</code>. @f$[K \times 3]@f$
%> @param  basesOnQuad  A struct containing precomputed values of (Taylor) basis
%>                      functions on quadrature points. Must provide at
%>                      least phiTaylorV0T.
%> @retval dataTaylorLim   The representation matrix of the limited function
%>                    @f$\mathsf{\Phi}^\mathrm{Taylor}c_h@f$. @f$[K \times N]@f$
%> @retval minMaxV0T   Two matrices with minimum and maximum centroid values,
%>                     respectively, of the patch of elements surrounding each
%>                     vertex of each element as computed by 
%>                     <code>computeMinMaxV0TElementPatch()</code>
%>                     @f$[2 \times 1 \mathrm{cell}]@f$
%>
%> This file is part of FESTUNG
%>
%> @copyright 2014-2016 Florian Frank, Balthasar Reuter, Vadym Aizinger
%>
%> @author Hennes Hajduk, 2016
%> 
%> @par License
%> @parblock
%> This program is free software: you can redistribute it and/or modify
%> it under the terms of the GNU General Public License as published by
%> the Free Software Foundation, either version 3 of the License, or
%> (at your option) any later version.
%>
%> This program is distributed in the hope that it will be useful,
%> but WITHOUT ANY WARRANTY; without even the implied warranty of
%> MERCHANTABILITY or FITNESS FOR A PARTICULAR PURPOSE.  See the
%> GNU General Public License for more details.
%>
%> You should have received a copy of the GNU General Public License
%> along with this program.  If not, see <http://www.gnu.org/licenses/>.
%> @endparblock
%
function [dataTaylorLim, minMaxV0T] = applySlopeLimiterTaylorHierarchicalVertex(g, dataTaylor, markV0TbdrD, dataV0T, basesOnQuad)
% Number of elements and polynomial degree
[K, N] = size(dataTaylor);
p = (sqrt(8*N+1)-3)/2;

% Check function arguments that are directly used
validateattributes(dataTaylor, {'numeric'}, {'size', [g.numT NaN]}, mfilename, 'dataTaylor');
assert(size(dataTaylor, 2) >= 3, 'Number of local degrees of freedom in dataTaylor does not correspond to p>=1')
validateattributes(basesOnQuad, {'struct'}, {}, mfilename, 'basesOnQuad')
validateattributes(basesOnQuad.phiTaylorV0T, {'numeric'}, {'size', [K 3 N]}, mfilename, 'phiTaylorV0T');

% Initialize limited coefficients and limiter of previous order
dataTaylorLim = zeros(size(dataTaylor));
dataTaylorLim(:, 1) = dataTaylor(:, 1);
alpha = zeros(K, 1);

% Determine limiter parameter for each order, beginning with highest order
for ord = p : -1 : 1
  alphaOrd = ones(K, 1);
  indDOF = ord*(ord+1)/2 + 1 : (ord+1)*(ord+2)/2;
  
  % Number of necessary reconstructions is equal to polynomial degree
  for i = 1 : ord
    % Determine multi-indices for linear reconstruction, shift them by
    %  multi-index of the centroid, and compute corresponding linear indices
    mult = bsxfun(@plus, [ord - i, i - 1], multiindex(1));
    ind = mult2ind(mult);
    
    % Compute limiter parameters for each element
    valV0T = computeFuncDiscAtPoints(dataTaylor(:, ind), basesOnQuad.phiTaylorV0T(:, :, 1:3));
    if ord > 1
      [alphaTmp, minMaxV0T] = computeVertexBasedLimiter(g, dataTaylor(:, ind(1)), valV0T, markV0TbdrD, valV0T);
    else
      [alphaTmp, minMaxV0T] = computeVertexBasedLimiter(g, dataTaylor(:, ind(1)), valV0T, markV0TbdrD, dataV0T);
    end
    alphaOrd = min(alphaOrd, alphaTmp);
  end %for
  
  % Determine limiter as hierarchical coarsening scheme
  alpha = max(alpha, alphaOrd);
  
  % Apply limiter
  dataTaylorLim(:, indDOF) = bsxfun(@times, alpha, dataTaylor(:, indDOF));
end %for
end % function



==> 0.4-beta2/core/applySlopeLimiterTaylorLinear.m <==
% Applies the linear vertex based slope limiter to a discrete 
% function given in Taylor basis.

%===============================================================================
%> @file
%>
%> @brief Applies the linear vertex based slope limiter to a discrete 
%>        function given in Taylor basis.
%===============================================================================
%>
%> @brief Applies the linear vertex based slope limiter to a discrete 
%>        function given in Taylor basis.
%>
%> The goal is to determine the maximum admissible slope for a linear
%> reconstruction of the form
%> @f[
%> c_h(\mathbf{x}) = c_{k\mathrm{c}} + 
%>   \alpha_{ke} \, \nabla c (\mathbf{x}_{k\mathrm{c}}) \cdot 
%>   (\mathbf{x} - \mathbf{x}_{k\mathrm{c}}) \,,
%> \qquad 0\le \alpha_e\le 1\,,\quad \mathbf{x} \in T_k\,,
%> @f]
%> where we abbreviated the function value 
%> @f$c_{k\mathrm{c}} := c_h(\mathbf{x}_{k\mathrm{c}})@f$ in the centroid
%> @f$\mathbf{x}_{k\mathrm{c}}@f$.
%> The correction factor @f$\alpha_{ke}@f$ is chosen such that above
%> reconstruction is bounded in all vertices @f$\mathbf{x}_{ki} \in T_k@f$
%> by the minimum and maximum centroid values of all elements containing
%> @f$\mathbf{x}_{ki}@f$, that is
%> @f[
%> \forall T_k \in \mathcal{T}_h \,, \forall i\in\{1,2,3\} \,,\quad 
%> c_{ki}^\mathrm{min} \le c_h(\mathbf{x}_{ki}) \le c_{ki}^\mathrm{max}\,.
%> @f]
%> See <code>computeMinMaxV0TElementPatch</code>
%> for details to the bounds.
%>
%> The correction factor @f$\alpha_{ke}@f$ is defined as
%> @f[
%> \forall T_k\in\mathcal{T}_h\,,\quad  
%> \alpha_{ke} := \min_{i\,\in\, \{1, 2, 3\}} \left\{
%> \begin{array}{llr}
%>  (c_{ki}^\mathrm{max} - c_{k\mathrm{c}})\big/(c_{ki} - c_{k\mathrm{c}})&\text{if}\;&c_{ki} > c_{ki}^\mathrm{max}\\
%>  1                  &\text{if}\;&c_{ki}^\mathrm{min}\le c_{ki}\le c_{ki}^\mathrm{max}\\
%>  (c_{ki}^\mathrm{min} - c_{k\mathrm{c}})\big/(c_{ki} - c_{k\mathrm{c}})&\text{if}\;&c_{ki} < c_{ki}^\mathrm{min}
%> \end{array}\right\}\;,
%> @f]
%> where @f$c_{ki} := c_{k\mathrm{c}} + \nabla c (\mathbf{x}_{k\mathrm{c}}) 
%> \cdot (\mathbf{x}_{ki} - \mathbf{x}_{k\mathrm{c}})@f$ 
%> is the unconstrained linear reconstruction in @f$\mathbf{x}_{ki}@f$.
%>
%> The limited solution becomes then
%> @f[
%> c_h(\mathbf{x}) = C_{k,1} \,\phi_{k1} 
%> + \alpha_{ke} ( C_{k,2} \,\phi_{k2}(\mathbf{x}) + C_{k,3} \,\phi_{k3}(\mathbf{x}) )
%> + \delta_{\alpha_{ke} = 1} \sum_{i=4}^{N} C_{ki}\, \phi_{ki}(\mathbf{x}) \,.
%> @f]
%>
%> For details to the linear vertex based limiter, see:
%> 
%> D. Kuzmin, Slope limiting for discontinuous Galerkin approximations
%> with a possibly non-orthogonal Taylor basis, International Journal for
%> Numerical Methods in Fluids 71 (9) (2013) 1178–1190. doi:10.1002/fld.3707.
%>
%> @param  g          The lists describing the geometric and topological 
%>                    properties of a triangulation (see 
%>                    <code>generateGridData()</code>) 
%>                    @f$[1 \times 1 \text{ struct}]@f$
%> @param  dataTaylor The representation matrix of the unlimited function 
%>                    @f$c_h@f$. @f$[K \times N]@f$
%> @param  markV0TbdrD <code>logical</code> arrays that mark each triangles
%>                    (Dirichlet boundary) vertices on which additional
%>                    function values should be considered during the 
%>                    slope limiting routine. @f$[K \times 3]@f$
%> @param  dataV0T    The function values for (Dirichlet boundary) vertices
%>                    specified by <code>markV0TbdrD</code>. @f$[K \times 3]@f$
%> @param  basesOnQuad  A struct containing precomputed values of (Taylor) basis
%>                      functions on quadrature points. Must provide at
%>                      least phiTaylorV0T.
%> @retval dataTaylorLim   The representation matrix of the limited function
%>                    @f$\mathsf{\Phi}^\mathrm{Taylor}c_h@f$. @f$[K \times N]@f$
%> @retval  minMaxV0T  Two matrices with minimum and maximum centroid values,
%>                     respectively, of the patch of elements surrounding each
%>                     vertex of each element as computed by 
%>                     <code>computeMinMaxV0TElementPatch()</code>
%>                     @f$[2 \times 1 \mathrm{cell}]@f$
%>
%> This file is part of FESTUNG
%>
%> @copyright 2014-2016 Florian Frank, Balthasar Reuter, Vadym Aizinger
%>
%> @author Hennes Hajduk, 2016.
%> 
%> @par License
%> @parblock
%> This program is free software: you can redistribute it and/or modify
%> it under the terms of the GNU General Public License as published by
%> the Free Software Foundation, either version 3 of the License, or
%> (at your option) any later version.
%>
%> This program is distributed in the hope that it will be useful,
%> but WITHOUT ANY WARRANTY; without even the implied warranty of
%> MERCHANTABILITY or FITNESS FOR A PARTICULAR PURPOSE.  See the
%> GNU General Public License for more details.
%>
%> You should have received a copy of the GNU General Public License
%> along with this program.  If not, see <http://www.gnu.org/licenses/>.
%> @endparblock
%
function [dataTaylorLim, minMaxV0T] = applySlopeLimiterTaylorLinear(g, dataTaylor, markV0TbdrD, dataV0T, basesOnQuad)
% Check function arguments that are directly used
validateattributes(dataTaylor, {'numeric'}, {'size', [g.numT NaN]}, mfilename, 'dataTaylor');
assert(size(dataTaylor, 2) >= 3, 'Number of local degrees of freedom in dataTaylor does not correspond to p>=1')
validateattributes(basesOnQuad, {'struct'}, {}, mfilename, 'basesOnQuad')
validateattributes(basesOnQuad.phiTaylorV0T, {'numeric'}, {'size', [g.numT 3 NaN]}, mfilename, 'phiTaylorV0T');

%% Limit first order derivative terms
% Compute limiter parameter for each vertex
[alphaE, minMaxV0T] = computeVertexBasedLimiter(g, dataTaylor(:, 1), computeFuncDiscAtPoints(dataTaylor(:, 1:3), basesOnQuad.phiTaylorV0T(:,:,1:3)), markV0TbdrD, dataV0T);

% Apply limiter to first order terms, set all higher order terms to zero in
% the case of limiting
dataTaylorLim = [dataTaylor(:,1), bsxfun(@times, alphaE, dataTaylor(:, 2:3)), bsxfun(@times, alphaE == 1, dataTaylor(:, 4:end))];
end % function



==> 0.4-beta2/core/applySlopeLimiterTaylorStrict.m <==
% Applies the stricter hierarchical vertex based slope limiter to a discrete 
% function given in Taylor basis.

%===============================================================================
%> @file
%>
%> @brief Applies the stricter hierarchical vertex based slope limiter to a  
%>        discrete function given in Taylor basis.
%===============================================================================
%>
%> @brief Applies the stricter hierarchical vertex based slope limiter to a  
%>        discrete function given in Taylor basis.
%>
%> This is a modification of the hierarchical vertex based limiter (cf.
%> <code>applySlopeLimiterTaylorHierarchicalVertex()</code>). 
%> Here, the full reconstructions instead of linear reconstruction is used.
%>
%> Let @f$\mathcal{A}_q:=\{\mathbf{a}\in\mathbb{N}_0^2\,\big|\,|\mathbf{a}|=q\}@f$ 
%> be the set of all two-dimensional multi-indices of order @f$q@f$ 
%> (see <code>phiTaylorPhy()</code> for properties of multi-indices).
%> We determine the correction factor @f$\alpha_{ke}^{(q)}@f$ for each order 
%> @f$q \le p@f$ (@f$p@f$ being the polynomial degree of the solution)
%> by computing correction factors using full reconstructions of 
%> derivatives,
%> @f[
%>  \forall\,\mathbf{a}\in\mathcal{A}_{q-1}\,,\quad 
%>  c_{k,\mathbf{a},i} \;:=\; \sum_{0 \le |\mathbf{b}| < p - q} 
%>  C_{k,I(\mathbf{a}+\mathbf{b})} \, \phi_{k,I(\mathbf{b})}(\mathbf{x}_{ki})\,,
%> @f]
%> where the indices of the corresponding degrees of freedom are given by 
%> @f$I(\mathbf{a})@f$ (cf. <code>mult2ind()</code>).
%> The correction factor is defined as
%> @f[
%> \alpha_{ke}^{(q)} = \min_{\mathbf{a}\in\mathcal{A}_{q-1}} \, \alpha_{k\mathbf{a}}^{(q)} \,,
%> \qquad\text{with}\quad
%> \alpha_{k\mathbf{a}}^{(q)} \;:=\; \min_i \left\{
%> \begin{array}{llr}
%>  (c_{k,\mathbf{a},i}^\mathrm{max} - c_{k,\mathbf{a},c})\big/(c_{k,\mathbf{a},i} - c_{k,\mathbf{a},c})&\text{if}\;&c_{k,\mathbf{a},i} > c_{k,\mathbf{a},i}^\mathrm{max}\\
%>  1                  &\text{if}\;&c_{k,\mathbf{a},i}^\mathrm{min}\le c_{k,\mathbf{a},i}\le c_{k,\mathbf{a},i}^\mathrm{max}\\
%>  (c_{k,\mathbf{a},i}^\mathrm{min} - c_{k,\mathbf{a},c})\big/(c_{k,\mathbf{a},i} - c_{k,\mathbf{a},c})&\text{if}\;&c_{k,\mathbf{a},i} < c_{k,\mathbf{a},i}^\mathrm{min}
%> \end{array}\right\}\;,
%> @f]
%> where @f$c_{k,\mathbf{a},i}^\mathrm{min}@f$, @f$c_{k,\mathbf{a},i}^\mathrm{max}@f$
%> are minimum- and maximum values of above reconstruction as determined by
%> <code>computeMinMaxV0TElementPatch()</code>, @f$c_{k,\mathbf{a},i}@f$
%> are the function values in the vertices 
%> @f$\mathbf{x}_{ki}, i\in\{1,2,3\}@f$, and @f$c_{k,\mathbf{a},c}@f$ 
%> is the function value in the centroid @f$\mathbf{x}_{kc}@f$ of element
%> @f$T_k@f$.
%>
%> We begin with the highest-order degrees of freedom, compute each
%> correction coefficient and apply it to all higher order degrees of
%> freedom. 
%> The limited solution becomes then
%> @f[
%> c_h(\mathbf{x}) = C_{k,1} \,\phi_{k1} 
%> + \alpha_{ke}^{(1)} C_{k,2} \,\phi_{k2} (\mathbf{x})
%> + \alpha_{ke}^{(1)} C_{k,3} \,\phi_{k3} (\mathbf{x})
%> + \sum_{i=4}^{N} (\alpha_{ke}^{(1)} \cdots
%> \alpha_{ke}^{(|\mathbf{a}_i|)} ) C_{ki} \, \phi_{ki}(\mathbf{x}) \,. 
%> @f]
%>
%> For details to the stricter hierarchical vertex based limiter, see
%> @ref RAWFK2016.
%>
%> @param  g          The lists describing the geometric and topological 
%>                    properties of a triangulation (see 
%>                    <code>generateGridData()</code>) 
%>                    @f$[1 \times 1 \text{ struct}]@f$
%> @param  dataTaylor The representation matrix of the unlimited function 
%>                    @f$c_h@f$. @f$[K \times N]@f$
%> @param  markV0TbdrD <code>logical</code> arrays that mark each triangles
%>                    (Dirichlet boundary) vertices on which additional
%>                    function values should be considered during the 
%>                    slope limiting routine. @f$[K \times 3]@f$
%> @param  dataV0T    The function values for (Dirichlet boundary) vertices
%>                    specified by <code>markV0TbdrD</code>. @f$[K \times 3]@f$
%> @param  basesOnQuad  A struct containing precomputed values of (Taylor) basis
%>                      functions on quadrature points. Must provide at
%>                      least phiTaylorV0T.
%> @retval dataTaylorLim   The representation matrix of the limited function
%>                    @f$\mathsf{\Phi}^\mathrm{Taylor}c_h@f$. @f$[K \times N]@f$
%> @retval  minMaxV0T  Two matrices with minimum and maximum centroid values,
%>                     respectively, of the patch of elements surrounding each
%>                     vertex of each element as computed by 
%>                     <code>computeMinMaxV0TElementPatch()</code>
%>                     @f$[2 \times 1 \mathrm{cell}]@f$
%>
%> This file is part of FESTUNG
%>
%> @copyright 2014-2016 Florian Frank, Balthasar Reuter, Vadym Aizinger
%>
%> @author Hennes Hajduk, 2016.
%> 
%> @par License
%> @parblock
%> This program is free software: you can redistribute it and/or modify
%> it under the terms of the GNU General Public License as published by
%> the Free Software Foundation, either version 3 of the License, or
%> (at your option) any later version.
%>
%> This program is distributed in the hope that it will be useful,
%> but WITHOUT ANY WARRANTY; without even the implied warranty of
%> MERCHANTABILITY or FITNESS FOR A PARTICULAR PURPOSE.  See the
%> GNU General Public License for more details.
%>
%> You should have received a copy of the GNU General Public License
%> along with this program.  If not, see <http://www.gnu.org/licenses/>.
%> @endparblock
%
function [dataTaylorLim, minMaxV0T] = applySlopeLimiterTaylorStrict(g, dataTaylor, markV0TbdrD, dataV0T, basesOnQuad)
% Number of elements and polynomial degree
[K, N] = size(dataTaylor);
p = (sqrt(8*N+1)-3)/2;

% Check function arguments that are directly used
validateattributes(dataTaylor, {'numeric'}, {'size', [g.numT NaN]}, mfilename, 'dataTaylor');
assert(size(dataTaylor, 2) >= 3, 'Number of local degrees of freedom in dataTaylor does not correspond to p>=1')
validateattributes(basesOnQuad, {'struct'}, {}, mfilename, 'basesOnQuad')
validateattributes(basesOnQuad.phiTaylorV0T, {'numeric'}, {'size', [K 3 N]}, mfilename, 'phiTaylorV0T');

% Initialize limited coefficients
dataTaylorLim = dataTaylor;

for ord = p : -1 : 1
  alphaOrd = ones(K, 1);
  indDOF = ord * (ord + 1) / 2 + 1 : N;
  
  % Number of necessary reconstructions is equal to polynomial degree
  for i = 1 : ord
    % Determine multi-indices for reconstruction, shift them by multi-index
    % of the centroid, and compute corresponding linear indices
    pReconstruction = p - ord + 1;
    mult = bsxfun(@plus, [ord - i, i - 1], multiindex(pReconstruction));
    ind = mult2ind(mult);
    
    % Compute limiter parameters for each element
    valV0T = computeFuncDiscAtPoints(dataTaylorLim(:, ind), basesOnQuad.phiTaylorV0T(:, :, 1 : size(ind, 1)));
    if ord > 1
      [alphaTmp, minMaxV0T] = computeVertexBasedLimiter(g, dataTaylorLim(:, ind(1)), valV0T, markV0TbdrD, valV0T);
    else
      [alphaTmp, minMaxV0T] = computeVertexBasedLimiter(g, dataTaylorLim(:, ind(1)), valV0T, markV0TbdrD, dataV0T);
    end
    alphaOrd = min(alphaOrd, alphaTmp);
  end
  
  % Apply limiter
  dataTaylorLim(:, indDOF) = bsxfun(@times, alphaOrd, dataTaylorLim(:, indDOF));
end
end % function



==> 0.4-beta2/core/assembleMatEdgeMuMu.m <==
% Assembles a matrix containing integrals of products of two edge basis
% functions.

%===============================================================================
%> @file
%>
%> @brief Assembles a matrix containing integrals of products of two edge basis 
%>        functions. This corresponds to a mass matrix.
%===============================================================================
%>
%> @brief Assembles a mass matrix @f$\mathsf{M}_{\mu}@f$
%>        containing integrals of products of two edge basis functions.
%>
%> The matrix @f$\mathsf{M}_\mu \in \mathbb{R}^{\bar{K}\bar{N}\times \bar{K}\bar{N}}@f$,
%> with @f$\bar{K}@f$ the number of edges and @f$\bar{N}@f$ the number of local degrees
%> of freedom on an edge, is block diagonal and defined component-wise by
%> @f[
%>   [\mathsf{M}_{\mu}]_{(\bar{k}-1)\bar{N}+i,(\bar{k}-1)\bar{N}+j} = 
%>      \sum_{E_{kn}\in\mathcal{E}} \int_{E_{kn}} \mu_{kni} \mu_{knj} \mathrm{d}s \,,
%> @f]
%> where @f$\mathcal{E}@f$ is the set of edges to be considered.
%>
%> Two different mass matrices have to be considered. A mass matrix resulting 
%> from edges from the interior of the mesh
%> @f$E_{kn} \in {\mathcal{E}}_{\text{int}}@f$ 
%> @f[
%> \mathsf{\bar{M}}_{\mu} = 
%> \sum_{n=1}^3 \left( {(\mathsf{\Delta}_n)}^\mathrm{T} \, \begin{bmatrix}
%> {|E_{1n}|}\, \delta_{E_{1n}\in{\mathcal{E}}_{\text{int}}} & & \\
%>  & \ddots &  \\
%>   &  & {|E_{Kn}|} \,\delta_{E_{Kn}\in{\mathcal{E}}_{\text{int}}}
%> \end{bmatrix} \, \mathsf{\Delta}_n \right) \otimes  \hat{\mathsf{M}}_\mu
%> @f]
%> and edges representing the domain boundary @f$E_{kn} \in {\mathcal{E}}_{\text{bc}}@f$ 
%> @f[
%> \tilde{\mathsf{M}}_{\mu} =
%> \sum_{n=1}^3 \left( {(\mathsf{\Delta}_n)}^\mathrm{T} \, \begin{bmatrix}
%> {|E_{1n}|}\, \delta_{E_{1n}\in{\mathcal{E}}_{\text{bc}}} & & \\
%>  & \ddots &  \\
%>   &  & {|E_{Kn}|} \,\delta_{E_{Kn}\in{\mathcal{E}}_{\text{bc}}}
%> \end{bmatrix} \, \mathsf{\Delta}_n \right) \otimes  \hat{\mathsf{M}}_\mu
%> @f]
%> where @f$\delta_{E_{kn}\in{\mathcal{E}}_{\text{int}}}@f$ and 
%> @f$\delta_{E_{kn}\in{\mathcal{E}}_{\text{bc}}}@f$ denote the 
%> Kronecker delta, @f$\otimes@f$ denotes the Kronecker product and @f$\mathsf{\Delta}_n@f$
%> is the permutation matrix mapping from the element-based view of the assembly towards the 
%> edge-based view of the hybrid degrees of freedom (see <code>assembleMatEdgePhiIntMuVal()</code>).
%> Which mass matrix is assembled by the function depends on the edges marked
%> by \p markE0T.
%> 
%> The entries of matrix @f$\hat{\mathsf{M}}_\mu \in \mathbb{R}^{\bar{N}\times\bar{N}}@f$ are given by
%> @f[
%> [\hat{\mathsf{M}}_\mu]_{i,j} = \int_0^1 \hat{\mu}_{j}(s) \, \hat{\mu}_{i}(s) \, \text{d}s
%> @f]
%%> @f[
%%> \int_{E_{kn}} \mu_{knj} \, \mu_{kni} \, \text{d}s 
%%> = {|E_{kn}|} \int_0^1 \hat{\mu}_{j} \circ \hat{\beta}_{kn}(s) \, \hat{\mu}_{i} \circ \hat{\beta}_{kn}(s) \, \text{d}s
%%> = {|E_{kn}|} \underbrace{\int_0^1 \hat{\mu}_{j}(s) \, \hat{\mu}_{i}(s) \, \text{d}s}_{\eqqcolon [\hat{\mathsf{M}}_\mu]_{i,j}}\,.
%%> @f]
%> 
%> For a similar function working on element basis functions see <code>assembleMatEdgePhiPhi()</code>.
%> 
%> All other entries are zero.
%> @param  g          The lists describing the geometric and topological 
%>                    properties of a triangulation (see 
%>                    <code>generateGridData()</code>) 
%>                    @f$[1 \times 1 \text{ struct}]@f$
%> @param  markE0T    A marker indicating whether an edge should be 
%>                    recognized or not. @f$[K \times 3]@f$
%> @param refEdgeMuMu Local matrix @f$\hat{\mathsf{M}}_{\mu}@f$ as provided
%>                    by <code>integrateRefElemMuMu()</code>.
%>                    @f$[\bar{N} \times \bar{N}]@f$
%> @retval ret        The assembled matrix @f$[\bar{K}\bar{N} \times \bar{K}\bar{N}]@f$
%>
%> This file is part of FESTUNG
%>
%> @copyright 2014-2017 Balthasar Reuter, Florian Frank, Vadym Aizinger
%> @author Alexander Jaust, 2017
%> @author Balthasar Reuter, 2017
%> 
%> @par License
%> @parblock
%> This program is free software: you can redistribute it and/or modify
%> it under the terms of the GNU General Public License as published by
%> the Free Software Foundation, either version 3 of the License, or
%> (at your option) any later version.
%>
%> This program is distributed in the hope that it will be useful,
%> but WITHOUT ANY WARRANTY; without even the implied warranty of
%> MERCHANTABILITY or FITNESS FOR A PARTICULAR PURPOSE.  See the
%> GNU General Public License for more details.
%>
%> You should have received a copy of the GNU General Public License
%> along with this program.  If not, see <http://www.gnu.org/licenses/>.
%> @endparblock
%
function ret = assembleMatEdgeMuMu(g, markE0T, refEdgeMuMu)
Nmu = size(refEdgeMuMu, 1);
Kedge = g.numE;
validateattributes(refEdgeMuMu, {'numeric'}, {'size', [Nmu Nmu]}, mfilename, 'refEdgeMuMu');
ret = sparse(Kedge * Nmu, Kedge * Nmu);
for n = 1 : 3
  Kkn = g.areaE0T(:, n) .*  markE0T(:, n) ;
  ret = ret + kron(sparse(g.E0T(:, n), g.E0T(:, n), Kkn, Kedge, Kedge), refEdgeMuMu);
end % for
end % function


==> 0.4-beta2/core/assembleMatEdgePhiIntMu.m <==
% Assembles a matrix containing integrals of products of an interior
% basis with an edge basis function.

%===============================================================================
%> @file
%>
%> @brief Assembles a matrix containing integrals of products of an interior
%> basis with an edge basis function.
%===============================================================================
%>
%> @brief Assembles a matrix containing integrals of products of an interior
%> basis with an edge basis function.
%>
%> The matrix @f$\mathsf{R}_{\mu} \in \mathbb{R}^{KN \times \bar{K} \bar{N}}@f$
%> with @f$K@f$ the number of elements, @f$N@f$ the number of local degrees of 
%> freedom on the element, @f$\bar{K}@f$ the number of edges and @f$\bar{N}@f$ 
%> the number of local degrees of freedom on an edge is given componentwise by
%> 
%> @f[
%>   [\mathsf{R}_{\mu}]_{(k-1)N+i,(\bar{k}-1)\bar{N}+j} = \sum_{E_{kn} \in \partial{{T_{k}}} \cap {\mathcal{E}}_{\text{int}} } \int_{E_{kn}}  \mu_{knj} \, \varphi_{ki} \, \text{d}s.
%> @f]
%> 
%> The assembled matrix is given as
%> 
%> @f[
%> \mathsf{R}_{\mu} 
%> = \sum_{n=1}^3 \sum_{l=1}^2 \left( \begin{bmatrix}
%>   {|E_{1n}|}\, \delta_{E_{1n}\in{\mathcal{E}}_{\text{int}}} & & \\
%>   & \ddots & \\
%>   & & {|E_{Kn}|}\, \delta_{E_{Kn}\in{\mathcal{E}}_{\text{int}}}
%> \end{bmatrix} \, \Delta_n \right) \otimes [\mathsf{\hat{R}}_{\mu}]_{:,:,n,l} 
%> @f]
%> 
%> where @f$\delta_{E_{kn}\in{\mathcal{E}}_{\text{int}}}@f$ (\p markE0T) denotes
%> a Kronecker delta, @f$\Delta_n@f$ is the permutation matrix described in 
%> <code>assembleMatEdgePhiIntMuVal()</code> and @f$\otimes@f$ denotes the
%> Kronecker product. The local matrices 
%> @f[
%> [\mathsf{\hat{R}}_{\mu}]_{i,j,n,l} := \int_{0}^{1} \hat{\varphi}_{i} \circ \boldsymbol{\hat{\gamma}}_{n}(s) \, \hat{\mu}_{j} \circ \hat{\beta}_{kn}(s) \, \text{d}s 
%> @f]
%> are precomputed for all combinations of element and edge test functions and
%> given to the routine through \p refEdgePhiIntMu.
%> 
%> The matrix @f$\mathsf{T}@f$ can be constructed by this routine as
%> @f[
%> \mathsf{R}_{\mu} = {\mathsf{T}}^\mathrm{T}
%> @f]
%> holds.
%> 
% %> @f[
% %> \int_{E_{kn}}  \varphi_{ki} \, \mu_{knj} \, \text{d}s	=
% %> {|E_{kn}|}
% %> \underbrace{\int_{0}^{1} \hat{\varphi}_{i} \circ \boldsymbol{\hat{\gamma}}_{n}(s) \, \hat{\mu}_{j} \circ \hat{\beta}_{kn}(s) \, \text{d}s}_{\eqqcolon [\mathsf{\hat{R}}_{\mu}]_{i,j,n,l}}\,,
% %> @f]
% %> 
% %> @f[
% %>   \mathsf{R}_{\mu,E_{kn}} = \int_{E_{kn}} 
% %>   \begin{bmatrix}
% %>     \mu_{kn1}\,\varphi_{k1} & \ldots & \mu_{kn\bar{N}}\,\varphi_{k1} \\
% % %>     \vdots           & \ddots & \vdots \\
% %>     \mu_{kn1}\,\varphi_{kN} & \ldots & \mu_{kn\bar{N}}\,\varphi_{kN} 
% %>   \end{bmatrix}
% %>   \text{d}s.
% %> @f]
%>
%> @param  g          The lists describing the geometric and topological 
%>                    properties of a triangulation (see 
%>                    <code>generateGridData()</code>) 
%>                    @f$[1 \times 1 \text{ struct}]@f$
%> @param  markE0T    A marker indicating whether an edge should be 
%>                    recognized or not. @f$[K \times 3]@f$
%> @param refEdgePhiIntMu  Local matrices @f$\hat{\mathsf{R}}_{\mu}@f$ as provided
%>                    by <code>integrateRefEdgePhiIntMu()</code>.
%>                    @f$[N \times \bar{N} \times 3 \times 2]@f$
%> @retval ret        The assembled matrix @f$[KN \times \bar{K}\bar{N}]@f$
%>
%> This file is part of FESTUNG
%>
%> @copyright 2014-2017 Balthasar Reuter, Florian Frank, Vadym Aizinger
%> @author Alexander Jaust, 2017
%> @author Balthasar Reuter, 2017
%> 
%> @par License
%> @parblock
%> This program is free software: you can redistribute it and/or modify
%> it under the terms of the GNU General Public License as published by
%> the Free Software Foundation, either version 3 of the License, or
%> (at your option) any later version.
%>
%> This program is distributed in the hope that it will be useful,
%> but WITHOUT ANY WARRANTY; without even the implied warranty of
%> MERCHANTABILITY or FITNESS FOR A PARTICULAR PURPOSE.  See the
%> GNU General Public License for more details.
%>
%> You should have received a copy of the GNU General Public License
%> along with this program.  If not, see <http://www.gnu.org/licenses/>.
%> @endparblock
%
function ret = assembleMatEdgePhiIntMu(g, markE0T, refEdgePhiIntMu)
K = g.numT;  Kedge = g.numE; 
[N, Nmu, ~, ~] = size(refEdgePhiIntMu);

% Check function arguments that are directly used
validateattributes(markE0T, {'logical'}, {'size', [K 3]}, mfilename, 'markE0T');
validateattributes(refEdgePhiIntMu, {'numeric'}, {'size', [N, Nmu, 3, 2]}, mfilename, 'refEdgePhiIntMu');

ret = sparse(K * N, Kedge * Nmu);
for n = 1 : 3
  for l = 1 : 2
    Rkn = markE0T(:,n) .*  g.markSideE0T(:, n, l) .* g.areaE0T(:, n);
    ret = ret + kron(sparse(1 : K, g.E0T(:, n), Rkn, K, Kedge), refEdgePhiIntMu(:, :, n, l));
  end % for
end % for
end % function


==> 0.4-beta2/core/assembleMatEdgePhiIntMuVal.m <==
% Assembles a matrix containing integrals of products of flux and test 
% function.

%===============================================================================
%> @file
%>
%> @brief Assembles a matrix containing integrals of products of flux and test 
%> function.
%===============================================================================
%>
%> @brief Assembles a matrix containing integrals of products of flux and test 
%> function.
%> 
%> The matrix @f$\mathsf{S}\in\mathbb{R}^{KN\times\bar{K}\bar{N}}@f$
%> with @f$K@f$ the number of elements, @f$N@f$ the number of local degrees of 
%> freedom on the element, @f$\bar{K}@f$ the number of edges and @f$\bar{N}@f$ 
%> the number of local degrees of freedom on an edge 
%> consists of two kinds of contributions: blocks from flux over interior edges 
%> 
%> @f[
%>   [\mathsf{S}]_{(k-1)N+i,(\bar{k}-1)\bar{N}+j} =\sum_{E_{kn} \in \partial{{T_{k}}} \cap {\mathcal{E}}_{\text{int}} }  \int_{E_{kn}} ({\boldsymbol{u}}\cdot \boldsymbol{\nu}_{kn}) \,\mu_{knj}\, \varphi_{ki}\,  \text{d}s
%> @f]
%> and flux on outflow edges
%> @f[
%>   [\mathsf{S}_{\text{out}}]_{(k-1)N+i,(\bar{k}-1)\bar{N}+j} 
%>   = \sum_{E_{kn}\in\partial{T_{k}}\cap{\mathcal{E}}_{\text{out}}} \int_{E_{kn}} ({\boldsymbol{u}}\cdot\boldsymbol{\nu}_{kn}) \, \mu_{knj} \, \varphi_{ki} \,\text{d}s\,.
%> @f]
%> The block of a single edge is given by
%> @f[
%> \mathsf{S}_{E_{kn}} = \int_{E_{kn}} ({\boldsymbol{u}} \cdot \boldsymbol{\nu}_{kn})
%> \begin{bmatrix}
%> \mu_{kn1} \, \varphi_{k1} & \ldots & \mu_{kn\bar{N}}  \, \varphi_{k1} \\
%> \vdots           & \ddots & \vdots \\
%> \mu_{kn1}  \, \varphi_{kN} & \ldots & \mu_{kn\bar{N}}  \, \varphi_{kN} 
%> \end{bmatrix}
%> \text{d}s\,.
%> @f]
%> For efficient implementation the contribution from interior and outflow edges
%> are assembled at once resulting in the matrix 
%> @f[
%> \mathsf{S} = \sum_{n=1}^3 \underbrace{\begin{bmatrix} 
%>   \delta_{E_{1n}=E_{1}} & \dots & \delta_{E_{1n}=E_{\bar{K}}} \\
%>   \vdots & \ddots & \vdots \\
%>   \delta_{E_{Kn}=E_{1}} & \dots & \delta_{E_{Kn}=E_{\bar{K}}}
%> \end{bmatrix}}_{\eqqcolon \mathsf{\Delta}_{n}} \otimes_\mathrm{V} \left( 
%> \sum_{r=1}^R \sum_{l=1}^2 \begin{bmatrix}
%>   \delta_{E_{1n}\in{\mathcal{E}}_{\text{int}}\cup{\mathcal{E}}_{\text{out}}} \, {|E_{1n}|} \, 
%>     \delta_{\kappa(\rho(1,n),l) = 1} \, [{\boldsymbol{U}}_{\boldsymbol{\nu}}]_{1,n,r} \\
%>   \vdots \\
%>   \delta_{E_{Kn}\in{\mathcal{E}}_{\text{int}}\cup{\mathcal{E}}_{\text{out}}} \, {|E_{Kn}|} \, 
%>     \delta_{\kappa(\rho(K,n),l) = K} \, [{\boldsymbol{U}}_{\boldsymbol{\nu}}]_{1,n,r} 
%> \end{bmatrix} \otimes [\mathsf{\hat{S}}]_{:,:,n,r,l} \right)
%> @f]
%> with 
%> @f$\mathsf{\Delta}_n\in\mathbb{R}^{K\times\bar{K}}@f$, @f$n\in\{1,2,3\}@f$, being the permutation matrix that has a single entry per row indicating the correspondence 
%> @f$E_{kn} = E_{\bar{k}}@f$ for all elements and edges.
%> It takes care of the necessary permutation from the element-based view of the 
%> assembly towards the edge-based view of the hybrid degrees of freedom. Further 
%> symbols used are the Kronecker deltas @f$\delta_{E_{1n}=E_{\bar{k}}}@f$,
%> @f$\delta_{E_{kn}\in{\mathcal{E}}_{\text{int}}\cup{\mathcal{E}}_{\text{out}}}@f$
%> @f$\delta_{\kappa(\rho(k,n),l) = k}@f$ and the operation @f$\otimes_\mathrm{V}@f$ defined by <code>kronVec()</code>.
%>
%> For an efficient assembly of the integral
%> @f{align*}
%> \int_{E_{kn}} ({\boldsymbol{u}} \cdot \boldsymbol{\nu}_{kn}) \, \varphi_{ki} \, \mu_{knj} \, \text{d}s 
%> &= {|E_{kn}|} \int_0^1 \left(({\boldsymbol{u}}(t) \circ \boldsymbol{F}_{k} \circ \boldsymbol{\hat{\gamma}}_{n}(s)) \cdot \boldsymbol{\nu}_{kn} \right) \, \hat{\varphi}_{i} \circ \boldsymbol{\hat{\gamma}}_{n}(s) \, \hat{\mu}_{j} \circ \hat{\beta}_{kn}(s) \, \text{d}s \\
%> &\approx \sum_{r=1}^R \underbrace{\left(({\boldsymbol{u}}(t) \circ \boldsymbol{F}_{k} \circ \boldsymbol{\hat{\gamma}}_{n}(\hat{q}_r)) \cdot \boldsymbol{\nu}_{kn} \right)}_{\eqqcolon [{\boldsymbol{U}}_{\boldsymbol{\nu}}]_{k,n,r}} \, \underbrace{\omega_{r} \,  \hat{\varphi}_{i} \circ \boldsymbol{\hat{\gamma}}_{n}(\hat{q}_r) \, \hat{\mu}_{j} \circ \hat{\beta}_{kn}(\hat{q}_r)}_{\eqqcolon [\mathsf{\hat{S}}]_{i,j,n,r,l}} \,,
%> @f}
%> we precompute the velocity in normal direction at every integration points 
%> @f[
%>  [{\boldsymbol{U}}_{\boldsymbol{\nu}}]_{k,n,r} = \left(({\boldsymbol{u}}(t) \circ \boldsymbol{F}_{k} \circ \boldsymbol{\hat{\gamma}}_{n}(\hat{q}_r)) \cdot \boldsymbol{\nu}_{kn} \right)
%> @f]
%> with 
%> @f$\mathbf{F}_k: \hat{T} \ni \hat{\mathbf{x}} \rightarrow \mathbf{x} \in T_k@f$
%> being the affine mapping from reference triangle @f$\hat{T}@f$ to the
%> physical triangle @f$T_k@f$, and
%> @f$\hat{\mathbf{\gamma}}_n: [0,1] \ni s \rightarrow \hat{\mathbf{x}} \in \hat{T}@f$
%> maps from the refence interval to the nth edge in the reference triangle and is
%> defined in <code>gammaMap()</code>. The velocity vector is given by 
%> @f${\boldsymbol{u}}(t)@f$, the normal vector by @f$\boldsymbol{\nu}_{kn}@f$ 
%> and integration weights @f${\omega}_{r}@f$ with associated integration 
%> points @f$\hat{q}_{r}@f$.
%> Additionally the pointwise contributions to the local matrix @f$\mathsf{\hat{S}}@f$
%> are precomputed as
%> @f[
%> [\mathsf{\hat{S}}]_{i,j,n,r,l} = \omega_{r} \,  \hat{\varphi}_{i} \circ \boldsymbol{\hat{\gamma}}_{n}(\hat{q}_r) \, \hat{\mu}_{j} \circ \hat{\beta}_{kn}(\hat{q}_r) 
%> @f]
%> with @f$\hat{\beta}_{kn}(s)@f$ adapting the edge orientation.
%> 
%> All other entries are zero.
%> @param  g          The lists describing the geometric and topological 
%>                    properties of a triangulation (see 
%>                    <code>generateGridData()</code>) 
%>                    @f$[1 \times 1 \text{ struct}]@f$
%> @param  markE0T    A marker indicating whether an edge should be 
%>                    recognized or not. @f$[K \times 3]@f$
%> @param refEdgePhiIntMuPerQuad Contributions to local matrix @f$\hat{\mathsf{S}}\in \mathbb{R}^{N\times\bar{N}\times 3 \times R}@f$ as provided by <code>integrateRefEdgePhiIntMuPerQuad()</code>.  @f$[2 \times 1 \text{ struct}]@f$ 
%> @param valOnQuad The normal veloctiy evaluated for every edge of every triangle at every integration point as provided by <code>computeFuncContNuOnQuadEdge()</code>
%>                    @f$[K \times 3 \times R]@f$
%> @retval ret        The assembled matrix @f$\mathsf{S}@f$. @f$[KN \times \bar{K}\bar{N}]@f$
%>
%> This file is part of FESTUNG
%>
%> @copyright 2014-2017 Balthasar Reuter, Florian Frank, Vadym Aizinger
%> @author Alexander Jaust, 2017
%> @author Balthasar Reuter, 2017
%> 
%> @par License
%> @parblock
%> This program is free software: you can redistribute it and/or modify
%> it under the terms of the GNU General Public License as published by
%> the Free Software Foundation, either version 3 of the License, or
%> (at your option) any later version.
%>
%> This program is distributed in the hope that it will be useful,
%> but WITHOUT ANY WARRANTY; without even the implied warranty of
%> MERCHANTABILITY or FITNESS FOR A PARTICULAR PURPOSE.  See the
%> GNU General Public License for more details.
%>
%> You should have received a copy of the GNU General Public License
%> along with this program.  If not, see <http://www.gnu.org/licenses/>.
%> @endparblock
%
function ret = assembleMatEdgePhiIntMuVal(g, markE0T, refEdgePhiIntMuPerQuad, valOnQuad)
% Extract dimensions
K = g.numT;
Kbar = g.numE;
[N, Nmu, ~, R] = size(refEdgePhiIntMuPerQuad{1});

% Check function arguments
validateattributes(markE0T, {'logical'}, {'size', [K 3]}, mfilename, 'markE0T');
validateattributes(refEdgePhiIntMuPerQuad, {'cell'}, {'size', [2 1]}, mfilename, 'refEdgePhiIntMuPerQuad');
validateattributes(refEdgePhiIntMuPerQuad{1}, {'numeric'}, {'size', [N Nmu 3 R]}, mfilename, 'refEdgePhiIntMuPerQuad{1}');
validateattributes(refEdgePhiIntMuPerQuad{2}, {'numeric'}, {'size', [N Nmu 3 R]}, mfilename, 'refEdgePhiIntMuPerQuad{2}');
validateattributes(valOnQuad, {'numeric'}, {'size', [K 3 R]}, mfilename, 'valOnQuad');

% Assemble matrix
ret = sparse(K*N, Kbar*Nmu);
for n = 1 : 3
  RknTimesVal = sparse(K*N, Nmu);
  markAreaE0T = markE0T(:, n) .* g.areaE0T(:, n);
  for l = 1 : 2
    markAreaSideE0T = markAreaE0T .*  g.markSideE0T(:, n, l);
    for r = 1 : R
      RknTimesVal = RknTimesVal + kron(markAreaSideE0T .* valOnQuad(:, n, r), refEdgePhiIntMuPerQuad{l}(:, :, n, r));
    end % for r
  end % for l
  ret = ret + kronVec(sparse(1:K, g.E0T(:, n), ones(K, 1), K, Kbar), RknTimesVal);
end % for n
end % function


==> 0.4-beta2/core/assembleMatEdgePhiIntPerQuad.m <==
% Assembles matrices containing a two-dimensional basis function evaluated
% in all quadrature points of the edges.

%===============================================================================
%> @file
%>
%> @brief Assembles matrices containing a two-dimensional basis function 
%>        evaluated in all quadrature points of the edges.
%===============================================================================
%>
%> @brief Assembles matrices containing a two-dimensional basis function 
%>        evaluated in all quadrature points of the edges.
%>
%> The matrices @f$\mathsf{{S}}^n \in \mathbb{R}^{KN\times KR}@f$are defined as 
%> @f[
%> [\mathsf{{S}}^n]_{(k-1)N+i,(k-1)N+r} =
%>  w_r \varphi_{ki}(\mathbf{q}_r) \,.
%> @f]
%>
%> @param  g          The lists describing the geometric and topological 
%>                    properties of a triangulation (see 
%>                    <code>domainRectTrap()</code>) 
%>                    @f$[1 \times 1 \text{ struct}]@f$
%> @param  markE0T    <code>logical</code> arrays that mark each elements
%>                    edges on which the matrix blocks should be
%>                    assembled @f$[K \times n_\mathrm{edges}]@f$
%> @param refEdgePhiIntPerQuad  Local matrix 
%>                    @f$\hat{\mathsf{{S}}}^\text{diag}@f$ as provided
%>                    by <code>integrateRefEdgePhiIntPerQuad()</code>.
%>                    @f$[N \times R \times n_\mathrm{edges}]@f$
%> @retval ret        The assembled matrices @f$[ n_\mathrm{edges}\times1 \mathrm{cell}]@f$
%>
%> This file is part of FESTUNG
%>
%> @copyright 2014-2017 Balthasar Reuter, Florian Frank, Vadym Aizinger
%>
%> @author Balthasar Reuter, 2017
%> 
%> @par License
%> @parblock
%> This program is free software: you can redistribute it and/or modify
%> it under the terms of the GNU General Public License as published by
%> the Free Software Foundation, either version 3 of the License, or
%> (at your option) any later version.
%>
%> This program is distributed in the hope that it will be useful,
%> but WITHOUT ANY WARRANTY; without even the implied warranty of
%> MERCHANTABILITY or FITNESS FOR A PARTICULAR PURPOSE.  See the
%> GNU General Public License for more details.
%>
%> You should have received a copy of the GNU General Public License
%> along with this program.  If not, see <http://www.gnu.org/licenses/>.
%> @endparblock
%
function ret = assembleMatEdgePhiIntPerQuad(g, markE0T, refEdgePhiIntPerQuad)
K = g.numT;  nEdges = size(g.E0T, 2);
ret = cell(nEdges, 1);
for n = 1 : nEdges
	ret{n} = kron( spdiags(markE0T(:, n) .* g.areaE0T(:, n), 0, K, K), refEdgePhiIntPerQuad(:, :, n) );
end % for nn
end % function


==> 0.4-beta2/core/assembleMatEdgePhiIntPhiInt.m <==
% Assembles a matrix containing integrals over edges of products of two 
% basis functions from the interior of each element.

%===============================================================================
%> @file
%>
%> @brief Assembles a matrix containing integrals over edges of products of
%>        two basis functions from the interior of each element.
%===============================================================================
%>
%> @brief Assembles the matrix @f$\mathsf{{S}}_\mathrm{D}@f$ containing 
%>        integrals over edges of products of two basis functions from the 
%>        interior of each element.
%>
%> The matrix @f$\mathsf{{S}}_\mathrm{D} \in \mathbb{R}^{KN\times KN}@f$
%> is block diagonal and defined as 
%> @f[
%> [\mathsf{{S}}_\mathrm{D}]_{(k-1)N+i,(k-1)N+j} =
%>  \sum_{E_{kn} \in \partial T_k \cap \mathcal{E}_D}
%>  \int_{E_{kn}} \varphi_{ki} \varphi_{kj} \mathrm{d}s \,.
%> @f]
%> All other entries are zero.
%> To allow for vectorization, the assembly is reformulated as
%> @f[
%> \mathsf{{S}}_\mathrm{D} = \sum_{n=1}^{n_\mathrm{edges}}
%>   \begin{bmatrix}
%>     \delta_{E_{1n}\in\mathcal{E}_\mathrm{D}} &   & \\
%>     & ~\ddots~ & \\
%>     &          & \delta_{E_{Kn}\in\mathcal{E}_\mathrm{D}}
%>   \end{bmatrix} \otimes [\hat{\mathsf{{S}}}^\mathrm{diag}]_{:,:,n}\;,
%> @f]
%> where @f$\delta_{E_{kn}\in\mathcal{E}_\mathrm{D}}@f$ denotes the Kronecker 
%> delta and @f$\otimes@f$ denotes the Kronecker product.
%>
%> The entries of matrix 
%> @f$\hat{\mathsf{{S}}}^\mathrm{diag}\in\mathbb{R}^{N\times N\times{n_\mathrm{edges}}}@f$
%> are given by
%> @f[
%> [\hat{\mathsf{{S}}}^\mathrm{diag}]_{i,j,n} =
%>   \int_0^1 \hat{\varphi}_i \circ \hat{\mathbf{\gamma}}_n(s) 
%>   \hat{\varphi}_j\circ \hat{\mathbf{\gamma}}_n(s) \mathrm{d}s \,,
%> @f]
%> where the mapping @f$\hat{\mathbf{\gamma}}_n@f$ is defined in 
%> <code>gammaMap()</code>.
%>
%> It is essentially the same as the diagonal part of
%> <code>assembleMatEdgePhiPhi()</code>.
%>
%> @param  g          The lists describing the geometric and topological 
%>                    properties of a triangulation (see, e.g., 
%>                    <code>generateGridData()</code>) 
%>                    @f$[1 \times 1 \text{ struct}]@f$
%> @param  markE0T    <code>logical</code> arrays that mark each triangles
%>                    (boundary) edges on which the matrix blocks should be
%>                    assembled @f$[K \times n_\mathrm{edges}]@f$
%> @param refEdgePhiIntPhiInt  Local matrix 
%>                    @f$\hat{\mathsf{{S}}}^\text{diag}@f$ as provided
%>                    by <code>integrateRefEdgePhiIntPhiInt()</code>.
%>                    @f$[N \times N \times n_\mathrm{edges}]@f$
%> @param coefE0T     (optional) Coefficient vector that is applied to each
%>                    block. Defaults to <code>g.areaE0T</code>
%>                    @f$[K \times n_\mathrm{edges}]@f$
%> @retval ret        The assembled matrix @f$[KN \times KN]@f$
%>
%> This file is part of FESTUNG
%>
%> @copyright 2014-2017 Florian Frank, Balthasar Reuter, Vadym Aizinger
%>
%> @author Balthasar Reuter, 2017.
%> 
%> @par License
%> @parblock
%> This program is free software: you can redistribute it and/or modify
%> it under the terms of the GNU General Public License as published by
%> the Free Software Foundation, either version 3 of the License, or
%> (at your option) any later version.
%>
%> This program is distributed in the hope that it will be useful,
%> but WITHOUT ANY WARRANTY; without even the implied warranty of
%> MERCHANTABILITY or FITNESS FOR A PARTICULAR PURPOSE.  See the
%> GNU General Public License for more details.
%>
%> You should have received a copy of the GNU General Public License
%> along with this program.  If not, see <http://www.gnu.org/licenses/>.
%> @endparblock
%
function ret = assembleMatEdgePhiIntPhiInt(g, markE0T, refEdgePhiIntPhiInt, coefE0T)
if nargin < 4, coefE0T = g.areaE0T; end

K = g.numT;  N = size(refEdgePhiIntPhiInt, 1); nEdges = size(g.E0T, 2);

% Check function arguments that are directly used
validateattributes(markE0T, {'logical'}, {'size', [K nEdges]}, mfilename, 'markE0T');
validateattributes(refEdgePhiIntPhiInt, {'numeric'}, {'size', [N N nEdges]}, mfilename, 'refEdgePhiIntPhiInt');

% Assemble matrix
ret = sparse(K*N, K*N);
for n = 1 : nEdges
  ret = ret + kron(spdiags(markE0T(:, n) .* coefE0T(:, n), 0, K, K), refEdgePhiIntPhiInt(:, :, n));
end % for
end % function


==> 0.4-beta2/core/assembleMatEdgePhiIntPhiIntFuncDiscIntNu.m <==
% Assembles two matrices containing integrals over edges of products of two 
% basis functions from the interior of each element and a function in discrete
% representation with a component of the edge normal.

%===============================================================================
%> @file
%>
%> @brief Assembles two matrices containing integrals over edges of products of
%>        two basis functions from the interior of each element and a function
%>        in discrete representation with a component of the edge normal.
%===============================================================================
%>
%> @brief Assembles matrices
%>        @f$\mathsf{{R}}^m_\mathrm{D}, m\in\{1,2\}@f$ containing integrals over  
%>        edges of products of two basis functions and a function in discrete 
%>        representation from the interior of each element.
%>
%> The matrix @f$\mathsf{{R}}^m_\mathrm{D}\in\mathbb{R}^{KN\times KN}@f$
%> is block diagonal and defined as
%> @f[
%> [\mathsf{{R}}^m_\mathrm{D}]_{(k-1)N+i,(k-1)N+j} =
%>  \sum_{E_{kn} \in \partial T_k \cap \mathcal{E}_D}
%>  \nu_{kn}^m \sum_{l=1}^{N_D} D_{kl}(t) 
%>  \int_{E_kn} \varphi_{ki}\varphi_{kl}\varphi_{kj} \,,
%> @f]
%> with @f$\nu_{kn}@f$ the @f$m@f$-th component (@f$m\in\{1,2\}@f$) of the unit
%> normal and @f$D_{kl}(t)@f$ the coefficients of the discrete representation
%> of a function 
%> @f$ d_h(t, \mathbf{x}) = \sum_{l=1}^{N_D} D_{kl}(t) \varphi_{kl}(\mathbf{x}) @f$
%> on an element @f$T_k@f$, where @f$N_D@f$ is the number of local degrees of freedom
%> of the space in which @f$d_h(t,.)@f$ is projected.
%> All other entries are zero.
%>
%> To allow for vectorization, the assembly is reformulated as
%> @f[
%> \mathsf{{R}}^m_\mathrm{D} = \sum_{n=1}^{n_\mathrm{edges}} \sum_{l=1}^{N_D}
%>   \begin{bmatrix}
%>     \delta_{E_{1n}\in\mathcal{E}_\mathrm{D}} &   & \\
%>     & ~\ddots~ & \\
%>     &          & \delta_{E_{Kn}\in\mathcal{E}_\mathrm{D}}
%>   \end{bmatrix} \circ
%>   \begin{bmatrix}
%>     \nu^m_{1n} |E_{1n}| D_{1l}(t) & & \\
%>     & ~\ddots~ & \\
%>     &          & \nu^m_{Kn} |E_{Kn}| D_{Kl}(t)
%>   \end{bmatrix} \otimes [\hat{\mathsf{{R}}}^\mathrm{diag}]_{:,:,l,n}\;,
%> @f]
%> where @f$\delta_{E_{kn}\in\mathcal{E}_\mathrm{D}}@f$ denotes the Kronecker 
%> delta, @f$\circ@f$ denotes the Hadamard product, and @f$\otimes@f$ denotes
%> the Kronecker product.
%>
%> The entries of matrix 
%> @f$\hat{\mathsf{{R}}}^\mathrm{diag}\in\mathbb{R}^{N\times N\times N_D\times{n_\mathrm{edges}}}@f$
%> are given by
%> @f[
%> [\hat{\mathsf{{R}}}^\mathrm{diag}]_{i,j,l,n} =
%>   \int_0^1 \hat{\varphi}_i \circ \hat{\mathbf{\gamma}}_n(s) 
%>   \hat{\varphi}_l \circ \hat{\mathbf{\gamma}}_n(s) 
%>   \hat{\varphi}_j\circ \hat{\mathbf{\gamma}}_n(s) \mathrm{d}s \,,
%> @f]
%> where the mapping @f$\hat{\mathbf{\gamma}}_n@f$ is defined in 
%> <code>gammaMap()</code>.
%>
%> It is essentially the same as the diagonal part of
%> <code>assembleMatEdgePhiPhiFuncDiscNu()</code>.
%>
%> @param  g          The lists describing the geometric and topological 
%>                    properties of a triangulation (see 
%>                    <code>generateGridData()</code>) 
%>                    @f$[1 \times 1 \text{ struct}]@f$
%> @param  markE0T    <code>logical</code> arrays that mark each elements
%>                    edges on which the matrix blocks should be
%>                    assembled @f$[K \times {n_\mathrm{edges}}]@f$
%> @param refEdgePhiIntPhiIntPhiInt  Local matrix 
%>                    @f$\hat{\mathsf{{R}}}^\text{diag}@f$ as provided
%>                    by <code>integrateRefEdgePhiIntPhiIntPhiInt()</code>.
%>                    @f$[N \times N \times N \times {n_\mathrm{edges}}]@f$
%> @param dataDisc    A representation of the discrete function 
%>                    @f$d_h(\mathbf(x))@f$, e.g., as computed by 
%>                    <code>projectFuncCont2DataDisc()</code>
%>                    @f$[K \times N]@f$
%> @param areaNuMarkE0T (optional) argument to provide precomputed values
%>                    for the products of <code>markE0T</code>,
%>                    <code>g.areaE0T</code>, and <code>g.nuE0T</code>
%>                    @f$[2 \times 1 \text{ cell}]@f$
%> @retval ret        The assembled matrices @f$[2 \times 1 \text{ cell}]@f$
%>
%> This file is part of FESTUNG
%>
%> @copyright 2014-2017 Florian Frank, Balthasar Reuter, Vadym Aizinger
%>
%> @author Hennes Hajduk, 2016.
%> @author Balthasar Reuter, 2017.
%> 
%> @par License
%> @parblock
%> This program is free software: you can redistribute it and/or modify
%> it under the terms of the GNU General Public License as published by
%> the Free Software Foundation, either version 3 of the License, or
%> (at your option) any later version.
%>
%> This program is distributed in the hope that it will be useful,
%> but WITHOUT ANY WARRANTY; without even the implied warranty of
%> MERCHANTABILITY or FITNESS FOR A PARTICULAR PURPOSE.  See the
%> GNU General Public License for more details.
%>
%> You should have received a copy of the GNU General Public License
%> along with this program.  If not, see <http://www.gnu.org/licenses/>.
%> @endparblock
%
function ret = assembleMatEdgePhiIntPhiIntFuncDiscIntNu(g, markE0T, refEdgePhiIntPhiIntPhiInt, dataDisc, areaNuMarkE0T)
% Extract dimensions
K = g.numT;  N = size(refEdgePhiIntPhiIntPhiInt, 1);  nEdges = size(g.E0T, 2);

% Select function depending on type of dataDisc
if iscell(dataDisc)
  if isequal(size(dataDisc), [2 2])
    dataN = size(dataDisc{1, 1}, 2);
    fn = @assembleMatEdgePhiIntPhiIntFuncDiscIntMatrixNu;
    
    validateattributes(dataDisc{1, 1}, {'numeric'}, {'size', [K dataN]}, mfilename, 'dataDisc{1, 1}');
    validateattributes(dataDisc{1, 2}, {'numeric'}, {'size', [K dataN]}, mfilename, 'dataDisc{1, 2}');
    validateattributes(dataDisc{2, 1}, {'numeric'}, {'size', [K dataN]}, mfilename, 'dataDisc{2, 1}');
    validateattributes(dataDisc{2, 2}, {'numeric'}, {'size', [K dataN]}, mfilename, 'dataDisc{2, 2}');
  elseif isvector(dataDisc) && numel(dataDisc) == 2
    dataN = size(dataDisc{1, 1}, 2);
    fn = @assembleMatEdgePhiIntPhiIntFuncDiscIntVectorNu;
    
    validateattributes(dataDisc{1}, {'numeric'}, {'size', [K dataN]}, mfilename, 'dataDisc{1}');
    validateattributes(dataDisc{2}, {'numeric'}, {'size', [K dataN]}, mfilename, 'dataDisc{2}');
  else
    error('dataDisc must be a KxN-matrix or a 2x1-cell or a 2x2-cell of such matrices.')
  end % if
else
  dataN = size(dataDisc, 2);
  fn = @assembleMatEdgePhiIntPhiIntFuncDiscIntScalarNu;
  
  validateattributes(dataDisc, {'numeric'}, {'size', [K dataN]}, mfilename, 'dataDisc');
end % if

% Check function arguments that are directly used
validateattributes(markE0T, {'logical'}, {'size', [K nEdges]}, mfilename, 'markE0T');
validateattributes(refEdgePhiIntPhiIntPhiInt, {'numeric'}, {'size', [N N dataN nEdges]}, mfilename, 'refEdgePhiIntPhiIntPhiInt');

if nargin < 5
  areaNuMarkE0T = cell(2,1);
  if isfield(g, 'areaNuE0T')
    areaNuMarkE0T{1} = markE0T .* g.areaNuE0T(:, :, 1);
    areaNuMarkE0T{2} = markE0T .* g.areaNuE0T(:, :, 2);
  else
    areaNuMarkE0T{1} = markE0T .* g.areaE0T .* g.nuE0T(:, :, 1);
    areaNuMarkE0T{2} = markE0T .* g.areaE0T .* g.nuE0T(:, :, 2);
  end % if
end % if

validateattributes(areaNuMarkE0T, {'cell'}, {'numel', 2}, mfilename, 'areaNuMarkE0T');
validateattributes(areaNuMarkE0T{1}, {'numeric'}, {'size', [K nEdges]}, mfilename, 'areaNuMarkE0T{1}');
validateattributes(areaNuMarkE0T{2}, {'numeric'}, {'size', [K nEdges]}, mfilename, 'areaNuMarkE0T{2}');

ret = fn(g, refEdgePhiIntPhiIntPhiInt, dataDisc, areaNuMarkE0T);
end % function

function ret = assembleMatEdgePhiIntPhiIntFuncDiscIntMatrixNu(g, refEdgePhiIntPhiIntPhiInt, dataDisc, areaNuMarkE0T)
[K, dataN] = size(dataDisc{1, 1});  N = size(refEdgePhiIntPhiIntPhiInt, 1);  nEdges = size(g.E0T, 2);

ret = { sparse(K*N, K*N), sparse(K*N, K*N) };
for m = 1 : 2
  Rm = zeros(K*N, N);
  for n = 1 : nEdges
    for r = 1 : 2
      for l = 1 : dataN
        Rm = Rm + kron(areaNuMarkE0T{r}(:, n) .* dataDisc{r, m}(:, l), refEdgePhiIntPhiIntPhiInt(:, :, l, n));
      end % for l
    end % for r
  end % for n
  ret{m} = kronVec(speye(K, K), Rm);
end  % for m
end % function

function ret = assembleMatEdgePhiIntPhiIntFuncDiscIntVectorNu(g, refEdgePhiIntPhiIntPhiInt, dataDisc, areaNuMarkE0T)
[K, dataN] = size(dataDisc{1});  N = size(refEdgePhiIntPhiIntPhiInt, 1);  nEdges = size(g.E0T, 2);

ret = { sparse(K*N, K*N), sparse(K*N, K*N) };
for m = 1 : 2
  Rm = zeros(K*N, N);
  for n = 1 : nEdges
    for l = 1 : dataN
      Rm = Rm + kron(areaNuMarkE0T{m}(:, n) .* dataDisc{m}(:, l), refEdgePhiIntPhiIntPhiInt(:, :, l, n));
    end % for l
  end % for n
  ret{m} = kronVec(speye(K, K), Rm);
end  % for m
end % function

function ret = assembleMatEdgePhiIntPhiIntFuncDiscIntScalarNu(g, refEdgePhiIntPhiIntPhiInt, dataDisc, areaNuMarkE0T)
[K, dataN] = size(dataDisc);  N = size(refEdgePhiIntPhiIntPhiInt, 1);  nEdges = size(g.E0T, 2);

ret = { sparse(K*N, K*N), sparse(K*N, K*N) };
for m = 1 : 2
  Rm = zeros(K*N, N);
  for n = 1 : nEdges
    for l = 1 : dataN
      Rm = Rm + kron(areaNuMarkE0T{m}(:, n) .* dataDisc(:, l), refEdgePhiIntPhiIntPhiInt(:, :, l, n));
    end % for l
  end % for n
  ret{m} = kronVec(speye(K, K), Rm);
end  % for m
end % function


==> 0.4-beta2/core/assembleMatEdgePhiIntPhiIntNu.m <==
% Assembles two matrices containing integrals over edges of products of two 
% basis functions from the interior of each element with a component of the 
% edge normal.

%===============================================================================
%> @file
%>
%> @brief Assembles two matrices containing integrals over edges of products of
%>        two basis functions from the interior of each element, multiplied by
%>        the corresponding component of the unit normal.
%===============================================================================
%>
%> @brief Assembles two matrices @f$\mathsf{{Q}}^m_\mathrm{N}, m\in\{1,2\}@f$
%>        containing integrals over edges of products of two basis functions 
%>        from the  interior of each element with a component of the
%>        edge normal.
%>
%> The matrix @f$\mathsf{{Q}}^m_\mathrm{N} \in \mathbb{R}^{KN\times KN}@f$
%> is block diagonal and defined as 
%> @f[
%> [\mathsf{{Q}}^m_\mathrm{N}]_{(k-1)N+i,(k-1)N+j} =
%>  \sum_{E_{kn} \in \partial T_k \cap \mathcal{E}_N}
%>  \int_{E_{kn}} \nu_{kn}^m \varphi_{ki} \varphi_{kj} \mathrm{d}s \,.
%> @f]
%> with @f$\nu_{kn}@f$ the @f$m@f$-th component (@f$m\in\{1,2\}@f$) of the edge
%> normal.
%> All other entries are zero.
%> To allow for vectorization, the assembly is reformulated as
%> @f[
%> \mathsf{{Q}}^m_\mathrm{N} = \sum_{n=1}^{n_\mathrm{edges}}
%>   \begin{bmatrix}
%>     \delta_{E_{1n}\in\mathcal{E}_\mathrm{N}} &   & \\
%>     & ~\ddots~ & \\
%>     &          & \delta_{E_{Kn}\in\mathcal{E}_\mathrm{N}}
%>   \end{bmatrix} \circ \begin{bmatrix}
%>     \nu^m_{1n} | E_{1n} | &   & \\
%>     & ~\ddots~ & \\
%>     &          & \nu^m_{Kn} | E_{Kn} |
%>   \end{bmatrix} \otimes [\hat{\mathsf{{S}}}^\mathrm{diag}]_{:,:,n}\;,
%> @f]
%> where @f$\delta_{E_{kn}\in\mathcal{E}_\mathrm{N}}@f$ denotes the Kronecker 
%> delta, @f$\circ@f$ denotes the Hadamard product, and @f$\otimes@f$ denotes 
%> the Kronecker product.
%>
%> The entries of matrix 
%> @f$\hat{\mathsf{{S}}}^\mathrm{diag}\in\mathbb{R}^{N\times N\times{n_\mathrm{edges}}}@f$
%> are given by
%> @f[
%> [\hat{\mathsf{{S}}}^\mathrm{diag}]_{i,j,n} =
%>   \int_0^1 \hat{\varphi}_i \circ \hat{\mathbf{\gamma}}_n(s) 
%>   \hat{\varphi}_j\circ \hat{\mathbf{\gamma}}_n(s) \mathrm{d}s \,,
%> @f]
%> where the mapping @f$\hat{\mathbf{\gamma}}_n@f$ is defined in 
%> <code>gammaMap()</code>.
%>
%> It is essentially the same as the diagonal part of
%> <code>assembleMatEdgePhiPhiNu()</code>.
%>
%> @param  g          The lists describing the geometric and topological 
%>                    properties of a triangulation (see 
%>                    <code>generateGridData()</code>) 
%>                    @f$[1 \times 1 \text{ struct}]@f$
%> @param  markE0T    <code>logical</code> arrays that mark each triangles
%>                    (boundary) edges on which the matrix blocks should be
%>                    assembled @f$[K \times {n_\mathrm{edges}}]@f$
%> @param refEdgePhiIntPhiInt  Local matrix 
%>                    @f$\hat{\mathsf{{S}}}^\text{diag}@f$ as provided
%>                    by <code>integrateRefEdgePhiIntPhiInt()</code>.
%>                    @f$[N \times N \times {n_\mathrm{edges}}]@f$
%> @param areaNuMarkE0T (optional) argument to provide precomputed values
%>                    for the products of <code>markE0T</code>,
%>                    <code>g.areaE0T</code>, and <code>g.nuE0T</code>
%>                    @f$[2 \times 1 \text{ cell}]@f$
%> @retval ret        The assembled matrices @f$[2 \times 1 \text{ cell}]@f$
%>
%> This file is part of FESTUNG
%>
%> @copyright 2014-2017 Florian Frank, Balthasar Reuter, Vadym Aizinger
%>
%> @author Hennes Hajduk, 2016.
%> @author Balthasar Reuter, 2017.
%> 
%> @par License
%> @parblock
%> This program is free software: you can redistribute it and/or modify
%> it under the terms of the GNU General Public License as published by
%> the Free Software Foundation, either version 3 of the License, or
%> (at your option) any later version.
%>
%> This program is distributed in the hope that it will be useful,
%> but WITHOUT ANY WARRANTY; without even the implied warranty of
%> MERCHANTABILITY or FITNESS FOR A PARTICULAR PURPOSE.  See the
%> GNU General Public License for more details.
%>
%> You should have received a copy of the GNU General Public License
%> along with this program.  If not, see <http://www.gnu.org/licenses/>.
%> @endparblock
%
function ret = assembleMatEdgePhiIntPhiIntNu(g, markE0T, refEdgePhiIntPhiInt, areaNuMarkE0T)
% Extract dimensions
K = g.numT;  N = size(refEdgePhiIntPhiInt, 1); nEdges = size(g.E0T, 2);

% Check function arguments that are directly used
validateattributes(markE0T, {'logical'}, {'size', [K nEdges]}, mfilename, 'markE0T');
validateattributes(refEdgePhiIntPhiInt, {'numeric'}, {'size', [N N nEdges]}, mfilename, 'refEdgePhiIntPhiInt');

if nargin < 4
  areaNuMarkE0T = cell(2,1);
  if isfield(g, 'areaNuE0T')
    areaNuMarkE0T{1} = markE0T .* g.areaNuE0T(:, :, 1);
    areaNuMarkE0T{2} = markE0T .* g.areaNuE0T(:, :, 2);
  else
    areaNuMarkE0T{1} = markE0T .* g.areaE0T .* g.nuE0T(:, :, 1);
    areaNuMarkE0T{2} = markE0T .* g.areaE0T .* g.nuE0T(:, :, 2);
  end % if
end % if

validateattributes(areaNuMarkE0T, {'cell'}, {'numel', 2}, mfilename, 'areaNuMarkE0T');
validateattributes(areaNuMarkE0T{1}, {'numeric'}, {'size', [K nEdges]}, mfilename, 'areaNuMarkE0T{1}');
validateattributes(areaNuMarkE0T{2}, {'numeric'}, {'size', [K nEdges]}, mfilename, 'areaNuMarkE0T{2}');

ret = { sparse(K*N, K*N), sparse(K*N, K*N) };
for m = 1 : 2
  for n = 1 : nEdges
    ret{m} = ret{m} + kron(spdiags(areaNuMarkE0T{m}(:, n), 0, K, K), refEdgePhiIntPhiInt(:, :, n));
  end % for n
end % for m
end % function


==> 0.4-beta2/core/assembleMatEdgePhiPhi.m <==
% Assembles a matrix containing integrals over interior edges of products of two 
% basis functions.

%===============================================================================
%> @file
%>
%> @brief Assembles a matrix containing integrals over interior edges of 
%>        products of two basis functions.
%===============================================================================
%>
%> @brief Assembles the matrix @f$\mathsf{{S}}@f$ containing integrals
%>        over edges of products of two basis functions.
%>
%> The matrices @f$\mathsf{{S}} \in \mathbb{R}^{KN\times KN}@f$
%> consist of two kinds of contributions: diagonal blocks and off-diagonal 
%> blocks. Diagonal blocks are defined as 
%> @f[
%> [\mathsf{{S}}]_{(k-1)N+i,(k-1)N+j} =
%>  \sum_{E_{kn} \in \partial T_k \cap \mathcal{E}_\Omega}
%>  \int_{E_{kn}} \varphi_{ki} \varphi_{kj} \mathrm{d}s \,,
%> @f]
%> and off-diagonal blocks are defined as
%> @f[
%> [\mathsf{{S}}]_{(k^--1)N+i,(k^+-1)N+j} =
%>  -\int_{E_{k^-n^-}} \varphi_{k^-i} \varphi_{k^+j} \mathrm{d}s \,.
%> @f]
%> Entries in off-diagonal blocks are potentially non-zero for pairs of elements
%> @f$T_{k^-}, T_{k^+}@f$ with @f$\partial T_{k^-} \cap T_{k^+} \ne\emptyset@f$.
%> Note that the local edge index @f$n^-@f$ is given implicitly, since 
%> @f$\partial T_{k^-} \cap T_{k^+} \ne\emptyset@f$ consist of exactly one
%> edge @f$E_{k^-n^-} = E_{k^+n^+}@f$.
%> Depending on the element type, @f$n^+@f$ can either be deduced directly from
%> @f$n^-@f$ alone or all possible combinations of @f$n^-@f$ and @f$n^+@f$
%> must be considered.
%>
%> To allow for vectorization, the assembly is reformulated as
%> @f$\mathsf{{S}} = \mathsf{{S}}^\mathrm{diag} + \mathsf{{S}}^\mathrm{offdiag}@f$ 
%> with the blocks defined as
%> @f[
%> \mathsf{{S}}^\mathrm{diag} = \sum_{n=1}^{n_\mathrm{edges}}
%>   \begin{bmatrix}
%>     \delta_{E_{1n}\in\mathcal{E}_\Omega} &   & \\
%>     & ~\ddots~ & \\
%>     &          & \delta_{E_{Kn}\in\mathcal{E}_\Omega}
%>   \end{bmatrix} \otimes [\hat{\mathsf{{S}}}^\mathrm{diag}]_{:,:,n}\;,
%> @f]
%> and
%> @f[
%> \mathsf{{S}}^\mathrm{offdiag} = 
%>   -\sum_{n^-=1}^{n_\mathrm{edges}}\sum_{n^+=1}^{n_\mathrm{edges}}
%>   \begin{bmatrix}
%>     0&\delta_{E_{1n^-} = E_{2n^+}}&\dots&\dots&\delta_{E_{1n^-}=E_{Kn^+}} \\
%>     \delta_{E_{2n^-} = E_{1n^+}}&0&\ddots& &\vdots \\
%>     \vdots & \ddots & \ddots & \ddots & \vdots \\
%>     \vdots & & \ddots & 0 & \delta_{E_{(K-1)n^-}=E_{Kn^+}} \\
%>     \delta_{E_{Kn^-} = E_{1n^+}}&\dots&\dots&\delta_{E_{Kn^-} = E_{(K-1)n^+}} &0
%>   \end{bmatrix} \otimes 
%> [\hat{\mathsf{{S}}}^\mathrm{offdiag}]_{:,:,n^-,n^+}\;,
%> @f]
%> where @f$\delta_{E_{kn}\in\mathcal{E}_\Omega}, \delta_{E_{in^-}=E_{jn^+}}@f$ 
%> denote the Kronecker delta and @f$\otimes@f$ denotes the Kronecker product.
%>
%> The entries of matrix 
%> @f$\hat{\mathsf{{S}}}^\mathrm{diag}\in\mathbb{R}^{N\times N\times{n_\mathrm{edges}}}@f$
%> are given by
%> @f[
%> [\hat{\mathsf{{S}}}^\mathrm{diag}]_{i,j,n} =
%>   \int_0^1 \hat{\varphi}_i \circ \hat{\mathbf{\gamma}}_n(s) 
%>   \hat{\varphi}_j\circ \hat{\mathbf{\gamma}}_n(s) \mathrm{d}s \,,
%> @f]
%> where the mapping @f$\hat{\mathbf{\gamma}}_n@f$ is defined in 
%> <code>gammaMap()</code>. The entries of matrix
%> @f$\hat{\mathsf{{S}}}^\mathrm{offdiag} \in 
%>    \mathbb{R}^{N\times N\times {n_\mathrm{edges}}\times {n_\mathrm{edges}}}@f$ 
%> are defined as
%> @f[
%> [\hat{\mathsf{{S}}}^\mathrm{offdiag}]_{i,j,n^-,n^+} =
%>   \int_0^1 \hat{\varphi}_i \circ \hat{\mathbf{\gamma}}_{n^-}(s) 
%>   \hat{\varphi}_j\circ \hat{\mathbf{\vartheta}}_{n^-n^+} \circ
%>   \hat{\mathbf{\gamma}}_{n^-}(s) \mathrm{d}s \,,
%> @f]
%> with the mapping @f$\hat{\mathbf{\vartheta}}_{n^-n^+}@f$ as described in
%> <code>theta()</code>.
%>
%> @param  g          The lists describing the geometric and topological 
%>                    properties of a triangulation (see, e.g., 
%>                    <code>generateGridData()</code>) 
%>                    @f$[1 \times 1 \text{ struct}]@f$
%> @param  markE0T    <code>logical</code> arrays that mark each elements
%>                    edges on which the matrix blocks should be
%>                    assembled @f$[K \times n_\mathrm{edges}]@f$
%> @param refEdgePhiIntPhiInt  Local matrix 
%>                    @f$\hat{\mathsf{{S}}}^\text{diag}@f$ as provided
%>                    by <code>integrateRefEdgePhiIntPhiInt()</code>.
%>                    @f$[N \times N \times n_\mathrm{edges}]@f$
%> @param refEdgePhiIntPhiExt Local matrix 
%>                    @f$\hat{\mathsf{{S}}}^\text{offdiag}@f$ as provided
%>                    by <code>integrateRefEdgePhiIntPhiExt()</code>.
%>                    @f$[N \times N \times n_\mathrm{edges}]@f$ or
%>                    @f$[N \times N \times n_\mathrm{edges} \times n_\mathrm{edges}]@f$
%> @param  coefE0T    (optional) A matrix containing a coefficient that is
%>                    applied to the contribution of each edge on each
%>                    element. Defaults to <code>g.areaE0T</code>.
%>                    @f$[K \times n_\mathrm{edges}]@f$
%>
%> @retval ret        The assembled matrix @f$[KN \times KN]@f$
%>
%> This file is part of FESTUNG
%>
%> @copyright 2014-2017 Florian Frank, Balthasar Reuter, Vadym Aizinger
%>
%> @author Balthasar Reuter, 2017.
%> 
%> @par License
%> @parblock
%> This program is free software: you can redistribute it and/or modify
%> it under the terms of the GNU General Public License as published by
%> the Free Software Foundation, either version 3 of the License, or
%> (at your option) any later version.
%>
%> This program is distributed in the hope that it will be useful,
%> but WITHOUT ANY WARRANTY; without even the implied warranty of
%> MERCHANTABILITY or FITNESS FOR A PARTICULAR PURPOSE.  See the
%> GNU General Public License for more details.
%>
%> You should have received a copy of the GNU General Public License
%> along with this program.  If not, see <http://www.gnu.org/licenses/>.
%> @endparblock
%
function ret = assembleMatEdgePhiPhi(g, markE0T, refEdgePhiIntPhiInt, refEdgePhiIntPhiExt, coefE0T)
if nargin < 5
  coefE0T = g.areaE0T;
end % if
K = g.numT;  N = size(refEdgePhiIntPhiInt, 1); nEdges = size(g.E0T, 2);

% Check function arguments that are directly used
validateattributes(markE0T, {'logical'}, {'size', [K nEdges]}, mfilename, 'markE0T');
validateattributes(refEdgePhiIntPhiInt, {'numeric'}, {'size', [N N nEdges]}, mfilename, 'refEdgePhiIntPhiInt');

ret = sparse(K*N, K*N);

if numel(g.markE0TE0T) == nEdges % mapping from nn to np implicitly given
  
  validateattributes(refEdgePhiIntPhiExt, {'numeric'}, {'size', [N N nEdges]}, mfilename, 'refEdgePhiIntPhiExt');
  
  for n = 1 : nEdges
    markCoefE0T = markE0T(:,n) .* coefE0T(:,n);
    ret = ret + ...
          kron(spdiags(markCoefE0T, 0, K, K), refEdgePhiIntPhiInt(:,:,n)) - ...
          kron(bsxfun(@times, g.markE0TE0T{n}, markCoefE0T), refEdgePhiIntPhiExt(:,:,n));
  end % for n
  
else % mapping from nn to np explicitly given
  
  validateattributes(refEdgePhiIntPhiExt, {'numeric'}, {'size', [N N nEdges nEdges]}, mfilename, 'refEdgePhiIntPhiExt');

  for nn = 1 : nEdges
    markCoefE0T = markE0T(:,nn) .* coefE0T(:,nn);
    ret = ret + kron(spdiags(markCoefE0T, 0, K, K), refEdgePhiIntPhiInt(:,:,nn));
    for np = 1 : nEdges
      ret = ret - kron(bsxfun(@times, g.markE0TE0T{nn, np}, markCoefE0T), refEdgePhiIntPhiExt(:,:,nn,np));
    end % for np
  end % for nn
  
end % if
end % function


==> 0.4-beta2/core/assembleMatEdgePhiPhiFuncDiscIntNu.m <==
% Assembles two matrices containing integrals over interior edges of products of
% two basis functions with a discontinuous coefficient function and with a
% component of the edge normal.

%===============================================================================
%> @file
%>
%> @brief Assembles two matrices containing integrals over interior edges of 
%>        products of two basis functions with a discontinuous coefficient 
%>        function and with a component of the edge normal.
%===============================================================================
%>
%> @brief Assembles the matrices @f$\mathsf{{R}}^m, m\in\{1,2\}@f$ containing 
%>        integrals over interior edges of products of two basis functions with 
%>        a discontinuous coefficient function and a component of the edge normal.
%>
%> The matrices @f$\mathsf{{R}}^m\in\mathbb{R}^{KN\times KN}@f$
%> consist of two kinds of contributions: diagonal blocks and off-diagonal
%> blocks. Diagonal blocks are defined as
%> @f[
%> [\mathsf{{R}}^m]_{(k-1)N+i,(k-1)N+j} = \frac{1}{2} 
%>  \sum_{E_{kn} \in \partial T_k \cap \mathcal{E}_\Omega}
%>  \nu_{kn}^m \sum_{l=1}^N D_{kl}(t) 
%>  \int_{E_kn} \varphi_{ki}\varphi_{kl}\varphi_{kj} \,,
%> @f]
%> and off-diagonal blocks are defined as
%> @f[
%> [\mathsf{{R}}^m]_{(k^--1)N+i,(k^+-1)N+j} =
%>   \frac{1}{2} \nu^m_{k^-n^-} \sum_{l=1}^N D_{k^-l}(t) \int_{E_{k^-n^-}} 
%>   \varphi_{k^-i} \varphi_{k^-l} \varphi_{k^+j} \mathrm{d}s \,.
%> @f]
%> with @f$\nu_{kn}@f$ the @f$m@f$-th component (@f$m\in\{1,2\}@f$) of the unit
%> normal and @f$D_{kl}(t)@f$ the coefficients of the discrete representation
%> of a function 
%> @f$ d_h(t, \mathbf{x}) = \sum_{l=1}^N D_{kl}(t) \varphi_{kl}(\mathbf{x}) @f$
%> on a triangle @f$T_k@f$.
%> All other entries are zero.
%>
%> To allow for vectorization, the assembly is reformulated as
%> @f$\mathsf{{R}}^m = \mathsf{{R}}^{m,\mathrm{diag}} + 
%>    \mathsf{{R}}^{m,\mathrm{offdiag}}@f$ with the blocks defined as
%> @f[
%> \mathsf{{R}}^{m,\mathrm{diag}} = \frac{1}{2} \sum_{n=1}^3 \sum_{l=1}^N
%>   \begin{bmatrix}
%>     \delta_{E_{1n}\in\mathcal{E}_\Omega} &   & \\
%>     & ~\ddots~ & \\
%>     &          & \delta_{E_{Kn}\in\mathcal{E}_\Omega}
%>   \end{bmatrix} \circ
%>   \begin{bmatrix}
%>     \nu^m_{1n} |E_{1n}| D_{1l}(t) & & \\
%>     & ~\ddots~ & \\
%>     &          & \nu^m_{Kn} |E_{Kn}| D_{Kl}(t)
%>   \end{bmatrix} \otimes [\hat{\mathsf{{R}}}^\mathrm{diag}]_{:,:,l,n}\;,
%> @f]
%> and
%> @f[
%> \mathsf{{R}}^{m,\mathrm{offdiag}} = \frac{1}{2} 
%>   \sum_{n^-=1}^3\sum_{n^+=1}^3 \sum_{l=1}^N
%>   \begin{bmatrix}
%>     0&\delta_{E_{1n^-} = E_{2n^+}}&\dots&\dots&\delta_{E_{1n^-}=E_{Kn^+}} \\
%>     \delta_{E_{2n^-} = E_{1n^+}}&0&\ddots& &\vdots \\
%>     \vdots & \ddots & \ddots & \ddots & \vdots \\
%>     \vdots & & \ddots & 0 & \delta_{E_{(K-1)n^-}=E_{Kn^+}} \\
%>     \delta_{E_{Kn^-} = E_{1n^+}}&\dots&\dots&\delta_{E_{Kn^-} = E_{(K-1)n^+}} &0
%>   \end{bmatrix} \circ \begin{bmatrix}
%>     \nu_{1n^-}^m |E_{1n^-}| & \dots & \nu_{1n^-}^m |E_{1n^-}| \\
%>     \vdots & & \vdots \\
%>     \nu_{Kn^-}^m |E_{Kn^-}| & \dots & \nu_{Kn^-}^m |E_{Kn^-}|
%>   \end{bmatrix} \circ \begin{bmatrix}
%>     D_{1l}(t) & \dots & D_{1l}(t) \\
%>     \vdots & & \vdots \\
%>     D_{Kl}(t) & \dots & D_{Kl}(t)
%>   \end{bmatrix} \otimes 
%> [\hat{\mathsf{{R}}}^\mathrm{offdiag}]_{:,:,l,n^-,n^+}\;,
%> @f]
%> where @f$\delta_{E_{kn}\in\mathcal{E}_\Omega}, \delta_{E_{in^-}=E_{jn^+}}@f$ 
%> denote the Kronecker delta, @f$\circ@f$ denotes the Hadamard product, and 
%> @f$\otimes@f$ denotes the Kronecker product.
%>
%> The entries of matrix 
%> @f$\hat{\mathsf{{R}}}^\mathrm{diag}\in\mathbb{R}^{N\times N\times N\times3}@f$
%> are given by
%> @f[
%> [\hat{\mathsf{{R}}}^\mathrm{diag}]_{i,j,l,n} =
%>   \int_0^1 \hat{\varphi}_i \circ \hat{\mathbf{\gamma}}_n(s) 
%>   \hat{\varphi}_l \circ \hat{\mathbf{\gamma}}_n(s) 
%>   \hat{\varphi}_j\circ \hat{\mathbf{\gamma}}_n(s) \mathrm{d}s \,,
%> @f]
%> where the mapping @f$\hat{\mathbf{\gamma}}_n@f$ is defined in 
%> <code>gammaMap()</code>. The entries of matrix 
%> @f$\hat{\mathsf{{R}}}^\mathrm{offdiag} \in
%>    \mathbb{R}^{N\times N\times N\times 3\times 3}@f$
%> are given by
%> @f[
%> [\hat{\mathsf{{R}}}^\mathrm{offdiag}]_{i,j,l,n^-,n^+} =
%>   \int_0^1 \hat{\varphi}_i \circ \hat{\mathbf{\gamma}}_{n^-}(s) 
%>   \hat{\varphi}_l\circ \hat{\mathbf{\gamma}}_{n^-}(s)
%>   \hat{\varphi}_j\circ \hat{\mathbf{\vartheta}}_{n^-n^+} \circ
%>   \hat{\mathbf{\gamma}}_{n^-}(s) \mathrm{d}s \,,
%> @f]
%> with the mapping @f$\hat{\mathbf{\vartheta}}_{n^-n^+}@f$ as described in
%> <code>theta()</code>.
%>
%> @param  g          The lists describing the geometric and topological 
%>                    properties of a triangulation (see 
%>                    <code>generateGridData()</code>) 
%>                    @f$[1 \times 1 \text{ struct}]@f$
%> @param  markE0Tint <code>logical</code> arrays that mark each triangles
%>                    (interior) edges on which the matrix blocks should be
%>                    assembled @f$[K \times 3]@f$
%> @param refEdgePhiIntPhiIntPhiInt  Local matrix 
%>                    @f$\hat{\mathsf{{R}}}^\text{diag}@f$ as provided
%>                    by <code>integrateRefEdgePhiIntPhiIntPhiInt()</code>.
%>                    @f$[N \times N \times N_\mathrm{data} \times 3]@f$
%> @param refEdgePhiIntPhiExtPhiInt  Local matrix 
%>                    @f$\hat{\mathsf{{R}}}^\text{offdiag}@f$ as provided
%>                    by <code>integrateRefEdgePhiIntPhiIntPhiExt()</code>
%>                    using <code>permute()</code>.
%>                    @f$[N \times N \times N_\mathrm{data} \times 3 \times 3]@f$
%> @param dataDisc    A representation of the discrete function 
%>                    @f$d_h(\mathbf(x))@f$, e.g., as computed by 
%>                    <code>projectFuncCont2DataDisc()</code>
%>                    @f$[K \times N_\mathrm{data}]@f$
%> @param areaNuE0Tint (optional) argument to provide precomputed values
%>                    for the products of <code>markE0Tint</code>,
%>                    <code>g.areaE0T</code>, and <code>g.nuE0T</code>
%>                    @f$[3 \times 2 \text{ cell}]@f$
%> @retval ret        The assembled matrices @f$[2 \times 1 \text{ cell}]@f$
%>
%> This file is part of FESTUNG
%>
%> @copyright 2014-2015 Florian Frank, Balthasar Reuter, Vadym Aizinger
%> Modified by Hennes Hajduk, 2016-04-06
%> 
%> @par License
%> @parblock
%> This program is free software: you can redistribute it and/or modify
%> it under the terms of the GNU General Public License as published by
%> the Free Software Foundation, either version 3 of the License, or
%> (at your option) any later version.
%>
%> This program is distributed in the hope that it will be useful,
%> but WITHOUT ANY WARRANTY; without even the implied warranty of
%> MERCHANTABILITY or FITNESS FOR A PARTICULAR PURPOSE.  See the
%> GNU General Public License for more details.
%>
%> You should have received a copy of the GNU General Public License
%> along with this program.  If not, see <http://www.gnu.org/licenses/>.
%> @endparblock
%
function ret = assembleMatEdgePhiPhiFuncDiscIntNu(g, markE0Tint, refEdgePhiIntPhiIntPhiInt, refEdgePhiIntPhiExtPhiInt, dataDisc, areaNuE0Tint)
[K, dataN] = size(dataDisc);
N = size(refEdgePhiIntPhiIntPhiInt, 1);

% Check function arguments that are directly used
validateattributes(dataDisc, {'numeric'}, {'size', [g.numT dataN]}, mfilename, 'dataDisc');
validateattributes(markE0Tint, {'logical'}, {'size', [K 3]}, mfilename, 'markE0Tint');
validateattributes(refEdgePhiIntPhiIntPhiInt, {'numeric'}, {'size', [N N dataN 3]}, mfilename, 'refEdgePhiIntPhiIntPhiInt');
validateattributes(refEdgePhiIntPhiExtPhiInt, {'numeric'}, {'size', [N N dataN 3 3]}, mfilename, 'refEdgePhiIntPhiExtPhiInt');

if nargin > 5
  if isfield(g, 'areaNuE0TE0T')
    ret = assembleMatEdgePhiPhiFuncDiscNu_withAreaNuE0Tint_wiAreaNuE0TE0T(g, refEdgePhiIntPhiIntPhiInt, refEdgePhiIntPhiExtPhiInt, dataDisc, areaNuE0Tint);
  else
    ret = assembleMatEdgePhiPhiFuncDiscNu_withAreaNuE0Tint_noAreaNuE0TE0T(g, refEdgePhiIntPhiIntPhiInt, refEdgePhiIntPhiExtPhiInt, dataDisc, areaNuE0Tint);
  end
else
  if isfield(g, 'areaNuE0TE0T')
    if isfield(g, 'areaNuE0T')
      ret = assembleMatEdgePhiPhiFuncDiscNu_withAreaNuE0TE0T_withAreaNuE0T(g, markE0Tint, refEdgePhiIntPhiIntPhiInt, refEdgePhiIntPhiExtPhiInt, dataDisc);
    else
      ret = assembleMatEdgePhiPhiFuncDiscNu_withAreaNuE0TE0T_noAreaNuE0T(g, markE0Tint, refEdgePhiIntPhiIntPhiInt, refEdgePhiIntPhiExtPhiInt, dataDisc);
    end
  else
    if isfield(g, 'areaNuE0T')
      ret = assembleMatEdgePhiPhiFuncDiscNu_noAreaNuE0TE0T_withAreaNuE0T(g, markE0Tint, refEdgePhiIntPhiIntPhiInt, refEdgePhiIntPhiExtPhiInt, dataDisc);
    else
      ret = assembleMatEdgePhiPhiFuncDiscNu_noAreaNuE0TE0T_noAreaNuE0T(g, markE0Tint, refEdgePhiIntPhiIntPhiInt, refEdgePhiIntPhiExtPhiInt, dataDisc);
    end    
  end
end % if
end % function
%
%===============================================================================
%> @brief Helper function for the case that assembleMatEdgePhiPhiFuncDiscNu()
%> was called with a precomputed field areaNuE0Tint and parameter g provides
%> a precomputed field areaNuE0TE0T.
%
function ret = assembleMatEdgePhiPhiFuncDiscNu_withAreaNuE0Tint_wiAreaNuE0TE0T(g, refEdgePhiIntPhiIntPhiInt, refEdgePhiIntPhiExtPhiInt, dataDisc, areaNuE0Tint)
[K, dataN] = size(dataDisc);
N = size(refEdgePhiIntPhiIntPhiInt, 1);

% Assemble matrices
ret = cell(2,1); 
ret{1} = sparse(K*N, K*N); 
ret{2} = sparse(K*N, K*N);
for nn = 1 : 3
  % Off-diagonal blocks
  for np = 1 : 3
    RtildeT = zeros(K*N, N);
    for l = 1 : dataN
      RtildeT = RtildeT + kron(dataDisc(:,l), refEdgePhiIntPhiExtPhiInt(:,:,l,nn,np));
    end % for
    ret{1} = ret{1} + 0.5 * kronVec(g.areaNuE0TE0T{nn,np,1}, RtildeT);
    ret{2} = ret{2} + 0.5 * kronVec(g.areaNuE0TE0T{nn,np,2}, RtildeT);
  end % for
  % Diagonal blocks
  for l = 1 : dataN
    ret{1} = ret{1} + kron(spdiags(0.5 * areaNuE0Tint{nn,1} .* dataDisc(:,l),0,K,K), refEdgePhiIntPhiIntPhiInt(:,:,l,nn));
    ret{2} = ret{2} + kron(spdiags(0.5 * areaNuE0Tint{nn,2} .* dataDisc(:,l),0,K,K), refEdgePhiIntPhiIntPhiInt(:,:,l,nn));
  end % for
end % for
end % function
%
%===============================================================================
%> @brief Helper function for the case that assembleMatEdgePhiPhiFuncDiscNu()
%> was called with a precomputed field areaNuE0Tint and parameter g provides
%> no precomputed field areaNuE0TE0T.
%
function ret = assembleMatEdgePhiPhiFuncDiscNu_withAreaNuE0Tint_noAreaNuE0TE0T(g, refEdgePhiIntPhiIntPhiInt, refEdgePhiIntPhiExtPhiInt, dataDisc, areaNuE0Tint)
[K, dataN] = size(dataDisc);
N = size(refEdgePhiIntPhiIntPhiInt, 1);

% Assemble matrices
ret = cell(2,1); 
ret{1} = sparse(K*N, K*N); 
ret{2} = sparse(K*N, K*N);
for nn = 1 : 3
  % Off-diagonal blocks
  Rkn = 0.5 * g.areaE0T(:,nn);
  for np = 1 : 3
    markE0TE0TtimesRkn1 = spdiags(Rkn .* g.nuE0T(:,nn,1), 0,K,K) * g.markE0TE0T{nn, np};
    markE0TE0TtimesRkn2 = spdiags(Rkn .* g.nuE0T(:,nn,2), 0,K,K) * g.markE0TE0T{nn, np};
    RtildeT = zeros(K*N, N);
    for l = 1 : dataN
      RtildeT = RtildeT + kron(dataDisc(:,l), refEdgePhiIntPhiExtPhiInt(:,:,l,nn,np));
    end % for
    ret{1} = ret{1} + kronVec(markE0TE0TtimesRkn1, RtildeT);
    ret{2} = ret{2} + kronVec(markE0TE0TtimesRkn2, RtildeT);
  end % for
  % Diagonal blocks
  for l = 1 : dataN
    ret{1} = ret{1} + kron(spdiags(0.5 * areaNuE0Tint{nn,1} .* dataDisc(:,l),0,K,K), refEdgePhiIntPhiIntPhiInt(:,:,l,nn));
    ret{2} = ret{2} + kron(spdiags(0.5 * areaNuE0Tint{nn,2} .* dataDisc(:,l),0,K,K), refEdgePhiIntPhiIntPhiInt(:,:,l,nn));
  end % for
end % for
end % function
%
%===============================================================================
%> @brief Helper function for the case that assembleMatEdgePhiPhiFuncDiscNu()
%> was called with no precomputed field areaNuE0Tint and parameter g provides
%> precomputed fields areaNuE0TE0T and areaNuE0T.
%
function ret = assembleMatEdgePhiPhiFuncDiscNu_withAreaNuE0TE0T_withAreaNuE0T(g, markE0Tint, refEdgePhiIntPhiIntPhiInt, refEdgePhiIntPhiExtPhiInt, dataDisc)
[K, dataN] = size(dataDisc);
N = size(refEdgePhiIntPhiIntPhiInt, 1);

% Assemble matrices
ret = cell(2,1); 
ret{1} = sparse(K*N, K*N); 
ret{2} = sparse(K*N, K*N);
for nn = 1 : 3
  % Off-diagonal blocks
  for np = 1 : 3
    RtildeT = zeros(K*N, N);
    for l = 1 : dataN
      RtildeT = RtildeT + kron(dataDisc(:,l), refEdgePhiIntPhiExtPhiInt(:,:,l,nn,np));
    end % for
    ret{1} = ret{1} + 0.5 * kronVec(g.areaNuE0TE0T{nn,np,1}, RtildeT);
    ret{2} = ret{2} + 0.5 * kronVec(g.areaNuE0TE0T{nn,np,2}, RtildeT);
  end % for
  % Diagonal blocks
  for l = 1 : dataN
    ret{1} = ret{1} + kron(spdiags(0.5 * g.areaNuE0T{nn,1} .* markE0Tint(:, nn) .* dataDisc(:,l), 0,K,K), refEdgePhiIntPhiIntPhiInt(:,:,l,nn));
    ret{2} = ret{2} + kron(spdiags(0.5 * g.areaNuE0T{nn,2} .* markE0Tint(:, nn) .* dataDisc(:,l), 0,K,K), refEdgePhiIntPhiIntPhiInt(:,:,l,nn));
  end % for
end % for
end % function
%
%===============================================================================
%> @brief Helper function for the case that assembleMatEdgePhiPhiFuncDiscNu()
%> was called with no precomputed field areaNuE0Tint and parameter g provides
%> a precomputed field areaNuE0TE0T but no field areaNuE0T.
%
function ret = assembleMatEdgePhiPhiFuncDiscNu_withAreaNuE0TE0T_noAreaNuE0T(g, markE0Tint, refEdgePhiIntPhiIntPhiInt, refEdgePhiIntPhiExtPhiInt, dataDisc)
[K, dataN] = size(dataDisc);
N = size(refEdgePhiIntPhiIntPhiInt, 1);

% Assemble matrices
ret = cell(2,1); 
ret{1} = sparse(K*N, K*N); 
ret{2} = sparse(K*N, K*N);
for nn = 1 : 3
  % Off-diagonal blocks
  for np = 1 : 3
    RtildeT = zeros(K*N, N);
    for l = 1 : dataN
      RtildeT = RtildeT + kron(dataDisc(:,l), refEdgePhiIntPhiExtPhiInt(:,:,l,nn,np));
    end % for
    ret{1} = ret{1} + 0.5 * kronVec(g.areaNuE0TE0T{nn,np,1}, RtildeT);
    ret{2} = ret{2} + 0.5 * kronVec(g.areaNuE0TE0T{nn,np,2}, RtildeT);
  end % for
  % Diagonal blocks
  Rkn = 0.5 * g.areaE0T(:,nn) .* markE0Tint(:, nn);
  for l = 1 : dataN
    ret{1} = ret{1} + kron(spdiags(Rkn .* g.nuE0T(:,nn,1) .* dataDisc(:,l), 0,K,K), refEdgePhiIntPhiIntPhiInt(:,:,l,nn));
    ret{2} = ret{2} + kron(spdiags(Rkn .* g.nuE0T(:,nn,2) .* dataDisc(:,l), 0,K,K), refEdgePhiIntPhiIntPhiInt(:,:,l,nn));
  end % for
end % for
end % function
%
%===============================================================================
%> @brief Helper function for the case that assembleMatEdgePhiPhiFuncDiscNu()
%> was called with no precomputed field areaNuE0Tint and parameter g provides
%> a precomputed field areaNuE0T but no field areaNuE0TE0T.
%
function ret = assembleMatEdgePhiPhiFuncDiscNu_noAreaNuE0TE0T_withAreaNuE0T(g, markE0Tint, refEdgePhiIntPhiIntPhiInt, refEdgePhiIntPhiExtPhiInt, dataDisc)
[K, dataN] = size(dataDisc);
N = size(refEdgePhiIntPhiIntPhiInt, 1);

% Assemble matrices
ret = cell(2,1); 
ret{1} = sparse(K*N, K*N); 
ret{2} = sparse(K*N, K*N);
for nn = 1 : 3
  % Off-diagonal blocks
  Rkn = 0.5 * g.areaE0T(:,nn);
  for np = 1 : 3
    markE0TE0TtimesRkn1 = spdiags(Rkn .* g.nuE0T(:,nn,1), 0,K,K) * g.markE0TE0T{nn, np};
    markE0TE0TtimesRkn2 = spdiags(Rkn .* g.nuE0T(:,nn,2), 0,K,K) * g.markE0TE0T{nn, np};
    RtildeT = zeros(K*N, N);
    for l = 1 : dataN
      RtildeT = RtildeT + kron(dataDisc(:,l), refEdgePhiIntPhiExtPhiInt(:,:,l,nn,np));
    end % for
    ret{1} = ret{1} + kronVec(markE0TE0TtimesRkn1, RtildeT);
    ret{2} = ret{2} + kronVec(markE0TE0TtimesRkn2, RtildeT);
  end % for
  % Diagonal blocks
  for l = 1 : dataN
    ret{1} = ret{1} + kron(spdiags(0.5 * g.areaNuE0T{nn,1} .* markE0Tint(:, nn) .* dataDisc(:,l), 0,K,K), refEdgePhiIntPhiIntPhiInt(:,:,l,nn));
    ret{2} = ret{2} + kron(spdiags(0.5 * g.areaNuE0T{nn,2} .* markE0Tint(:, nn) .* dataDisc(:,l), 0,K,K), refEdgePhiIntPhiIntPhiInt(:,:,l,nn));
  end % for
end % for
end % function
%
%===============================================================================
%> @brief Helper function for the case that assembleMatEdgePhiPhiFuncDiscNu()
%> was called with no precomputed field areaNuE0Tint and parameter g provides
%> no precomputed fields areaNuE0TE0T or areaNuE0T.
%
function ret = assembleMatEdgePhiPhiFuncDiscNu_noAreaNuE0TE0T_noAreaNuE0T(g, markE0Tint, refEdgePhiIntPhiIntPhiInt, refEdgePhiIntPhiExtPhiInt, dataDisc)
[K, dataN] = size(dataDisc);
N = size(refEdgePhiIntPhiIntPhiInt, 1);

% Assemble matrices
ret = cell(2, 1); ret{1} = sparse(K*N, K*N); ret{2} = sparse(K*N, K*N);
for nn = 1 : 3
  % Off-diagonal blocks
  Rkn = 0.5 * g.areaE0T(:,nn);
  for np = 1 : 3
    markE0TE0TtimesRkn1 = spdiags(Rkn .* g.nuE0T(:,nn,1), 0,K,K) * g.markE0TE0T{nn, np};
    markE0TE0TtimesRkn2 = spdiags(Rkn .* g.nuE0T(:,nn,2), 0,K,K) * g.markE0TE0T{nn, np};
    RtildeT = zeros(K*N, N);
    for l = 1 : dataN
      RtildeT = RtildeT + kron(dataDisc(:,l), refEdgePhiIntPhiExtPhiInt(:,:,l,nn,np));
    end % for
    ret{1} = ret{1} + kronVec(markE0TE0TtimesRkn1, RtildeT);
    ret{2} = ret{2} + kronVec(markE0TE0TtimesRkn2, RtildeT);
  end % for
  % Diagonal blocks
  Rkn = Rkn .* markE0Tint(:,nn);
  for l = 1 : dataN
    ret{1} = ret{1} + kron(spdiags(Rkn .* g.nuE0T(:,nn,1) .* dataDisc(:,l), 0,K,K), refEdgePhiIntPhiIntPhiInt(:,:,l,nn));
    ret{2} = ret{2} + kron(spdiags(Rkn .* g.nuE0T(:,nn,2) .* dataDisc(:,l), 0,K,K), refEdgePhiIntPhiIntPhiInt(:,:,l,nn));
  end % for
end % for
end % function

==> 0.4-beta2/core/assembleMatEdgePhiPhiFuncDiscNu.m <==
% Assembles two matrices containing integrals over interior edges of products of
% two basis functions with a discontinuous coefficient function and with a
% component of the edge normal.

%===============================================================================
%> @file
%>
%> @brief Assembles two matrices containing integrals over interior edges of 
%>        products of two basis functions with a discontinuous coefficient 
%>        function and with a component of the edge normal.
%===============================================================================
%>
%> @brief Assembles the matrices @f$\mathsf{{R}}^m, m\in\{1,2\}@f$ containing 
%>        integrals over interior edges of products of two basis functions with 
%>        a discontinuous coefficient function and a component of the edge normal.
%>
%> The matrices @f$\mathsf{{R}}^m\in\mathbb{R}^{KN\times KN}@f$
%> consist of two kinds of contributions: diagonal blocks and off-diagonal
%> blocks. Diagonal blocks are defined as
%> @f[
%> [\mathsf{{R}}^m]_{(k-1)N+i,(k-1)N+j} = \frac{1}{2} 
%>  \sum_{E_{kn} \in \partial T_k \cap \mathcal{E}_\Omega}
%>  \nu_{kn}^m \sum_{l=1}^N D_{kl}(t) 
%>  \int_{E_kn} \varphi_{ki}\varphi_{kl}\varphi_{kj} \,,
%> @f]
%> and off-diagonal blocks are defined as
%> @f[
%> [\mathsf{{R}}^m]_{(k^--1)N+i,(k^+-1)N+j} =
%>   \frac{1}{2} \nu^m_{k^-n^-} \sum_{l=1}^N D_{k^+l}(t) \int_{E_{k^-n^-}} 
%>   \varphi_{k^-i} \varphi_{k^+l} \varphi_{k^+j} \mathrm{d}s \,.
%> @f]
%> with @f$\nu_{kn}@f$ the @f$m@f$-th component (@f$m\in\{1,2\}@f$) of the unit
%> normal and @f$D_{kl}(t)@f$ the coefficients of the discrete representation
%> of a function 
%> @f$ d_h(t, \mathbf{x}) = \sum_{l=1}^N D_{kl}(t) \varphi_{kl}(\mathbf{x}) @f$
%> on an element @f$T_k@f$.
%> All other entries are zero.
%>
%> To allow for vectorization, the assembly is reformulated as
%> @f$\mathsf{{R}}^m = \mathsf{{R}}^{m,\mathrm{diag}} + 
%>    \mathsf{{R}}^{m,\mathrm{offdiag}}@f$ with the blocks defined as
%> @f[
%> \mathsf{{R}}^{m,\mathrm{diag}} = \frac{1}{2} \sum_{n=1}^{n_\mathrm{edges}} \sum_{l=1}^N
%>   \begin{bmatrix}
%>     \delta_{E_{1n}\in\mathcal{E}_\Omega} &   & \\
%>     & ~\ddots~ & \\
%>     &          & \delta_{E_{Kn}\in\mathcal{E}_\Omega}
%>   \end{bmatrix} \circ
%>   \begin{bmatrix}
%>     \nu^m_{1n} |E_{1n}| D_{1l}(t) & & \\
%>     & ~\ddots~ & \\
%>     &          & \nu^m_{Kn} |E_{Kn}| D_{Kl}(t)
%>   \end{bmatrix} \otimes [\hat{\mathsf{{R}}}^\mathrm{diag}]_{:,:,l,n}\;,
%> @f]
%> and
%> @f[
%> \mathsf{{R}}^{m,\mathrm{offdiag}} = \frac{1}{2} 
%>   \sum_{n^-=1}^{n_\mathrm{edges}}\sum_{n^+=1}^{n_\mathrm{edges}} \sum_{l=1}^N
%>   \begin{bmatrix}
%>     0&\delta_{E_{1n^-} = E_{2n^+}}&\dots&\dots&\delta_{E_{1n^-}=E_{Kn^+}} \\
%>     \delta_{E_{2n^-} = E_{1n^+}}&0&\ddots& &\vdots \\
%>     \vdots & \ddots & \ddots & \ddots & \vdots \\
%>     \vdots & & \ddots & 0 & \delta_{E_{(K-1)n^-}=E_{Kn^+}} \\
%>     \delta_{E_{Kn^-} = E_{1n^+}}&\dots&\dots&\delta_{E_{Kn^-} = E_{(K-1)n^+}} &0
%>   \end{bmatrix} \circ \begin{bmatrix}
%>     \nu_{1n^-}^m |E_{1n^-}| & \dots & \nu_{1n^-}^m |E_{1n^-}| \\
%>     \vdots & & \vdots \\
%>     \nu_{Kn^-}^m |E_{Kn^-}| & \dots & \nu_{Kn^-}^m |E_{Kn^-}|
%>   \end{bmatrix} \circ \begin{bmatrix}
%>     D_{1l}(t) & \dots & D_{Kl}(t) \\
%>     \vdots & & \vdots \\
%>     D_{1l}(t) & \dots & D_{Kl}(t)
%>   \end{bmatrix} \otimes 
%> [\hat{\mathsf{{R}}}^\mathrm{offdiag}]_{:,:,l,n^-,n^+}\;,
%> @f]
%> where @f$\delta_{E_{kn}\in\mathcal{E}_\Omega}, \delta_{E_{in^-}=E_{jn^+}}@f$ 
%> denote the Kronecker delta, @f$\circ@f$ denotes the Hadamard product, and 
%> @f$\otimes@f$ denotes the Kronecker product.
%>
%> The entries of matrix 
%> @f$\hat{\mathsf{{R}}}^\mathrm{diag}\in\mathbb{R}^{N\times N\times N\times{n_\mathrm{edges}}}@f$
%> are given by
%> @f[
%> [\hat{\mathsf{{R}}}^\mathrm{diag}]_{i,j,l,n} =
%>   \int_0^1 \hat{\varphi}_i \circ \hat{\mathbf{\gamma}}_n(s) 
%>   \hat{\varphi}_l \circ \hat{\mathbf{\gamma}}_n(s) 
%>   \hat{\varphi}_j\circ \hat{\mathbf{\gamma}}_n(s) \mathrm{d}s \,,
%> @f]
%> where the mapping @f$\hat{\mathbf{\gamma}}_n@f$ is defined in 
%> <code>gammaMap()</code>. The entries of matrix 
%> @f$\hat{\mathsf{{R}}}^\mathrm{offdiag} \in
%>    \mathbb{R}^{N\times N\times N\times {n_\mathrm{edges}}\times {n_\mathrm{edges}}}@f$
%> are given by
%> @f[
%> [\hat{\mathsf{{R}}}^\mathrm{offdiag}]_{i,j,l,n^-,n^+} =
%>   \int_0^1 \hat{\varphi}_i \circ \hat{\mathbf{\gamma}}_{n^-}(s) 
%>   \hat{\varphi}_l\circ \hat{\mathbf{\vartheta}}_{n^-n^+} \circ
%>   \hat{\mathbf{\gamma}}_{n^-}(s)
%>   \hat{\varphi}_j\circ \hat{\mathbf{\vartheta}}_{n^-n^+} \circ
%>   \hat{\mathbf{\gamma}}_{n^-}(s) \mathrm{d}s \,,
%> @f]
%> with the mapping @f$\hat{\mathbf{\vartheta}}_{n^-n^+}@f$ as described in
%> <code>theta()</code>.
%>
%> @param  g          The lists describing the geometric and topological 
%>                    properties of a triangulation (see 
%>                    <code>generateGridData()</code>) 
%>                    @f$[1 \times 1 \text{ struct}]@f$
%> @param  markE0T    <code>logical</code> arrays that mark each elements
%>                    edges on which the matrix blocks should be
%>                    assembled @f$[K \times {n_\mathrm{edges}}]@f$
%> @param refEdgePhiIntPhiIntPhiInt  Local matrix 
%>                    @f$\hat{\mathsf{{R}}}^\text{diag}@f$ as provided
%>                    by <code>integrateRefEdgePhiIntPhiIntPhiInt()</code>.
%>                    @f$[N \times N \times N_\mathrm{data} \times {n_\mathrm{edges}}]@f$
%> @param refEdgePhiIntPhiExtPhiExt  Local matrix 
%>                    @f$\hat{\mathsf{{R}}}^\text{offdiag}@f$ as provided
%>                    by <code>integrateRefEdgePhiIntPhiExtPhiExt()</code>.
%>                    @f$[N \times N \times N_\mathrm{data} \times {n_\mathrm{edges}}]@f$ or
%>                    @f$[N \times N \times N_\mathrm{data} \times {n_\mathrm{edges}} \times {n_\mathrm{edges}}]@f$
%> @param dataDisc    A representation of the discrete function 
%>                    @f$d_h(\mathbf(x))@f$, e.g., as computed by 
%>                    <code>projectFuncCont2DataDisc()</code>
%>                    @f$[K \times N_\mathrm{data}]@f$
%> @param areaNuMarkE0T (optional) argument to provide precomputed values
%>                    for the products of <code>markE0T</code>,
%>                    <code>g.areaE0T</code>, and <code>g.nuE0T</code>
%>                    @f$[2 \times 1 \text{ cell}]@f$
%> @retval ret        The assembled matrices @f$[2 \times 1 \text{ cell}]@f$
%>
%> This file is part of FESTUNG
%>
%> @copyright 2014-2017 Florian Frank, Balthasar Reuter, Vadym Aizinger
%>
%> @author Hennes Hajduk, 2016.
%> @author Balthasar Reuter, 2017.
%> 
%> @par License
%> @parblock
%> This program is free software: you can redistribute it and/or modify
%> it under the terms of the GNU General Public License as published by
%> the Free Software Foundation, either version 3 of the License, or
%> (at your option) any later version.
%>
%> This program is distributed in the hope that it will be useful,
%> but WITHOUT ANY WARRANTY; without even the implied warranty of
%> MERCHANTABILITY or FITNESS FOR A PARTICULAR PURPOSE.  See the
%> GNU General Public License for more details.
%>
%> You should have received a copy of the GNU General Public License
%> along with this program.  If not, see <http://www.gnu.org/licenses/>.
%> @endparblock
%
function ret = assembleMatEdgePhiPhiFuncDiscNu(g, markE0T, refEdgePhiIntPhiIntPhiInt, refEdgePhiIntPhiExtPhiExt, dataDisc, areaNuMarkE0T)
% Extract dimensions
K = g.numT;  N = size(refEdgePhiIntPhiIntPhiInt, 1);  nEdges = size(g.E0T, 2);

% Select function depending on type of dataDisc
if iscell(dataDisc)
  if isequal(size(dataDisc), [2 2])
    dataN = size(dataDisc{1, 1}, 2);
    fn = @assembleMatEdgePhiPhiFuncDiscMatrixNu;
    
    validateattributes(dataDisc{1, 1}, {'numeric'}, {'size', [K dataN]}, mfilename, 'dataDisc{1, 1}');
    validateattributes(dataDisc{1, 2}, {'numeric'}, {'size', [K dataN]}, mfilename, 'dataDisc{1, 2}');
    validateattributes(dataDisc{2, 1}, {'numeric'}, {'size', [K dataN]}, mfilename, 'dataDisc{2, 1}');
    validateattributes(dataDisc{2, 2}, {'numeric'}, {'size', [K dataN]}, mfilename, 'dataDisc{2, 2}');
  elseif isvector(dataDisc) && numel(dataDisc) == 2
    dataN = size(dataDisc{1, 1}, 2);
    fn = @assembleMatEdgePhiPhiFuncDiscVectorNu;
    
    validateattributes(dataDisc{1}, {'numeric'}, {'size', [K dataN]}, mfilename, 'dataDisc{1}');
    validateattributes(dataDisc{2}, {'numeric'}, {'size', [K dataN]}, mfilename, 'dataDisc{2}');
  else
    error('dataDisc must be a KxN-matrix or a 2x1-cell or a 2x2-cell of such matrices.')
  end % if
else
  dataN = size(dataDisc, 2);
  fn = @assembleMatEdgePhiPhiFuncDiscScalarNu;
  
  validateattributes(dataDisc, {'numeric'}, {'size', [K dataN]}, mfilename, 'dataDisc');
end % if

% Check function arguments that are directly used
validateattributes(markE0T, {'logical'}, {'size', [K nEdges]}, mfilename, 'markE0T');
validateattributes(refEdgePhiIntPhiIntPhiInt, {'numeric'}, {'size', [N N dataN nEdges]}, mfilename, 'refEdgePhiIntPhiIntPhiInt');

if nargin < 6
  areaNuMarkE0T = cell(2,1);
  if isfield(g, 'areaNuE0T')
    areaNuMarkE0T{1} = markE0T .* g.areaNuE0T(:, :, 1);
    areaNuMarkE0T{2} = markE0T .* g.areaNuE0T(:, :, 2);
  else
    areaNuMarkE0T{1} = markE0T .* g.areaE0T .* g.nuE0T(:, :, 1);
    areaNuMarkE0T{2} = markE0T .* g.areaE0T .* g.nuE0T(:, :, 2);
  end % if
end % if

validateattributes(areaNuMarkE0T, {'cell'}, {'numel', 2}, mfilename, 'areaNuMarkE0T');
validateattributes(areaNuMarkE0T{1}, {'numeric'}, {'size', [K nEdges]}, mfilename, 'areaNuMarkE0T{1}');
validateattributes(areaNuMarkE0T{2}, {'numeric'}, {'size', [K nEdges]}, mfilename, 'areaNuMarkE0T{2}');

ret = fn(g, refEdgePhiIntPhiIntPhiInt, refEdgePhiIntPhiExtPhiExt, dataDisc, areaNuMarkE0T);
end % function

function ret = assembleMatEdgePhiPhiFuncDiscMatrixNu(g, refEdgePhiIntPhiIntPhiInt, refEdgePhiIntPhiExtPhiExt, dataDisc, areaNuMarkE0T)
[K, dataN] = size(dataDisc{1, 1});  N = size(refEdgePhiIntPhiIntPhiInt, 1);  nEdges = size(g.E0T, 2);

ret = { sparse(K*N, K*N), sparse(K*N, K*N) };

if numel(g.markE0TE0T) == nEdges % mapping from nn to np implicitly given
  
  validateattributes(refEdgePhiIntPhiExtPhiExt, {'numeric'}, {'size', [N N N nEdges]}, mfilename, 'refEdgePhiIntPhiExtPhiExt');
    
  % Diagonal blocks
  for m = 1 : 2
    RtildeT = zeros(K*N, N);
    for n = 1 : nEdges
      for r = 1 : 2
        for l = 1 : dataN
          RtildeT = RtildeT + kron(0.5 * areaNuMarkE0T{r}(:, n) .* dataDisc{r, m}(:, l), refEdgePhiIntPhiIntPhiInt(:, :, l, n));
        end % for l
      end % for r
    end % for n
    ret{m} = kronVec(speye(K, K), RtildeT);
  end % for m
    
  % Off-diagonal blocks
  for n = 1 : nEdges
    for r = 1 : 2
      markOffdiag = (spdiags(0.5 * areaNuMarkE0T{r}(:, n), 0, K, K) * g.markE0TE0T{n}).';
      for m = 1 : 2
        % Coefficient-function for off-diagonal blocks
        RtildeT = zeros(K*N, N);
        for l = 1 : dataN
          RtildeT = RtildeT + kron(dataDisc{r, m}(:, l), refEdgePhiIntPhiExtPhiExt(:, :, l, n).');
        end % for l
        % Off-diagonal blocks
        ret{m} = ret{m} + kronVec(markOffdiag, RtildeT).';
      end % for m
    end % for r
  end  % for n
  
else % mapping from nn to np explicitly given
  
  validateattributes(refEdgePhiIntPhiExtPhiExt, {'numeric'}, {'size', [N N N nEdges nEdges]}, mfilename, 'refEdgePhiIntPhiExtPhiExt');

  for nn = 1 : nEdges
    for r = 1 : 2
      for m = 1 : 2
        % Off-diagonal blocks
        for np = 1 : nEdges
          RtildeT = zeros(K*N, N);
          for l = 1 : dataN
            RtildeT = RtildeT + kron(dataDisc{r, m}(:, l), refEdgePhiIntPhiExtPhiExt(:, :, l, nn, np).');
          end % for l
          if isfield(g, 'areaNuE0TE0T')
            ret{m} = ret{m} + kronVec(0.5 * g.areaNuE0TE0T{nn, np, r}.', RtildeT).';
          else
            ret{m} = ret{m} + kronVec(0.5 * bsxfun(@times, g.markE0TE0T{nn, np}, areaNuMarkE0T{r}(:, nn)).', RtildeT).';
          end % if
        end % for np
        % Diagonal blocks
        for l = 1 : dataN
          ret{m} = ret{m} + kron(spdiags(0.5 * areaNuMarkE0T{r}(:, nn) .* dataDisc{r, m}(:, l), 0, K, K), refEdgePhiIntPhiIntPhiInt(:, :, l, nn));
        end % for l
      end % for m
    end % for r
  end % for nn
  
end % if
end % function

function ret = assembleMatEdgePhiPhiFuncDiscVectorNu(g, refEdgePhiIntPhiIntPhiInt, refEdgePhiIntPhiExtPhiExt, dataDisc, areaNuMarkE0T)
[K, dataN] = size(dataDisc{1});  N = size(refEdgePhiIntPhiIntPhiInt, 1);  nEdges = size(g.E0T, 2);

ret = { sparse(K*N, K*N), sparse(K*N, K*N) };

if numel(g.markE0TE0T) == nEdges % mapping from nn to np implicitly given
  
  validateattributes(refEdgePhiIntPhiExtPhiExt, {'numeric'}, {'size', [N N N nEdges]}, mfilename, 'refEdgePhiIntPhiExtPhiExt');
  
  % Diagonal blocks
  for m = 1 : 2
    RtildeT = zeros(K*N, N);
    for n = 1 : nEdges
      for l = 1 : dataN
        RtildeT = RtildeT + kron(0.5 * areaNuMarkE0T{m}(:, n) .* dataDisc{m}(:, l), refEdgePhiIntPhiIntPhiInt(:, :, l, n));
      end % for l
    end % for n
    ret{m} = kronVec(speye(K, K), RtildeT);
  end % for m
    
  % Off-diagonal blocks
  for n = 1 : nEdges
    for m = 1 : 2
      % Coefficient-function for off-diagonal blocks
      RtildeT = zeros(K*N, N);
      for l = 1 : dataN
        RtildeT = RtildeT + kron(dataDisc{m}(:, l), refEdgePhiIntPhiExtPhiExt(:, :, l, n).');
      end % for l
      % Off-diagonal blocks
      ret{m} = ret{m} + kronVec((spdiags(0.5 * areaNuMarkE0T{m}(:, n), 0, K, K) * g.markE0TE0T{n}).', RtildeT).';
    end % for m
  end  % for n
  
  
else % mapping from nn to np explicitly given
  
  validateattributes(refEdgePhiIntPhiExtPhiExt, {'numeric'}, {'size', [N N N nEdges nEdges]}, mfilename, 'refEdgePhiIntPhiExtPhiExt');

  for nn = 1 : nEdges
    for m = 1 : 2
      % Off-diagonal blocks
      for np = 1 : nEdges
        RtildeT = zeros(K*N, N);
        for l = 1 : dataN
          RtildeT = RtildeT + kron(dataDisc{m}(:, l), refEdgePhiIntPhiExtPhiExt(:, :, l, nn, np).');
        end % for l
        if isfield(g, 'areaNuE0TE0T')
          ret{m} = ret{m} + kronVec(0.5 * g.areaNuE0TE0T{nn, np, m}.', RtildeT).';
        else
          ret{m} = ret{m} + kronVec(0.5 * bsxfun(@times, g.markE0TE0T{nn, np}, areaNuMarkE0T{m}(:, nn)).', RtildeT).';
        end % if
      end % for np
      % Diagonal blocks
      for l = 1 : dataN
        ret{m} = ret{m} + kron(spdiags(0.5 * areaNuMarkE0T{m}(:, nn) .* dataDisc{m}(:, l), 0, K, K), refEdgePhiIntPhiIntPhiInt(:, :, l, nn));
      end % for l
    end % for m
  end % for nn
  
end % if
end % function


function ret = assembleMatEdgePhiPhiFuncDiscScalarNu(g, refEdgePhiIntPhiIntPhiInt, refEdgePhiIntPhiExtPhiExt, dataDisc, areaNuMarkE0T)
[K, dataN] = size(dataDisc);  N = size(refEdgePhiIntPhiIntPhiInt, 1);  nEdges = size(g.E0T, 2);

ret = { sparse(K*N, K*N), sparse(K*N, K*N) };

if numel(g.markE0TE0T) == nEdges % mapping from nn to np implicitly given
  
  validateattributes(refEdgePhiIntPhiExtPhiExt, {'numeric'}, {'size', [N N N nEdges]}, mfilename, 'refEdgePhiIntPhiExtPhiExt');
  
%   for n = 1 : nEdges
%     % Coefficient-function for off-diagonal blocks
%     RtildeT = zeros(K*N, N);
%     for l = 1 : dataN
%       RtildeT = RtildeT + kron(dataDisc(:, l), refEdgePhiIntPhiExtPhiExt(:, :, l, n).');
%     end % for l
%     for m = 1 : 2
%       % Off-diagonal blocks
%       ret{m} = ret{m} + kronVec((spdiags(0.5 * areaNuMarkE0T{m}(:, n), 0, K, K) * g.markE0TE0T{n}).', RtildeT).';
%       % Diagonal blocks
%       for l = 1 : dataN
%         ret{m} = ret{m} + kron(spdiags(0.5 * areaNuMarkE0T{m}(:, n) .* dataDisc(:, l), 0, K, K), ...
%                                refEdgePhiIntPhiIntPhiInt(:, :, l, n));
%       end % for l
%     end % for m
%   end  % for n
  
  % Diagonal blocks
  for m = 1 : 2
    RtildeT = zeros(K*N, N);
    for n = 1 : nEdges
      for l = 1 : dataN
        RtildeT = RtildeT + kron(0.5 * areaNuMarkE0T{m}(:, n) .* dataDisc(:, l), refEdgePhiIntPhiIntPhiInt(:, :, l, n));
      end % for l
    end % for m
    ret{m} = kronVec(speye(K, K), RtildeT);
  end  % for n
  
  % Off-diagonal blocks
  for n = 1 : nEdges
    % Coefficient-function for off-diagonal blocks
    RtildeT = zeros(K*N, N);
    for l = 1 : dataN
      RtildeT = RtildeT + kron(dataDisc(:, l), refEdgePhiIntPhiExtPhiExt(:, :, l, n).');
    end % for l
    for m = 1 : 2
      ret{m} = ret{m} + kronVec((spdiags(0.5 * areaNuMarkE0T{m}(:, n), 0, K, K) * g.markE0TE0T{n}).', RtildeT).';
    end % for m
  end  % for n
    
  
else % mapping from nn to np explicitly given
  
  validateattributes(refEdgePhiIntPhiExtPhiExt, {'numeric'}, {'size', [N N N nEdges nEdges]}, mfilename, 'refEdgePhiIntPhiExtPhiExt');

  for nn = 1 : nEdges
    % Off-diagonal blocks
    for np = 1 : nEdges
      RtildeT = zeros(K*N, N);
      for l = 1 : dataN
        RtildeT = RtildeT + kron(dataDisc(:, l), refEdgePhiIntPhiExtPhiExt(:, :, l, nn, np).');
      end % for
      if isfield(g, 'areaNuE0TE0T')
        ret{1} = ret{1} + kronVec(0.5 * g.areaNuE0TE0T{nn, np, 1}.', RtildeT).';
        ret{2} = ret{2} + kronVec(0.5 * g.areaNuE0TE0T{nn, np, 2}.', RtildeT).';
      else
        ret{1} = ret{1} + kronVec(0.5 * bsxfun(@times, g.markE0TE0T{nn, np}, areaNuMarkE0T{1}(:, nn)).', RtildeT).';
        ret{2} = ret{2} + kronVec(0.5 * bsxfun(@times, g.markE0TE0T{nn, np}, areaNuMarkE0T{2}(:, nn)).', RtildeT).';
      end % if
    end % for
    % Diagonal blocks
    for l = 1 : dataN
      ret{1} = ret{1} + kron(spdiags(0.5 * areaNuMarkE0T{1}(:, nn) .* dataDisc(:,l), 0, K, K), refEdgePhiIntPhiIntPhiInt(:, :, l, nn));
      ret{2} = ret{2} + kron(spdiags(0.5 * areaNuMarkE0T{2}(:, nn) .* dataDisc(:,l), 0, K, K), refEdgePhiIntPhiIntPhiInt(:, :, l, nn));
    end % for
  end % for
  
end % if
end % function


==> 0.4-beta2/core/assembleMatEdgePhiPhiNu.m <==
% Assembles two matrices containing integrals over interior edges of products of
% two basis functions with a component of the edge normal.

%===============================================================================
%> @file
%>
%> @brief Assembles two matrices containing integrals over interior edges of 
%>        products of two basis functions with a component of the edge normal.
%===============================================================================
%>
%> @brief Assembles matrices @f$\mathsf{{Q}}^m, m \in \{1,2\}@f$
%>        containing integrals over edges of products of two basis functions 
%>        with a component of the edge normal.
%>
%> The matrices @f$\mathsf{{Q}}^m \in \mathbb{R}^{KN\times KN}@f$
%> consist of two kinds of contributions: diagonal blocks and off-diagonal 
%> blocks. Diagonal blocks are defined as 
%> @f[
%> [\mathsf{{Q}}^m]_{(k-1)N+i,(k-1)N+j} = \frac{1}{2}
%>  \sum_{E_{kn} \in \partial T_k \cap \mathcal{E}_\Omega}
%>  \nu_{kn}^m  \int_{E_{kn}} \varphi_{ki} \varphi_{kj} \mathrm{d}s \,.
%> @f]
%> and off-diagonal blocks are defined as
%> @f[
%> [\mathsf{{Q}}^m]_{(k^--1)N+i,(k^+-1)N+j} = \frac{1}{2}
%>  \nu_{k^-n^-}^m \int_{E_{k^-n^-}} 
%>   \varphi_{k^-i} \varphi_{k^+j} \mathrm{d}s \,.
%> @f]
%> with @f$\nu_{kn}@f$ the @f$m@f$-th component (@f$m\in\{1,2\}@f$) of the edge
%> normal.
%> Entries in off-diagonal blocks are only non-zero for pairs of elements
%> @f$T_{k^-}, T_{k^+}@f$ with @f$\partial T_{k^-} \cap T_{k^+} \ne\emptyset@f$.
%> Note that the local edge index @f$n^-@f$ is given implicitly, since 
%> @f$\partial T_{k^-} \cap T_{k^+} \ne\emptyset@f$ consist of exactly one
%> edge @f$E_{k^-n^-} = E_{k^+n^+}@f$.
%> Depending on the element type, @f$n^+@f$ can either be deduced directly from
%> @f$n^-@f$ alone or all possible combinations of @f$n^-@f$ and @f$n^+@f$
%> must be considered.
%>
%> To allow for vectorization, the assembly is reformulated as
%> @f$\mathsf{Q}^m = \mathsf{Q}^{m,\mathrm{diag}} + 
%>    \mathsf{Q}^{m,\mathrm{offdiag}}@f$ with the blocks defined as
%> @f[
%> \mathsf{{Q}}^{m,\mathrm{diag}} = \frac{1}{2} \sum_{n=1}^{n_\mathrm{edges}}
%>   \begin{bmatrix}
%>     \delta_{E_{1n}\in\mathcal{E}_\Omega} &   & \\
%>     & ~\ddots~ & \\
%>     &          & \delta_{E_{Kn}\in\mathcal{E}_\Omega}
%>   \end{bmatrix} \circ \begin{bmatrix}
%>     \nu^m_{1n} | E_{1n} | &   & \\
%>     & ~\ddots~ & \\
%>     &          & \nu^m_{Kn} | E_{Kn} |
%>   \end{bmatrix} \otimes [\hat{\mathsf{Q}}^\mathrm{diag}]_{:,:,n}\;,
%> @f]
%> and
%> @f[
%> \mathsf{Q}^{m,\mathrm{offdiag}} = 
%>   \frac{1}{2}\sum_{n^-=1}^{n_\mathrm{edges}}\sum_{n^+=1}^{n_\mathrm{edges}}
%>   \begin{bmatrix}
%>     0&\delta_{E_{1n^-} = E_{2n^+}}&\dots&\dots&\delta_{E_{1n^-}=E_{Kn^+}} \\
%>     \delta_{E_{2n^-} = E_{1n^+}}&0&\ddots& &\vdots \\
%>     \vdots & \ddots & \ddots & \ddots & \vdots \\
%>     \vdots & & \ddots & 0 & \delta_{E_{(K-1)n^-}=E_{Kn^+}} \\
%>     \delta_{E_{Kn^-} = E_{1n^+}}&\dots&\dots&\delta_{E_{Kn^-} = E_{(K-1)n^+}} &0
%>   \end{bmatrix} \circ \begin{bmatrix}
%>     \nu_{1n^-}^m |E_{1n^-}| & \dots & \nu_{1n^-}^m |E_{1n^-}| \\
%>     \vdots & & \vdots \\
%>     \nu_{Kn^-}^m |E_{Kn^-}| & \dots & \nu_{Kn^-}^m |E_{Kn^-}| 
%>   \end{bmatrix} \otimes 
%> [\hat{\mathsf{Q}}^\mathrm{offdiag}]_{:,:,n^-,n^+}\;,
%> @f]
%> where @f$\delta_{E_{kn}\in\mathcal{E}_\Omega}, \delta_{E_{in^-}=E_{jn^+}}@f$ 
%> denote the Kronecker delta, @f$\circ@f$ denotes the Hadamard product, and 
%> @f$\otimes@f$ denotes the Kronecker product.
%>
%> The entries of matrix 
%> @f$\hat{\mathsf{Q}}^\mathrm{diag}\in\mathbb{R}^{N\times N\times{n_\mathrm{edges}}}@f$
%> are given by
%> @f[
%> [\hat{\mathsf{Q}}^\mathrm{diag}]_{i,j,n} =
%>   \int_0^1 \hat{\varphi}_i \circ \hat{\mathbf{\gamma}}_n(s) 
%>   \hat{\varphi}_j\circ \hat{\mathbf{\gamma}}_n(s) \mathrm{d}s \,,
%> @f]
%> where the mapping @f$\hat{\mathbf{\gamma}}_n@f$ is defined in 
%> <code>gammaMap()</code>. The entries of matrix
%> @f$\hat{\mathsf{Q}}^\mathrm{offdiag} \in 
%>    \mathbb{R}^{N\times N\times {n_\mathrm{edges}}\times {n_\mathrm{edges}}}@f$ 
%> are defined as
%> @f[
%> [\hat{\mathsf{Q}}^\mathrm{offdiag}]_{i,j,n^-,n^+} =
%>   \int_0^1 \hat{\varphi}_i \circ \hat{\mathbf{\gamma}}_{n^-}(s) 
%>   \hat{\varphi}_j\circ \hat{\mathbf{\vartheta}}_{n^-n^+} \circ
%>   \hat{\mathbf{\gamma}}_{n^-}(s) \mathrm{d}s \,,
%> @f]
%> with the mapping @f$\hat{\mathbf{\vartheta}}_{n^-n^+}@f$ as described in
%> <code>theta()</code>.
%>
%> @param  g          The lists describing the geometric and topological 
%>                    properties of a triangulation (see 
%>                    <code>generateGridData()</code>) 
%>                    @f$[1 \times 1 \text{ struct}]@f$
%> @param  markE0T    <code>logical</code> arrays that mark each elements
%>                    edges on which the matrix blocks should be
%>                    assembled @f$[K \times {n_\mathrm{edges}}]@f$
%> @param refEdgePhiIntPhiInt  Local matrix 
%>                    @f$\hat{\mathsf{Q}}^\text{diag}@f$ as provided
%>                    by <code>integrateRefEdgePhiIntPhiInt()</code>.
%>                    @f$[N \times N \times {n_\mathrm{edges}}]@f$
%> @param refEdgePhiIntPhiExt Local matrix 
%>                    @f$\hat{\mathsf{Q}}^\text{offdiag}@f$ as provided
%>                    by <code>integrateRefEdgePhiIntPhiExt()</code>.
%>                    @f$[N \times N \times {n_\mathrm{edges}}@f$ or
%>                    @f$[N \times N \times {n_\mathrm{edges}} \times {n_\mathrm{edges}}]@f$
%> @param areaNuMarkE0T (optional) argument to provide precomputed values
%>                    for the products of <code>markE0T</code>,
%>                    <code>g.areaE0T</code>, and <code>g.nuE0T</code>
%>                    @f$[2 \times 1 \text{ cell}]@f$
%> @retval ret        The assembled matrices @f$[2 \times 1 \text{ cell}]@f$
%>
%> This file is part of FESTUNG
%>
%> @copyright 2014-2017 Florian Frank, Balthasar Reuter, Vadym Aizinger
%>
%> @author Hennes Hajduk, 2016.
%> @author Balthasar Reuter, 2017.
%> 
%> @par License
%> @parblock
%> This program is free software: you can redistribute it and/or modify
%> it under the terms of the GNU General Public License as published by
%> the Free Software Foundation, either version 3 of the License, or
%> (at your option) any later version.
%>
%> This program is distributed in the hope that it will be useful,
%> but WITHOUT ANY WARRANTY; without even the implied warranty of
%> MERCHANTABILITY or FITNESS FOR A PARTICULAR PURPOSE.  See the
%> GNU General Public License for more details.
%>
%> You should have received a copy of the GNU General Public License
%> along with this program.  If not, see <http://www.gnu.org/licenses/>.
%> @endparblock
%
function ret = assembleMatEdgePhiPhiNu(g, markE0T, refEdgePhiIntPhiInt, refEdgePhiIntPhiExt, areaNuMarkE0T)
% Extract dimensions
K = g.numT;  N = size(refEdgePhiIntPhiInt, 1); nEdges = size(g.E0T, 2);

% Check function arguments that are directly used
validateattributes(markE0T, {'logical'}, {'size', [K nEdges]}, mfilename, 'markE0T');
validateattributes(refEdgePhiIntPhiInt, {'numeric'}, {'size', [N N nEdges]}, mfilename, 'refEdgePhiIntPhiInt');

if nargin < 5
  areaNuMarkE0T = cell(2,1);
  if isfield(g, 'areaNuE0T')
    areaNuMarkE0T{1} = markE0T .* g.areaNuE0T(:, :, 1);
    areaNuMarkE0T{2} = markE0T .* g.areaNuE0T(:, :, 2);
  else
    areaNuMarkE0T{1} = markE0T .* g.areaE0T .* g.nuE0T(:, :, 1);
    areaNuMarkE0T{2} = markE0T .* g.areaE0T .* g.nuE0T(:, :, 2);
  end % if
end % if

validateattributes(areaNuMarkE0T, {'cell'}, {'numel', 2}, mfilename, 'areaNuMarkE0T');
validateattributes(areaNuMarkE0T{1}, {'numeric'}, {'size', [K nEdges]}, mfilename, 'areaNuMarkE0T{1}');
validateattributes(areaNuMarkE0T{2}, {'numeric'}, {'size', [K nEdges]}, mfilename, 'areaNuMarkE0T{2}');

ret = { sparse(K*N, K*N), sparse(K*N, K*N) };

if numel(g.markE0TE0T) == nEdges % mapping from nn to np implicitly given
  
  validateattributes(refEdgePhiIntPhiExt, {'numeric'}, {'size', [N N nEdges]}, mfilename, 'refEdgePhiIntPhiExt');
  
  for m = 1 : 2
    for n = 1 : nEdges
      ret{m} = ret{m} + 0.5 * ( ...
            kron(spdiags(areaNuMarkE0T{m}(:, n), 0, K, K), refEdgePhiIntPhiInt(:, :, n)) + ...
            kron(bsxfun(@times, g.markE0TE0T{n}, areaNuMarkE0T{m}(:, n)), refEdgePhiIntPhiExt(:, :, n)) );
    end % for n
  end % for m
  
else % mapping from nn to np explicitly given
  
  validateattributes(refEdgePhiIntPhiExt, {'numeric'}, {'size', [N N nEdges nEdges]}, mfilename, 'refEdgePhiIntPhiExt');

  for m = 1 : 2
    for nn = 1 : nEdges
      if isfield(g, 'areaNuE0TE0T')
        for np = 1 : nEdges
          ret{m} = ret{m} + 0.5 * kron(g.areaNuE0TE0T{nn, np, m}, refEdgePhiIntPhiExt(:, :, nn, np));
        end % for np
      else
        for np = 1 : nEdges
          ret{m} = ret{m} + 0.5 * ...
            kron(bsxfun(@times, g.markE0TE0T{nn, np}, areaNuMarkE0T{m}(:, nn)), refEdgePhiIntPhiExt(:, :, nn, np));
        end % for np
      end % if
      ret{m} = ret{m} + kron(spdiags(0.5 * areaNuMarkE0T{m}(:, nn), 0, K, K), refEdgePhiIntPhiInt(:, :, nn));
    end % for nn
  end % for m
  
end % if
end % function

==> 0.4-beta2/core/assembleMatEdgePhiPhiValUpwind.m <==
% Assembles a matrix containing integrals over interior edges of products of
% two basis functions with the upwind value of a, for each quadrature point 
% specified, function.

%===============================================================================
%> @file
%>
%> @brief Assembles a matrix containing integrals over interior edges of products of
%>        two basis functions with the upwind value of a, for each quadrature 
%>        point specified, function.
%===============================================================================
%>
%> @brief Assembles matrix @f$\mathsf{R}@f$ containing integrals over
%>        edges of products of two basis functions with the upwind value of 
%>        a, for each quadrature point specified, function.
%>
%> The matrix @f$\mathsf{R} \in \mathbb{R}^{KN\times KN}@f$
%> consist of two kinds of contributions: diagonal blocks and off-diagonal 
%> blocks. Diagonal blocks are defined as 
%> @f[
%> [\mathsf{R}]_{(k-1)N+i,(k-1)N+j} = 
%>  \sum_{E_{kn} \in \partial T_k \cap \mathcal{E}_\Omega}
%>  \int_{E_{kn}} \varphi_{ki} \varphi_{kj} 
%>  d_h(\mathbf{x}) \delta_{d_h(\mathbf{x}) \ge 0} \mathrm{d}s \,.
%> @f]
%> and off-diagonal blocks are defined as
%> @f[
%> [\mathsf{R}]_{(k^--1)N+i,(k^+-1)N+j} = 
%>  \int_{E_{k^-n^-}} \varphi_{k^-i} \varphi_{k^+j}
%>  d_h(\mathbf{x}) \delta_{d_h(\mathbf{x}) \ge 0} \mathrm{d}s \,.
%> @f]
%> with @f$d_h(\mathbf{x})@f$ a coefficient function and
%> @f$\delta_{d_h(\mathbf{x}) \ge 0}@f$ the Kronecker delta.
%> Entries in off-diagonal blocks are only non-zero for pairs of triangles
%> @f$T_{k^-}, T_{k^+}@f$ with @f$\partial T_{k^-} \cap T_{k^+} \ne\emptyset@f$.
%> Note that the local edge index @f$n^-@f$ is given implicitly, since 
%> @f$\partial T_{k^-} \cap T_{k^+} \ne\emptyset@f$ consist of exactly one
%> edge @f$E_{k^-n^-} = E_{k^+n^+}@f$.
%>
%> The coefficient function @f$d_h(\mathbf{x})@f$ can, e.g., be the
%> normal velocity @f$\mathbf{u}(\mathbf{x})\cdot\mathbf{\nu}_{k^-n^-}@f$, 
%> thus allowing a vectorized evaluation of an upwind flux formulation.
%> 
%> To allow for vectorization, the assembly is reformulated as
%> @f$\mathsf{R} = \mathsf{R}^\mathrm{diag} + 
%>    \mathsf{R}^\mathrm{offdiag}@f$ with the blocks defined as
%> @f[
%> \mathsf{R}^\mathrm{diag} = \sum_{n=1}^3 \sum_{r=1}^R \omega_r
%>   \begin{bmatrix}
%>     \delta_{E_{1n}\in\mathcal{E}_\Omega} &   & \\
%>     & ~\ddots~ & \\
%>     &          & \delta_{E_{Kn}\in\mathcal{E}_\Omega}
%>   \end{bmatrix} \circ \begin{bmatrix}
%>     | E_{1n} | &   & \\
%>     & ~\ddots~ & \\
%>     &          & | E_{Kn} |
%>   \end{bmatrix} \circ \begin{bmatrix}
%>     d_h \circ \mathbf{F}_1 \circ \hat{\gamma}_n(\hat{q}_r) \delta_{d_h \ge 0} &   & \\
%>     & ~\ddots~ & \\
%>     &          & d_h \circ \mathbf{F}_K \circ \hat{\gamma}_n(\hat{q}_r) \delta_{d_h \ge 0}
%>   \end{bmatrix} \otimes [\hat{\mathsf{R}}^\mathrm{diag}]_{:,:,n,r}\;,
%> @f]
%> and
%> @f[
%> \mathsf{R}^\mathrm{offdiag} = \sum_{n^-=1}^3\sum_{n^+=1}^3 \sum_{r=1}^R \omega_r
%>   \begin{bmatrix}
%>     0&\delta_{E_{1n^-} = E_{2n^+}}&\dots&\dots&\delta_{E_{1n^-}=E_{Kn^+}} \\
%>     \delta_{E_{2n^-} = E_{1n^+}}&0&\ddots& &\vdots \\
%>     \vdots & \ddots & \ddots & \ddots & \vdots \\
%>     \vdots & & \ddots & 0 & \delta_{E_{(K-1)n^-}=E_{Kn^+}} \\
%>     \delta_{E_{Kn^-} = E_{1n^+}}&\dots&\dots&\delta_{E_{Kn^-} = E_{(K-1)n^+}} &0
%>   \end{bmatrix} \circ \begin{bmatrix}
%>     d_h \circ \mathbf{F}_1 \circ \hat{\gamma}_{n^-}(\hat{q}_r)\delta_{d_h\ge0} |E_{1n^-}| & \dots & d_h \circ \mathbf{F}_1 \circ \hat{\gamma}_{n^-}(\hat{q}_r)\delta_{d_h\ge0} |E_{1n^-}| \\
%>     \vdots & & \vdots \\
%>     d_h \circ \mathbf{F}_K \circ \hat{\gamma}_{n^-}(\hat{q}_r)\delta_{d_h\ge0} |E_{Kn^-}|  & \dots & d_h \circ \mathbf{F}_K \circ \hat{\gamma}_{n^-}(\hat{q}_r)\delta_{d_h\ge0} |E_{Kn^-}|  
%>   \end{bmatrix} \otimes 
%> [\hat{\mathsf{R}}^\mathrm{offdiag}]_{:,:,n^-,n^+,r}\;,
%> @f]
%> where @f$\delta_{E_{kn}\in\mathcal{E}_\Omega}, \delta_{E_{in^-}=E_{jn^+}}@f$ 
%> denote the Kronecker delta, @f$\circ@f$ denotes the Hadamard product, 
%> @f$\otimes@f$ denotes the Kronecker product, 
%> @f$\mathbf{F}_k: \hat{T} \ni \hat{\mathbf{x}} \rightarrow \mathbf{x} \in T_k@f$.
%> is the affine mapping from reference triangle @f$\hat{T}@f$ to the
%> physical triangle @f$T_k@f$, and
%> @f$\hat{\mathbf{\gamma}}_n: [0,1] \ni s \rightarrow \hat{\mathbf{x}} \in \hat{T}@f$
%> maps from the refence interval to the nth edge in the reference triangle and is
%> defined in <code>gammaMap()</code>.
%> Quadrature weights @f$\omega_r@f$ and points @f$\hat{q}_r@f$ are obtained
%> from <code>quadRule1D()</code>.
%>
%> The entries of matrix 
%> @f$\hat{\mathsf{R}}^\mathrm{diag}\in\mathbb{R}^{N\times N\times 3\times R}@f$
%> are given by
%> @f[
%> [\hat{\mathsf{R}}^\mathrm{diag}]_{i,j,n,r} =
%>   \hat{\varphi}_i \circ \hat{\mathbf{\gamma}}_n(\hat{q}_r) 
%>   \hat{\varphi}_j\circ \hat{\mathbf{\gamma}}_n(\hat{q}_r) \,.
%> @f]
%> The entries of matrix
%> @f$\hat{\mathsf{R}}^\mathrm{offdiag} \in 
%>    \mathbb{R}^{N\times N\times 3\times 3\times R}@f$ are defined as
%> @f[
%> [\hat{\mathsf{R}}^\mathrm{offdiag}]_{i,j,n^-,n^+,r} =
%>   \hat{\varphi}_i \circ \hat{\mathbf{\gamma}}_{n^-}(\hat{q}_r) 
%>   \hat{\varphi}_j\circ \hat{\mathbf{\vartheta}}_{n^-n^+} \circ
%>   \hat{\mathbf{\gamma}}_{n^-}(\hat{q}_r)\,,
%> @f]
%> with the mapping @f$\hat{\mathbf{\vartheta}}_{n^-n^+}@f$ as described in
%> <code>theta()</code>.
%>
%> To speed up computation, the off-diagonal blocks are reformulated using
%> the operation @f$\otimes_\mathrm{V}@f$ defined by <code>kronVec()</code>, and read now as
%> @f[
%> \mathsf{R}^\mathrm{offdiag} = \sum_{n^-=1}^3\sum_{n^+=1}^3
%> \begin{bmatrix}
%>  0                          & \delta_{E_{1n^-}=E_{2n^+}} & \hdots                & \hdots                & \delta_{E_{1n^-}=E_{Kn^+}} \\
%>  \delta_{E_{2n^-}=E_{1n^+}} & 0                          &   \ddots              &                       & \textstyle\vdots  \\ 
%>  \vdots                     &         \ddots             & \ddots                &          \ddots       & \vdots   \\
%>  \vdots                     & {}                         &    \ddots             & 0                     & \delta_{E_{(K-1)n^-}=E_{Kn^+}} \\
%>  \delta_{E_{Kn^-}=E_{1n^+}} &  \hdots                    & \hdots                & \delta_{E_{Kn^-}=E_{(K-1)n^+}}  & 0
%>  \end{bmatrix}
%>  \otimes_\mathrm{V} \left[ \tilde{\mathsf{R}}^\mathrm{offdiag} \right]_{:,:,n-,n+}
%> @f]
%> with
%> @f[
%> \left[ \tilde{\mathsf{R}}^\mathrm{offdiag} \right]_{(k-1)N+1:kN,:,n-,n+} =\;
%>  \sum_{r=1}^R \omega_r 
%>  \begin{bmatrix}
%>    |E_{1n^-}|d_h \circ \mathbf{F}_1 \circ \hat{\gamma}_{n^-}(\hat{q}_r)\delta_{d_h\ge0} \\
%>    \vdots \\
%>    |E_{Kn^-}|d_h \circ \mathbf{F}_K \circ \hat{\gamma}_{n^-}(\hat{q}_r)\delta_{d_h\ge0}
%>  \end{bmatrix}
%>  \otimes [\hat{\mathsf{R}}^\mathrm{offdiag}]_{:,:,n^-,n^+,r}\;.
%> @f]
%>
%> Note that this assembly routine can also includes terms from edges that are
%> part of an outflow boundary, i.e., 
%> @f$d_h(\mathbf{x} \ge 0, \mathbf{x}\in\partial\Omega@f$. 
%> Contributions from an inflow boundary must be treated separately, e.g.,
%> by <code>assembleVecEdgePhiIntFuncContVal()</code>.
%>
%> @param  g          The lists describing the geometric and topological 
%>                    properties of a triangulation (see 
%>                    <code>generateGridData()</code>) 
%>                    @f$[1 \times 1 \text{ struct}]@f$
%> @param  markE0Tbdr <code>logical</code> arrays that mark each triangles
%>                    (boundary) edges on which the matrix blocks should be
%>                    assembled @f$[K \times 3]@f$
%> @param refEdgePhiIntPhiIntOnQuad  Local matrix 
%>                    @f$\hat{\mathsf{R}}^\text{diag}@f$ as provided
%>                    by <code>integrateRefEdgePhiIntPhiIntPerQuad()</code>.
%>                    @f$[N \times N \times 3 \times R]@f$
%> @param refEdgePhiIntPhiExtOnQuad Local matrix 
%>                    @f$\hat{\mathsf{R}}^\text{offdiag}@f$ as provided
%>                    by <code>integrateRefEdgePhiIntPhiExtPerQuad()</code>.
%>                    @f$[N \times N \times 3 \times 3 \times R]@f$
%> @param valOnQuad   The function values 
%>                    @f$d_h \circ \mathbf{F}_k \circ \hat{\gamma}_n(\hat{q}_r)@f$.
%>                    For a normal velocity these can be computed by 
%>                    <code>computeFuncContNuOnQuadEdge()</code>.
%>                    @f$[K \times 3 \times R]@f$
%> @param areaE0Tbdr (optional) argument to provide precomputed values
%>                    for the products of <code>markE0Tbdr</code>, and
%>                    <code>g.areaE0T</code>
%>                    @f$[3 \times 1 \text{ cell}]@f$
%> @param  markElem   (optional) <code>logical</code> arrays to provide the 
%>                    elements of the grid for which the computation is done.
%>                    @f$[K \times 1]@f$
%> @retval ret        The assembled matrix @f$[KN \times KN]@f$
%>
%> This file is part of FESTUNG
%>
%> @copyright 2014-2017 Florian Frank, Balthasar Reuter, Vadym Aizinger
%>                      
%> @author Balthasar Reuter, 2016-2017
%> @author Hennes Hajduk, 2016-2017
%> 
%> @par License
%> @parblock
%> This program is free software: you can redistribute it and/or modify
%> it under the terms of the GNU General Public License as published by
%> the Free Software Foundation, either version 3 of the License, or
%> (at your option) any later version.
%>
%> This program is distributed in the hope that it will be useful,
%> but WITHOUT ANY WARRANTY; without even the implied warranty of
%> MERCHANTABILITY or FITNESS FOR A PARTICULAR PURPOSE.  See the
%> GNU General Public License for more details.
%>
%> You should have received a copy of the GNU General Public License
%> along with this program.  If not, see <http://www.gnu.org/licenses/>.
%> @endparblock
%
function ret = assembleMatEdgePhiPhiValUpwind(g, markE0Tbdr, refEdgePhiIntPhiIntOnQuad, refEdgePhiIntPhiExtOnQuad, valOnQuad, areaE0Tbdr, markElem)
% Extract dimensions
[K, ~, R] = size(valOnQuad);
N = size(refEdgePhiIntPhiIntOnQuad, 1);

if nargin < 7
  markElem = true(K,1);
end % if

% Check function arguments that are directly used
validateattributes(markE0Tbdr, {'logical'}, {'size', [K 3]}, mfilename, 'markE0Tbdr');
validateattributes(valOnQuad, {'numeric'}, {'size', [K 3 NaN]});
validateattributes(refEdgePhiIntPhiIntOnQuad, {'numeric'}, {'size', [N N 3 R]});
validateattributes(refEdgePhiIntPhiExtOnQuad, {'numeric'}, {'size', [N N 3 3 R]});
validateattributes(markElem, {'logical'}, {'size', [K 1]}, mfilename, 'elem');

if nargin > 5 && ~isequal(areaE0Tbdr, [])
  ret = assembleMatEdgePhiPhiValUpwind_withAreaE0Tbdr(g, refEdgePhiIntPhiIntOnQuad, refEdgePhiIntPhiExtOnQuad, valOnQuad(markElem,:,:), areaE0Tbdr, markElem);
else
  ret = assembleMatEdgePhiPhiValUpwind_noAreaE0Tbdr(g, markE0Tbdr, refEdgePhiIntPhiIntOnQuad, refEdgePhiIntPhiExtOnQuad, valOnQuad(markElem,:,:), markElem);
end % for
end % function

function ret = assembleMatEdgePhiPhiValUpwind_withAreaE0Tbdr(g, refEdgePhiIntPhiIntOnQuad, refEdgePhiIntPhiExtOnQuad, valOnQuad, areaE0Tbdr, markElem)
[K, ~, R] = size(valOnQuad);
N = size(refEdgePhiIntPhiIntOnQuad, 1);

% Assemble matrices
ret = sparse(K*N, K*N);
for nn = 1 : 3
  % true for elements with E0T(:,nn) adjacent to two active elements or
  % where E0T(:,nn) is on the boundary
  markElemEdges = any(g.markE0TE0T{nn,1}(markElem,markElem) | g.markE0TE0T{nn,2}(markElem,markElem) | g.markE0TE0T{nn,3}(markElem,markElem), 2) | (g.idE0T(markElem, nn) ~= 0);
  
  % Diagonal blocks
  for r = 1 : R
    ret = ret + kron(spdiags(areaE0Tbdr{nn}(markElem) .* valOnQuad(:, nn, r) .* (markElemEdges & valOnQuad(:, nn, r) > 0), 0, K, K), refEdgePhiIntPhiIntOnQuad(:, :, nn, r));
  end
  % Off-diagonal blocks
  for np = 1 : 3
    RknTimesVal = sparse(K*N, N);
    for r = 1 : R
      RknTimesVal = RknTimesVal + kron(areaE0Tbdr{nn}(markElem) .* valOnQuad(:, nn, r) .* sparse(valOnQuad(:, nn, r) < 0), refEdgePhiIntPhiExtOnQuad(:, :, nn, np, r));
    end
    ret = ret + kronVec(g.markE0TE0T{nn, np}(markElem,markElem), RknTimesVal);
  end % for
end % for
end % function

function ret = assembleMatEdgePhiPhiValUpwind_noAreaE0Tbdr(g, markE0Tbdr, refEdgePhiIntPhiIntOnQuad, refEdgePhiIntPhiExtOnQuad, valOnQuad, markElem)
[K, ~, R] = size(valOnQuad);
N = size(refEdgePhiIntPhiIntOnQuad, 1);

% Assemble matrices
ret = sparse(K*N, K*N);
for nn = 1 : 3
  % true for elements with E0T(:,nn) adjacent to two active elements or
  % where E0T(:,nn) is on the boundary
  markElemEdges = any(g.markE0TE0T{nn,1}(markElem,markElem) | g.markE0TE0T{nn,2}(markElem,markElem) | g.markE0TE0T{nn,3}(markElem,markElem), 2) | (g.idE0T(markElem, nn) ~= 0);
  
  Rkn = markE0Tbdr(markElem,nn) .* g.areaE0T(markElem, nn);
  % Diagonal blocks
  for r = 1 : R
    ret = ret + kron(spdiags(Rkn .* valOnQuad(:, nn, r) .* (markElemEdges & valOnQuad(:, nn, r) > 0), 0, K, K), refEdgePhiIntPhiIntOnQuad(:, :, nn, r));
  end
  % Off-diagonal blocks
  for np = 1 : 3
    RknTimesVal = sparse(K*N, N);
    for r = 1 : R
      RknTimesVal = RknTimesVal + kron(Rkn .* valOnQuad(:, nn, r) .* sparse(valOnQuad(:, nn, r) < 0), refEdgePhiIntPhiExtOnQuad(:, :, nn, np, r));
    end
    ret = ret + kronVec(g.markE0TE0T{nn, np}(markElem,markElem), RknTimesVal);
  end % for
end % for
end % function


==> 0.4-beta2/core/assembleMatEdgeQuadriPhi1DIntPerQuad.m <==
% Assembles matrices containing a one-dimensional basis function evaluated
% in all quadrature points of the edges.

%===============================================================================
%> @file
%>
%> @brief Assembles matrices containing a one-dimensional basis function 
%>        evaluated in all quadrature points of the edges.
%===============================================================================
%>
%> @brief Assembles matrices containing a one-dimensional basis function 
%>        evaluated in all quadrature points of the edges.
%>
%> The matrices @f$\mathsf{{S}}^n \in \mathbb{R}^{KN\times \overline{K}R}@f$
%> are defined as 
%> @f[
%> [\mathsf{{S}}^n]_{(k-1)N+i,(k-1)N+r} =
%>  w_r \phi_{ki}(q_r) \,.
%> @f]
%>
%> @param  g2D        The lists describing the geometric and topological 
%>                    properties of a quadrilateral triangulation (see 
%>                    <code>domainRectTrap()</code>) 
%>                    @f$[1 \times 1 \text{ struct}]@f$
%> @param  g1D        The lists describing the geometric and topological 
%>                    properties of a matching one-dimensional triangulation
%>                    (see <code>generateGridData1D()</code>) 
%>                    @f$[1 \times 1 \text{ struct}]@f$
%> @param  markE0T    <code>logical</code> arrays that mark each elements
%>                    edges on which the matrix blocks should be
%>                    assembled @f$[K \times 4]@f$
%> @param refEdgePhi1DIntPerQuad  Local matrix 
%>                    @f$\hat{\mathsf{{S}}}^\text{diag}@f$ as provided
%>                    by <code>integrateRefEdgeQuadriPhi1DIntPerQuad()</code>.
%>                    @f$[N \times R \times 4]@f$
%> @retval ret        The assembled matrices @f$[4\times1 \mathrm{cell}]@f$
%>
%> This file is part of FESTUNG
%>
%> @copyright 2014-2017 Balthasar Reuter, Florian Frank, Vadym Aizinger
%> 
%> @par License
%> @parblock
%> This program is free software: you can redistribute it and/or modify
%> it under the terms of the GNU General Public License as published by
%> the Free Software Foundation, either version 3 of the License, or
%> (at your option) any later version.
%>
%> This program is distributed in the hope that it will be useful,
%> but WITHOUT ANY WARRANTY; without even the implied warranty of
%> MERCHANTABILITY or FITNESS FOR A PARTICULAR PURPOSE.  See the
%> GNU General Public License for more details.
%>
%> You should have received a copy of the GNU General Public License
%> along with this program.  If not, see <http://www.gnu.org/licenses/>.
%> @endparblock
%
function ret = assembleMatEdgeQuadriPhi1DIntPerQuad(g2D, g1D, markE0T, refEdgePhi1DIntPerQuad)
K = g2D.numT; barK = g1D.numT;
ret = cell(4,1);
for nn = 1 : 4
	ret{nn} = kron( spdiags(g1D.markT2DT.' * ( markE0T(:, nn) .* g2D.areaE0T(:, nn) ), 0, barK, K), ...
                  refEdgePhi1DIntPerQuad(:, :, nn) );
end % for nn
end % function


==> 0.4-beta2/core/assembleMatEdgeQuadriPhiIntPhi1DInt.m <==
% Assembles a matrix containing integrals over edges of products of
% a two-dimensional and a one-dimensional basis function.

%===============================================================================
%> @file
%>
%> @brief Assembles a matrix containing integrals over edges of 
%>        products of a two-dimensional and a one-dimensional basis function.
%===============================================================================
%>
%> @brief Assembles a matrix containing integrals over edges of 
%>        products of a two-dimensional and a one-dimensional basis function.
%>
%> The matrix @f$\mathsf{{Q}}^{\mathrm{diag}} \in 
%>      \mathbb{R}^{KN\times \overline{K}\overline{N}}@f$ is defined as 
%> @f[
%> [\mathsf{{Q}}^{\mathrm{diag}}]_{(k-1)N+i,(\overline{k}-1)\overline{N}+j} = 
%>  \sum_{E_{kn} \in \partial T_k \cap \mathcal{E}_\Omega}
%>   \int_{E_{kn}} \varphi_{ki} \phi_{\overline{k}j} \mathrm{d}s \,.
%> @f]
%> To allow for vectorization, the assembly is reformulated as
%> @f[
%> \mathsf{Q}^{\mathrm{diag}} = \sum_{n=1}^4
%>   \begin{bmatrix}
%>     \delta_{E_{1n}\in\mathcal{E}_\Omega} &   & \\
%>     & ~\ddots~ & \\
%>     &          & \delta_{E_{Kn}\in\mathcal{E}_\Omega}
%>   \end{bmatrix} \circ \begin{bmatrix}
%>     | E_{1n} | &   & \\
%>     & ~\ddots~ & \\
%>     &          & | E_{Kn} |
%>   \end{bmatrix} \otimes [\hat{\mathsf{Q}}^\mathrm{diag}]_{:,:,n}\;,
%> @f]
%> where @f$\delta_{E_{kn}\in\mathcal{E}_\Omega}@f$ denotes the Kronecker delta, 
%> @f$\circ@f$ denotes the Hadamard product, and 
%> @f$\otimes@f$ denotes the Kronecker product.
%>
%> The entries of matrix 
%> @f$\hat{\mathsf{Q}}^\mathrm{diag}\in\mathbb{R}^{N\times \overline{N}\times4}@f$
%> are given by
%> @f[
%> [\hat{\mathsf{Q}}^\mathrm{diag}]_{i,j,n} =
%>   \int_0^1 \hat{\varphi}_i \circ \hat{\mathbf{\gamma}}_n(s) 
%>   \hat{\phi}_j\circ [\hat{\mathbf{\gamma}}_n(s)]_1 \mathrm{d}s \,,
%> @f]
%> where the mapping @f$\hat{\mathbf{\gamma}}_n@f$ is defined in 
%> <code>gammaMapQuadri()</code>.
%>
%> @param  g2D        The lists describing the geometric and topological 
%>                    properties of a quadrilateral triangulation (see 
%>                    <code>domainRectTrap()</code>) 
%>                    @f$[1 \times 1 \text{ struct}]@f$
%> @param  g1D        The lists describing the geometric and topological 
%>                    properties of a matching 1D triangulation (see 
%>                    <code>generateGridData1D()</code>) 
%>                    @f$[1 \times 1 \text{ struct}]@f$
%> @param  markE0T    <code>logical</code> arrays that mark each triangles
%>                    edges on which the matrix blocks should be
%>                    assembled @f$[K \times 3]@f$
%> @param refEdgePhiIntPhi1DInt  Local matrix 
%>                    @f$\hat{\mathsf{Q}}^\text{diag}@f$ as provided
%>                    by <code>integrateRefEdgeQuadriPhiIntPhi1DInt()</code>.
%>                    @f$[N \times N \times 4]@f$
%> @param coefE0T     (optional) Coefficient to be applied to each edge
%>                    integral. Defaults to <code>g2D.areaE0T</code>
%>                    @f$[K\times 4]@f$
%> @retval ret        The assembled matrix @f$[2 \times 1 \text{ cell}]@f$
%>
%> This file is part of FESTUNG
%>
%> @copyright 2014-2017 Balthasar Reuter, Florian Frank, Vadym Aizinger
%> 
%> @par License
%> @parblock
%> This program is free software: you can redistribute it and/or modify
%> it under the terms of the GNU General Public License as published by
%> the Free Software Foundation, either version 3 of the License, or
%> (at your option) any later version.
%>
%> This program is distributed in the hope that it will be useful,
%> but WITHOUT ANY WARRANTY; without even the implied warranty of
%> MERCHANTABILITY or FITNESS FOR A PARTICULAR PURPOSE.  See the
%> GNU General Public License for more details.
%>
%> You should have received a copy of the GNU General Public License
%> along with this program.  If not, see <http://www.gnu.org/licenses/>.
%> @endparblock
%
function ret = assembleMatEdgeQuadriPhiIntPhi1DInt(g2D, g1D, markE0T, refEdgePhiIntPhi1DInt, coefE0T)
if nargin < 5
  coefE0T = g2D.areaE0T;
end % if
K = g2D.numT; barK = g1D.numT;
[N, barN, ~] = size(refEdgePhiIntPhi1DInt);
ret = sparse(K*N, barK*barN);
for n = 1 : 4
  ret = ret + kron(bsxfun(@times, g1D.markT2DT, markE0T(:,n) .* coefE0T(:,n)), refEdgePhiIntPhi1DInt(:,:,n));
end  % for n
end  % function

==> 0.4-beta2/core/assembleMatEdgeQuadriPhiIntPhi1DIntNu.m <==
% Assembles two matrices containing integrals over edges of products of
% a two-dimensional and a one-dimensional basis function with a component of the
% edge normal.

%===============================================================================
%> @file
%>
%> @brief Assembles two matrices containing integrals over edges of 
%>        products of a two-dimensional and a one-dimensional basis function 
%>        with a component of the edge normal.
%===============================================================================
%>
%> @brief Assembles two matrices containing integrals over edges of 
%>        products of a two-dimensional and a one-dimensional basis function 
%>        with a component of the edge normal.
%>
%> The matrices @f$\mathsf{{Q}}^{m,\mathrm{diag}} \in 
%>      \mathbb{R}^{KN\times \overline{K}\overline{N}}@f$ are defined as 
%> @f[
%> [\mathsf{{Q}}^{m,\mathrm{diag}}]_{(k-1)N+i,(\overline{k}-1)\overline{N}+j} = 
%>  \sum_{E_{kn} \in \partial T_k \cap \mathcal{E}_\Omega}
%>  \nu_{kn}^m  \int_{E_{kn}} \varphi_{ki} \phi_{\overline{k}j} \mathrm{d}s \,.
%> @f]
%> with @f$\nu_{kn}@f$ the @f$m@f$-th component (@f$m\in\{1,2\}@f$) of the edge
%> normal.
%> To allow for vectorization, the assembly is reformulated as
%> @f[
%> \mathsf{Q}^{m,\mathrm{diag}} = \sum_{n=1}^4
%>   \begin{bmatrix}
%>     \delta_{E_{1n}\in\mathcal{E}_\Omega} &   & \\
%>     & ~\ddots~ & \\
%>     &          & \delta_{E_{Kn}\in\mathcal{E}_\Omega}
%>   \end{bmatrix} \circ \begin{bmatrix}
%>     \nu^m_{1n} | E_{1n} | &   & \\
%>     & ~\ddots~ & \\
%>     &          & \nu^m_{Kn} | E_{Kn} |
%>   \end{bmatrix} \otimes [\hat{\mathsf{Q}}^\mathrm{diag}]_{:,:,n}\;,
%> @f]
%> where @f$\delta_{E_{kn}\in\mathcal{E}_\Omega}@f$ denotes the Kronecker delta, 
%> @f$\circ@f$ denotes the Hadamard product, and 
%> @f$\otimes@f$ denotes the Kronecker product.
%>
%> The entries of matrix 
%> @f$\hat{\mathsf{Q}}^\mathrm{diag}\in\mathbb{R}^{N\times \overline{N}\times4}@f$
%> are given by
%> @f[
%> [\hat{\mathsf{Q}}^\mathrm{diag}]_{i,j,n} =
%>   \int_0^1 \hat{\varphi}_i \circ \hat{\mathbf{\gamma}}_n(s) 
%>   \hat{\phi}_j\circ [\hat{\mathbf{\gamma}}_n(s)]_1 \mathrm{d}s \,,
%> @f]
%> where the mapping @f$\hat{\mathbf{\gamma}}_n@f$ is defined in 
%> <code>gammaMapQuadri()</code>.
%>
%> @param  g2D        The lists describing the geometric and topological 
%>                    properties of a quadrilateral triangulation (see 
%>                    <code>domainRectTrap()</code>) 
%>                    @f$[1 \times 1 \text{ struct}]@f$
%> @param  g1D        The lists describing the geometric and topological 
%>                    properties of a matching 1D triangulation (see 
%>                    <code>generateGridData1D()</code>) 
%>                    @f$[1 \times 1 \text{ struct}]@f$
%> @param  markE0T    <code>logical</code> arrays that mark each triangles
%>                    edges on which the matrix blocks should be
%>                    assembled @f$[K \times 3]@f$
%> @param refEdgePhiIntPhi1DInt  Local matrix 
%>                    @f$\hat{\mathsf{Q}}^\text{diag}@f$ as provided
%>                    by <code>integrateRefEdgeQuadriPhiIntPhi1DInt()</code>.
%>                    @f$[N \times N \times 4]@f$
%> @retval ret        The assembled matrices @f$[2 \times 1 \text{ cell}]@f$
%>
%> This file is part of FESTUNG
%>
%> @copyright 2014-2017 Balthasar Reuter, Florian Frank, Vadym Aizinger
%> 
%> @par License
%> @parblock
%> This program is free software: you can redistribute it and/or modify
%> it under the terms of the GNU General Public License as published by
%> the Free Software Foundation, either version 3 of the License, or
%> (at your option) any later version.
%>
%> This program is distributed in the hope that it will be useful,
%> but WITHOUT ANY WARRANTY; without even the implied warranty of
%> MERCHANTABILITY or FITNESS FOR A PARTICULAR PURPOSE.  See the
%> GNU General Public License for more details.
%>
%> You should have received a copy of the GNU General Public License
%> along with this program.  If not, see <http://www.gnu.org/licenses/>.
%> @endparblock
%
function ret = assembleMatEdgeQuadriPhiIntPhi1DIntNu(g2D, g1D, markE0T, refEdgePhiIntPhi1DInt)
K = g2D.numT; barK = g1D.numT;
[N, barN, ~] = size(refEdgePhiIntPhi1DInt);
ret = { sparse(K*N, barK*barN), sparse(K*N, barK*barN) };
for n = 1 : 4
  areaE0Tint = markE0T(:,n) .* g2D.areaE0T(:,n);
  for m = 1 : 2
    areaNuE0Tint = areaE0Tint .* g2D.nuE0T(:,n,m);
    ret{m} = ret{m} + kron(bsxfun(@times, g1D.markT2DT, areaNuE0Tint), refEdgePhiIntPhi1DInt(:,:,n));
  end % for m
end  % for n
end  % function

==> 0.4-beta2/core/assembleMatEdgeQuadriPhiPhi1DNu.m <==
% Assembles two matrices containing integrals over interior edges of products of
% a two-dimensional and a one-dimensional basis function with a component of the
% edge normal.

%===============================================================================
%> @file
%>
%> @brief Assembles two matrices containing integrals over interior edges of 
%>        products of a two-dimensional and a one-dimensional basis function 
%>        with a component of the edge normal.
%===============================================================================
%>
%> @brief Assembles two matrices containing integrals over interior edges of 
%>        products of a two-dimensional and a one-dimensional basis function 
%>        with a component of the edge normal.
%>
%> The matrices @f$\mathsf{{Q}}^m \in 
%>      \mathbb{R}^{KN\times \overline{K}\overline{N}}@f$
%> consist of two kinds of contributions: diagonal blocks and off-diagonal 
%> blocks. Diagonal blocks are defined as 
%> @f[
%> [\mathsf{{Q}}^m]_{(k-1)N+i,(\overline{k}-1)\overline{N}+j} = 
%>  \frac{1}{2} \sum_{E_{kn} \in \partial T_k \cap \mathcal{E}_\Omega}
%>  \nu_{kn}^m  \int_{E_{kn}} \varphi_{ki} \phi_{\overline{k}j} \mathrm{d}s \,.
%> @f]
%> and off-diagonal blocks are defined as
%> @f[
%> [\mathsf{{Q}}^m]_{(k^--1)N+i,(\overline{k}^+-1)\overline{N}+j} = 
%>  \frac{1}{2} \nu_{k^-n^-}^m \int_{E_{k^-n^-}} 
%>   \varphi_{k^-i} \phi_{\overline{k}^+j} \mathrm{d}s \,.
%> @f]
%> with @f$\nu_{kn}@f$ the @f$m@f$-th component (@f$m\in\{1,2\}@f$) of the edge
%> normal.
%> Entries in off-diagonal blocks are only non-zero for pairs of elements
%> @f$T_{k^-}, T_{k^+}@f$ with @f$\partial T_{k^-} \cap T_{k^+} \ne\emptyset@f$.
%> Note that the local edge index @f$n^-@f$ is given implicitly, since 
%> @f$\partial T_{k^-} \cap T_{k^+} \ne\emptyset@f$ consist of exactly one
%> edge @f$E_{k^-n^-} = E_{k^+n^+}@f$.
%> To allow for vectorization, the assembly is reformulated as
%> @f$\mathsf{Q}^m = \mathsf{Q}^{m,\mathrm{diag}} + 
%>    \mathsf{Q}^{m,\mathrm{offdiag}}@f$ with the blocks defined as
%> @f[
%> \mathsf{{Q}}^{m,\mathrm{diag}} = \frac{1}{2} \sum_{n=1}^4
%>   \begin{bmatrix}
%>     \delta_{E_{1n}\in\mathcal{E}_\Omega} &   & \\
%>     & ~\ddots~ & \\
%>     &          & \delta_{E_{Kn}\in\mathcal{E}_\Omega}
%>   \end{bmatrix} \circ \begin{bmatrix}
%>     \nu^m_{1n} | E_{1n} | &   & \\
%>     & ~\ddots~ & \\
%>     &          & \nu^m_{Kn} | E_{Kn} |
%>   \end{bmatrix} \otimes [\hat{\mathsf{Q}}^\mathrm{diag}]_{:,:,n}\;,
%> @f]
%> and
%> @f[
%> \mathsf{Q}^{m,\mathrm{offdiag}} = \frac{1}{2}\sum_{n^-=1}^4
%>   \begin{bmatrix}
%>     0&\delta_{E_{1n^-} = E_{2n^+}}&\dots&\dots&\delta_{E_{1n^-}=E_{Kn^+}} \\
%>     \delta_{E_{2n^-} = E_{1n^+}}&0&\ddots& &\vdots \\
%>     \vdots & \ddots & \ddots & \ddots & \vdots \\
%>     \vdots & & \ddots & 0 & \delta_{E_{(K-1)n^-}=E_{Kn^+}} \\
%>     \delta_{E_{Kn^-} = E_{1n^+}}&\dots&\dots&\delta_{E_{Kn^-} = E_{(K-1)n^+}} &0
%>   \end{bmatrix} \circ \begin{bmatrix}
%>     \nu_{1n^-}^m |E_{1n^-}| & \dots & \nu_{1n^-}^m |E_{1n^-}| \\
%>     \vdots & & \vdots \\
%>     \nu_{Kn^-}^m |E_{Kn^-}| & \dots & \nu_{Kn^-}^m |E_{Kn^-}| 
%>   \end{bmatrix} \otimes 
%> [\hat{\mathsf{Q}}^\mathrm{offdiag}]_{:,:,n^-}\;,
%> @f]
%> where @f$\delta_{E_{kn}\in\mathcal{E}_\Omega}, \delta_{E_{in^-}=E_{jn^+}}@f$ 
%> denote the Kronecker delta, @f$\circ@f$ denotes the Hadamard product, and 
%> @f$\otimes@f$ denotes the Kronecker product.
%> The index @f$n^+@f$ is given implicitly by @f$n^-@f$ as described in
%> <code>mapLocalEdgeIndexQuadri()</code>.
%>
%> The entries of matrix 
%> @f$\hat{\mathsf{Q}}^\mathrm{diag}\in\mathbb{R}^{N\times \overline{N}\times4}@f$
%> are given by
%> @f[
%> [\hat{\mathsf{Q}}^\mathrm{diag}]_{i,j,n} =
%>   \int_0^1 \hat{\varphi}_i \circ \hat{\mathbf{\gamma}}_n(s) 
%>   \hat{\phi}_j\circ [\hat{\mathbf{\gamma}}_n(s)]_1 \mathrm{d}s \,,
%> @f]
%> where the mapping @f$\hat{\mathbf{\gamma}}_n@f$ is defined in 
%> <code>gammaMapQuadri()</code>. The entries of matrix
%> @f$\hat{\mathsf{Q}}^\mathrm{offdiag} \in 
%>    \mathbb{R}^{N\times \overline{N}\times 4}@f$ are defined as
%> @f[
%> [\hat{\mathsf{Q}}^\mathrm{offdiag}]_{i,j,n^-,n^+} =
%>   \int_0^1 \hat{\varphi}_i \circ \hat{\mathbf{\gamma}}_{n^-}(s) 
%>   \hat{\phi}_j\circ [\hat{\mathbf{\gamma}}_{n^+}(s)]_1 \mathrm{d}s \,.
%> @f]
%>
%> @param  g2D        The lists describing the geometric and topological 
%>                    properties of a quadrilateral triangulation (see 
%>                    <code>domainRectTrap()</code>) 
%>                    @f$[1 \times 1 \text{ struct}]@f$
%> @param  g1D        The lists describing the geometric and topological 
%>                    properties of a matching 1D triangulation (see 
%>                    <code>generateGridData1D()</code>) 
%>                    @f$[1 \times 1 \text{ struct}]@f$
%> @param  markE0T    <code>logical</code> arrays that mark each elements
%>                    edges on which the matrix blocks should be
%>                    assembled @f$[K \times 4]@f$
%> @param refEdgePhiIntPhi1DInt  Local matrix 
%>                    @f$\hat{\mathsf{Q}}^\text{diag}@f$ as provided
%>                    by <code>integrateRefEdgeQuadriPhiIntPhi1DInt()</code>.
%>                    @f$[N \times N \times 4]@f$
%> @param refEdgePhiIntPhi1DExt Local matrix 
%>                    @f$\hat{\mathsf{Q}}^\text{offdiag}@f$ as provided
%>                    by <code>integrateRefEdgeQuadriPhiIntPhi1DExt()</code>.
%>                    @f$[N \times N \times 4]@f$
%> @retval ret        The assembled matrices @f$[2 \times 1 \text{ cell}]@f$
%>
%> This file is part of FESTUNG
%>
%> @copyright 2014-2017 Balthasar Reuter, Florian Frank, Vadym Aizinger
%> 
%> @par License
%> @parblock
%> This program is free software: you can redistribute it and/or modify
%> it under the terms of the GNU General Public License as published by
%> the Free Software Foundation, either version 3 of the License, or
%> (at your option) any later version.
%>
%> This program is distributed in the hope that it will be useful,
%> but WITHOUT ANY WARRANTY; without even the implied warranty of
%> MERCHANTABILITY or FITNESS FOR A PARTICULAR PURPOSE.  See the
%> GNU General Public License for more details.
%>
%> You should have received a copy of the GNU General Public License
%> along with this program.  If not, see <http://www.gnu.org/licenses/>.
%> @endparblock
%
function ret = assembleMatEdgeQuadriPhiPhi1DNu(g2D, g1D, markE0T, refEdgePhiIntPhi1DInt, refEdgePhiIntPhi1DExt)
K = g2D.numT; barK = g1D.numT;
[N, barN, ~] = size(refEdgePhiIntPhi1DInt);
ret = { sparse(K*N, barK*barN), sparse(K*N, barK*barN) };
for n = 1 : 4
  areaE0T = 0.5 * markE0T(:,n) .* g2D.areaE0T(:,n);
  for m = 1 : 2
    areaNuE0T = areaE0T .* g2D.nuE0T(:,n,m);
    ret{m} = ret{m} + ...
             kron(bsxfun(@times, g1D.markT2DT, areaNuE0T), refEdgePhiIntPhi1DInt(:,:,n)) + ...
             kron(bsxfun(@times, g2D.markE0TE0T{n} * double(g1D.markT2DT), areaNuE0T), refEdgePhiIntPhi1DExt(:,:,n));
  end % for m
end  % for n
end  % function

==> 0.4-beta2/core/assembleMatElemDphiPhi.m <==
% Assembles two matrices, each containing integrals of products of a basis 
% function with a (spatial) derivative of a basis function.

%===============================================================================
%> @file
%>
%> @brief Assembles two matrices, each containing integrals of products of a 
%>        basis function with a (spatial) derivative of a basis function.
%===============================================================================
%>
%> @brief Assembles matrices @f$\mathsf{H}^m, m \in \{1,2\}@f$
%>        containing integrals of products of a basis function with a (spatial)
%>        derivative of a basis function.
%>
%> The matrices @f$\mathsf{H}^m \in \mathbb{R}^{KN\times KN}@f$ are block
%> diagonal and defined component-wise by
%> @f[
%>   [\mathsf{H}^m]_{(k-1)N+i,(k-1)N+j} = \int_{T_k} 
%>      \partial_{x^m} \varphi_{ki} \varphi_{kj} \mathrm{d} \mathbf{x} \,.
%> @f]
%> All other entries are zero.
%> For the implementation, the element integrals are backtransformed to the
%> reference triangle @f$\hat{T} = \{(0,0), (1,0), (0,1)\}@f$ using an affine
%> mapping @f$\mathbf{F}_k:\hat{T}\ni\hat{\mathbf{x}}\mapsto\mathbf{x}\in T_k@f$
%> defined as
%> @f[
%> \mathbf{F}_k (\hat{\mathbf{x}}) = 
%>   \mathsf{{B}}_k \hat{\mathbf{x}} + \hat{\mathbf{a}}_{k1}
%>   \text{ with }
%> \mathbb{R}^{2\times2} \ni \mathsf{{B}}_k =
%>   \left[ \hat{\mathbf{a}}_{k2} - \hat{\mathbf{a}}_{k1} | 
%>          \hat{\mathbf{a}}_{k3} - \hat{\mathbf{a}}_{k1} \right] \,.
%> @f]
%> For the transformation of the gradient holds @f$ \mathbf{\nabla} = 
%> ( \hat{\mathbf{\nabla}} \mathbf{F}_k )^{-T} \hat{\mathbf{\nabla}} @f$,
%> resulting in the component-wise rule in @f$\mathbf{x} \in T_k@f$:
%> @f[
%>   \begin{bmatrix} \partial_{x^1} \\ \partial_{x^2} \end{bmatrix} =
%>   \frac{1}{2|T_k|} \begin{bmatrix}
%>      B_k^{22} \partial_{\hat{x}^1} - B_k^{21} \partial_{\hat{x}^2} \\
%>      B_k^{11} \partial_{\hat{x}^2} - B_k^{12} \partial_{\hat{x}^1}
%>   \end{bmatrix} \,.
%> @f]
%> This allows to assemble the matrices as
%> @f[
%>  \mathsf{H}^1 = B_{k}^{22} [\hat{\mathsf{H}}]_{:,:,1}
%>                   - B_{k}^{21} [\hat{\mathsf{H}}]_{:,:,2} \text{ and }
%>  \mathsf{H}^2 = -B_{k}^{12} [\hat{\mathsf{H}}]_{:,:,1}
%>                   + B_{k}^{11} [\hat{\mathsf{H}}]_{:,:,2} \,,
%> @f]
%> with @f$\hat{\mathsf{H}} \in \mathbb{R}^{N \times N \times 2}@f$ defined as
%> @f[
%>  [\hat{\mathsf{H}}]_{i,j,m} = \int_{\hat{T}} \partial_{\hat{x}^m} 
%>    \hat{\varphi}_i \hat{\varphi}_j \mathrm{d} \hat{\mathbf{x}}\,.
%> @f]
%>
%> @param  g          The lists describing the geometric and topological 
%>                    properties of a triangulation (see 
%>                    <code>generateGridData()</code>) 
%>                    @f$[1 \times 1 \text{ struct}]@f$
%> @param refElemDphiPhi Local matrix @f$\hat{\mathsf{H}}@f$ as provided
%>                    by <code>integrateRefElemDphiPhi()</code>.
%>                    @f$[N \times N \times 2]@f$
%> @retval ret        The assembled matrices @f$[2 \times 1 \text{ cell}]@f$
%>
%> This file is part of FESTUNG
%>
%> @copyright 2014-2015 Florian Frank, Balthasar Reuter, Vadym Aizinger
%> 
%> @par License
%> @parblock
%> This program is free software: you can redistribute it and/or modify
%> it under the terms of the GNU General Public License as published by
%> the Free Software Foundation, either version 3 of the License, or
%> (at your option) any later version.
%>
%> This program is distributed in the hope that it will be useful,
%> but WITHOUT ANY WARRANTY; without even the implied warranty of
%> MERCHANTABILITY or FITNESS FOR A PARTICULAR PURPOSE.  See the
%> GNU General Public License for more details.
%>
%> You should have received a copy of the GNU General Public License
%> along with this program.  If not, see <http://www.gnu.org/licenses/>.
%> @endparblock
%
function ret = assembleMatElemDphiPhi(g, refElemDphiPhi)
K = g.numT;
if iscell(refElemDphiPhi)
  % mesh with non-linear mapping
  N = size(refElemDphiPhi{1}, 1);

  % Check function arguments that are directly used
  validateattributes(refElemDphiPhi, {'cell'}, {'size', size(g.J0T)}, mfilename, 'refElemDphiPhi');
  assert(all(cellfun(@(c) isequal(size(c), [N N 2]), refElemDphiPhi, 'UniformOutput', true)), 'refElemDphiPhi');

  ret = { sparse(K*N, K*N), sparse(K*N, K*N) };
  for m = 1 : 2
    for s = 1 : 3
      ret{m} = ret{m} + ...
               kron(spdiags(g.J0T{s}(:,3-m,3-m), 0, K, K), refElemDphiPhi{s}(:,:,  m)) - ...
               kron(spdiags(g.J0T{s}(:,3-m,  m), 0, K, K), refElemDphiPhi{s}(:,:,3-m));
    end % for s
  end % for m
else
  % triangular mesh with affine-linear mapping
  N = size(refElemDphiPhi, 1);

  % Check function arguments that are directly used
  validateattributes(refElemDphiPhi, {'numeric'}, {'size', [N N 2]}, mfilename, 'refElemDphiPhi');

  % Assemble matrices
  ret = { sparse(K*N, K*N), sparse(K*N, K*N) };
  for m = 1 : 2
    ret{m} = kron(spdiags(g.B(:,3-m,3-m), 0, K, K), refElemDphiPhi(:,:,  m)) ...
           - kron(spdiags(g.B(:,3-m,  m), 0, K, K), refElemDphiPhi(:,:,3-m));
  end % for m
end % if
end % function


==> 0.4-beta2/core/assembleMatElemDphiPhiFuncContVec.m <==
% Assembles two matrices, each containing integrals of products of the continuous advection velocity, a basis function and a (spatial) derivative of a basis function.

%===============================================================================
%> @file
%>
%> @brief Assembles two matrices, each containing integrals of products of the advection velocity, a basis function and a (spatial) derivative of a basis function.
%===============================================================================
%>
%> @brief Assembles matrices @f$\mathsf{G}^m, m \in \{1,2\}@f$ containing integrals of products of the advection velocity, a basis function and a (spatial) derivative of a basis function.
%>
%>
%> The matrices @f$\mathsf{G}^m \in \mathbb{R}^{KN\times KN}@f$ are block
%> diagonal and defined component-wise by
%> 
%> @f[
%> [\mathsf{G}^{m}]_{(k-1)N+i,(k-1)N+j} = \int_{T_{k}}^{} u^m \,\varphi_{kj}\, \partial_{x^{m}} \varphi_{ki} \,\text{d}{\boldsymbol{x}}.
%> @f]
%> All other entries are zero.
%> For the implementation, the element integrals are backtransformed to the
%> reference triangle as explained in <code>assembleMatElemDphiPhiFuncDisc()</code>. This allows us to write
%> @f[
%> \int_{T_{k}}^{} u^1(t, {\boldsymbol{x}}) \, \varphi_{kj} \, \partial_{x^{1}} \varphi_{ki} \, \text{d}{\boldsymbol{x}}
%> \approx
%> \sum_{r=1}^{R} \left(\mathsf{B}^{22}_{k} \, [{\boldsymbol{U}}^1]_{k,r} \, [\mathsf{\hat{G}}]_{1,r,i,j} - \mathsf{B}^{21}_{k} \,[{\boldsymbol{U}}^1]_{k,r}\, [\mathsf{\hat{G}}]_{2,i,j,r}\right) \,,
%> @f]
%> and
%> @f[
%> \int_{T_{k}}^{} u^2(t, {\boldsymbol{x}}) \, \varphi_{kj} \, \partial_{x^{2}} \varphi_{ki} \, \text{d}{\boldsymbol{x}}
%> \approx
%> \sum_{r=1}^{R} \left( \mathsf{B}^{11}_{k}\, [{\boldsymbol{U}}^2]_{k,r}\, [\mathsf{\hat{G}}]_{1,r,i,j} - \mathsf{B}^{12}_{k}\, [{\boldsymbol{U}}^2]_{k,r}\, [\mathsf{\hat{G}}]_{2,i,j,r} \right) \,,
%> @f]
%> for the two matrices with @f$R@f$ denoting the number of integration points. Note, that the difference to the formulation in <code>assembleMatElemDphiPhiFuncDisc()</code> results from the fact that we use the continuous advection velocities (in x- and y-direction) instead of its projection.
%> 
%> For an efficient implementation we construct the local matrix contributions
%> @f[
%> 	[\mathsf{\hat{G}}]_{m,i,j,r} \coloneqq \omega_{r} \, \partial_{\hat{x}^{m}}{} \, \hat{\varphi}_{ki} \, \hat{\varphi}_{kj}
%> @f]
%> on the reference triangle with @f$\omega_{r}@f$ being the integration weights and the evaluated advection velocity
%> @f[
%>   [{\boldsymbol{U}}^m]_{k,r} \coloneqq u^m(t, {\boldsymbol{F}}_k({\boldsymbol{\hat{q}}}_r))\,.
%> @f]
%> at every integration point of the quadrature formula.
%> Now we can build local matrices
%> @f[
%> \mathsf{G}^{1}_{{T_{k}}} 
%> = 
%> \sum_{r=1}^{R} \left( B^{22}_{k} \,[{\boldsymbol{U}}^1]_{k,r} \,[\mathsf{\hat{G}}]_{1,:,:,r} - B^{21}_{k}\, [{\boldsymbol{U}}^1]_{k,r} \,[\mathsf{\hat{G}}]_{2,:,:,r} \right)
%> @f]
%> and
%> @f[
%> \mathsf{G}^{2}_{{T_{k}}} 
%> = 
%> \sum_{r=1}^{R} \left( B^{11}_{k} \,[{\boldsymbol{U}}^2]_{k,r} \,[\mathsf{\hat{G}}]_{1,:,:,r} - B^{12}_{k}\, [{\boldsymbol{U}}^2]_{k,r} \,[\mathsf{\hat{G}}]_{2,:,:,r} \right)\,.
%> @f]
%> The global matrix is then constructed as
%> @f[
%> \mathsf{G}^1 = 
%> \sum_{r=1}^{R} \mathsf{I}_{K\times K} \otimes_\mathrm{V} \left( 
%>   \begin{bmatrix} B_1^{22} \, [{\boldsymbol{U}}^1]_{1,r} \\ \vdots \\ B_K^{22} [{\boldsymbol{U}}^1]_{K,r} \end{bmatrix}  \otimes [\mathsf{\hat{G}}]_{1,:,:,r} -
%>   \begin{bmatrix} B_1^{21} \, [{\boldsymbol{U}}^1]_{1,r} \\ \vdots \\ B_K^{21} [{\boldsymbol{U}}^1]_{K,r} \end{bmatrix}  \otimes [\mathsf{\hat{G}}]_{2,:,:,r}
%> \right) 
%> @f]
%> with @f$\mathsf{I}_{K\times K}@f$ denoting the @f$K\times@f$ identity matrix, @f$\otimes_\mathrm{V}@f$ denoting the function described in <code>kronVec()</code> and @f$\otimes@f$ denoting the standard Kronecker product. The matrix @f$\mathsf{G}^1@f$ is constructed analogously.
%>
%> @param  g             		The lists describing the geometric and topological 
%>		                      properties of a triangulation (see 
%>      		                <code>generateGridData()</code>) 
%>      		                @f$[1 \times 1 \text{ struct}]@f$
%> @param refElemDphiPhiPerQuad Precomputed contributions to the local matrix 
%> 						            	@f$\hat{\mathsf{G}}@f$ 
%>                          as provided by <code>integrateRefElemDphiPhiPerQuad()</code>.
%>                          @f$[2 \times 1 \text{ cell}]@f$
%> @param funcCont1        A function handle for the continuous velocity in x-direction.
%> @param funcCont2        A function handle for the continuous velocity in y-direction.
%> @param qOrd		         The order of the quadrature rule.
%>                    
%>                    
%> @retval ret        The assembled matrices @f$[2 \times 1 \text{ cell}]@f$
%> 
%>
%> This file is part of FESTUNG
%>
%> @copyright 2014-2017 Balthasar Reuter, Florian Frank, Vadym Aizinger
%> @author Alexander Jaust, 2017
%> @author Balthasar Reuter, 2017
%> 
%> @par License
%> @parblock
%> This program is free software: you can redistribute it and/or modify
%> it under the terms of the GNU General Public License as published by
%> the Free Software Foundation, either version 3 of the License, or
%> (at your option) any later version.
%>
%> This program is distributed in the hope that it will be useful,
%> but WITHOUT ANY WARRANTY; without even the implied warranty of
%> MERCHANTABILITY or FITNESS FOR A PARTICULAR PURPOSE.  See the
%> GNU General Public License for more details.
%>
%> You should have received a copy of the GNU General Public License
%> along with this program.  If not, see <http://www.gnu.org/licenses/>.
%> @endparblock
%
function ret = assembleMatElemDphiPhiFuncContVec(g, refElemDphiPhiPerQuad, funcCont1, funcCont2, qOrd)
K = g.numT;
[N, ~, R] = size(refElemDphiPhiPerQuad{1});
validateattributes(refElemDphiPhiPerQuad, {'cell'}, {'size', [2 1]}, mfilename, 'refElemDphiPhiPerQuad');
validateattributes(refElemDphiPhiPerQuad{1}, {'numeric'}, {'size', [N N R]}, mfilename, 'refElemDphiPhiPerQuad{1}');
validateattributes(refElemDphiPhiPerQuad{2}, {'numeric'}, {'size', [N N R]}, mfilename, 'refElemDphiPhiPerQuad{2}');
validateattributes(funcCont1, {'function_handle'}, {'size', [1 1]}, mfilename, 'funcCont1');
validateattributes(funcCont2, {'function_handle'}, {'size', [1 1]}, mfilename, 'funcCont2');

if nargin < 5, p = (sqrt(8*N+1)-3)/2;  qOrd = max(2*p, 1); end
[Q1, Q2, ~] = quadRule2D(qOrd);

% Assemble matrix
ret = { zeros(K*N, N), zeros(K*N,N) };
for r = 1 : R
  valOnQuad1 = funcCont1(g.mapRef2Phy(1, Q1(r), Q2(r)), g.mapRef2Phy(2, Q1(r), Q2(r)));
  ret{1} = ret{1} + kron(g.B(:,2,2) .* valOnQuad1, refElemDphiPhiPerQuad{1}(:, :, r)) ...
                  - kron(g.B(:,2,1) .* valOnQuad1, refElemDphiPhiPerQuad{2}(:, :, r));
        
  valOnQuad2 = funcCont2(g.mapRef2Phy(1, Q1(r), Q2(r)), g.mapRef2Phy(2, Q1(r), Q2(r)));
  ret{2} = ret{2} - kron(g.B(:,1,2) .* valOnQuad2, refElemDphiPhiPerQuad{1}(:, :, r)) ...
                  + kron(g.B(:,1,1) .* valOnQuad2, refElemDphiPhiPerQuad{2}(:, :, r));
end % for
ret{1} = kronVec(speye(K,K), ret{1});
ret{2} = kronVec(speye(K,K), ret{2});
end % function


==> 0.4-beta2/core/assembleMatElemDphiPhiFuncDisc.m <==
% Assembles two matrices, each containing integrals of products of a basis 
% function with a (spatial) derivative of a basis function and with a 
% discontinuous coefficient function.

%===============================================================================
%> @file
%>
%> @brief Assembles two matrices, each containing integrals of products of a 
%>        basis function with a (spatial) derivative of a basis function
%>        and with a discontinuous coefficient function.
%===============================================================================
%>
%> @brief Assembles matrices @f$\mathsf{G}^m, m \in \{1,2\}@f$
%>        containing integrals of products of a basis function with a (spatial)
%>        derivative of a basis function and with a discontinuous coefficient 
%>        function.
%>
%> The matrices @f$\mathsf{G}^m \in \mathbb{R}^{KN\times KN}@f$ are block
%> diagonal and defined component-wise by
%> @f[
%>   [\mathsf{G}^m]_{(k-1)N+i,(k-1)N+j} = \sum_{l=1}^N D_{kl}(t) \int_{T_k} 
%>     \partial_{x^m}\varphi_{ki}\varphi_{kl}\varphi_{kj}\mathrm{d}\mathbf{x}\,.
%> @f]
%> All other entries are zero.
%> For the implementation, the element integrals are backtransformed to the
%> reference element @f$\hat{T}@f$ using a mapping 
%> @f$\mathbf{F}_k:\hat{T}\ni\hat{\mathbf{x}}\mapsto\mathbf{x}\in T_k@f$.
%>
%> In the case of an affine mapping, it is defined as
%> @f[
%> \mathbf{F}_k (\hat{\mathbf{x}}) = 
%>   \mathsf{{B}}_k \hat{\mathbf{x}} + \hat{\mathbf{a}}_{k1}
%>   \text{ with }
%> \mathbb{R}^{2\times2} \ni \mathsf{{B}}_k =
%>   \left[ \hat{\mathbf{a}}_{k2} - \hat{\mathbf{a}}_{k1} | 
%>          \hat{\mathbf{a}}_{k3} - \hat{\mathbf{a}}_{k1} \right] \,.
%> @f]
%>
%> For the transformation of the gradient holds @f$ \mathbf{\nabla} = 
%> ( \hat{\mathbf{\nabla}} \mathbf{F}_k )^{-T} \hat{\mathbf{\nabla}} =
%> (\mathbf{J}_k(\vec{x}))^{-T} \hat{\mathbf{\nabla}} @f$,
%> with @f$\mathbf{J}_k(\vec{x})@f$ the Jacobian of the mapping.
%>
%> This allows to write
%> @f[
%>   \int_{T_k} \partial_{x^m} \varphi_{ki} \varphi_{kl} \varphi_{kj} =
%>   \sum_{s=1}^S [\mathbf{J}_k^s]_{3-m,3-m} [\hat{\mathsf{G}}^s]_{i,j,l,m}
%>    - [\mathbf{J}_k^s]_{3-m,m} [\hat{\mathsf{G}}^s]_{i,j,l,3-m}\,,
%> @f]
%> with @f$S\in\mathbb{N}@f$ the number of parts in the Jacobian. 
%> For affine mappings, the Jacobian is constant for each element, thus @f$S = 1@f$.
%> For trapezoidals, we have @f$S = 3@f$ corresponding to a constant, an
%> @f$x^1@f$- and an @f$x^2@f$-dependent part.
%> @f$\hat{\mathsf{G}} \in \mathbb{R}^{N\times N\times N\times 2}@f$
%> is given as 
%> @f[
%>  [\hat{\mathsf{G}}]_{i,j,l,m} = \int_{\hat{T}} 
%>    \partial_{\hat{x}^m} \hat{\varphi}_i \hat{\varphi}_l \hat{\varphi}_j \,.
%> @f]
%>
%> Now we can build local matrices
%> @f$\mathsf{G}_{T_k}^m \in \mathbb{R}^{N\times N}@f$ as
%> @f[
%>  \mathsf{G}_{T_k}^m = \sum_{l=1}^N D_{kl}(t) \sum_{s=1}^S \left(
%>     [\mathbf{J}_k^s]_{3-m,3-m} [\hat{\mathsf{G}}^s]_{i,j,l,m}
%>    - [\mathbf{J}_k^s]_{3-m,m} [\hat{\mathsf{G}}^s]_{i,j,l,3-m} \right)\,.
%> @f]
%> With @f$\mathsf{G}^m = 
%> \mathrm{diag}(\mathsf{G}_{T_1}^m,\ldots,\mathsf{G}_{T_K}^m)@f$
%> we can vectorize the assembly using the Kronecker product.
%>
%> Optionally, the discrete function given by coefficients @f$D_{kl}@f$ can
%> be different for each spatial dimension @f$m@f$ or even a matrix, thus
%> introducing an additional sum for each @f$m@f$ over the components of
%> the matrix-vector-product.
%>
%> The approximation order of the coefficient function can be different
%> from the local degrees of freedom.
%>
%> @param  g          The lists describing the geometric and topological 
%>                    properties of a triangulation (see, e.g.,
%>                    <code>generateGridData()</code>) 
%>                    @f$[1 \times 1 \text{ struct}]@f$
%> @param refElemDphiPhiPhi Local matrix @f$\hat{\mathsf{G}}@f$ as provided
%>                    by <code>integrateRefElemDphiPhiPhi()</code> or
%>                    <code>integrateRefElemQuadriDphiPhiPhi()</code>.
%>                    @f$[N \times N \times N \times 2]@f$
%> @param dataDisc    A representation of the discrete function, e.g., as 
%>                    computed by <code>projectFuncCont2DataDisc()</code>
%>                    @f$[K \times N]@f$ for scalar or @f$[2 \times 1\text{ cell}/
%>                    [2 \times 2 \text{ cell}@f$ of such matrices for
%>                    vectorial or matrix coefficients, respectively.
%> @param markElem    (optional) <code>logical</code> arrays to provide the 
%>                    elements of the grid for which the computation is done.
%>                    @f$[K \times 1]@f$
%> @retval ret        The assembled matrices @f$[2 \times 1 \text{ cell}]@f$
%>
%> This file is part of FESTUNG
%>
%> @copyright 2014-2017 Florian Frank, Balthasar Reuter, Vadym Aizinger
%>
%> @author Hennes Hajduk, 2016.
%> @author Balthasar Reuter, 2017.
%> 
%> @par License
%> @parblock
%> This program is free software: you can redistribute it and/or modify
%> it under the terms of the GNU General Public License as published by
%> the Free Software Foundation, either version 3 of the License, or
%> (at your option) any later version.
%>
%> This program is distributed in the hope that it will be useful,
%> but WITHOUT ANY WARRANTY; without even the implied warranty of
%> MERCHANTABILITY or FITNESS FOR A PARTICULAR PURPOSE.  See the
%> GNU General Public License for more details.
%>
%> You should have received a copy of the GNU General Public License
%> along with this program.  If not, see <http://www.gnu.org/licenses/>.
%> @endparblock
%
function ret = assembleMatElemDphiPhiFuncDisc(g, refElemDphiPhiPhi, dataDisc, markElem)
% Extract relevant grid information
K = g.numT;
if isfield(g, 'J0T')
  J0T = g.J0T; 
else
  J0T = { g.B }; 
end % if

if nargin < 4
  markElem = true(K, 1);
end % if

if ~iscell(refElemDphiPhiPhi)
  refElemDphiPhiPhi = { refElemDphiPhiPhi };
end % if

validateattributes(refElemDphiPhiPhi, {'cell'}, {'numel', length(J0T)}, mfilename, 'refElemDphiPhiPhi');
validateattributes(markElem, {'logical'}, {'size', [K 1]}, mfilename, 'markElem');

if iscell(dataDisc)
  if isequal(size(dataDisc), [2 2])
    ret = assembleMatElemDphiPhiFuncDiscMatrix(K, J0T, refElemDphiPhiPhi, dataDisc, markElem);
  elseif isvector(dataDisc) && numel(dataDisc) == 2
    ret = assembleMatElemDphiPhiFuncDiscVector(K, J0T, refElemDphiPhiPhi, dataDisc, markElem);
  else
    error('dataDisc must be a KxN-matrix or a 2x1-cell or a 2x2-cell of such matrices.')
  end % if
else
  ret = assembleMatElemDphiPhiFuncDiscScalar(K, J0T, refElemDphiPhiPhi, dataDisc, markElem);
end % if
end % function

function ret = assembleMatElemDphiPhiFuncDiscMatrix(K, J0T, refElemDphiPhiPhi, dataDisc, markElem)
[~, dataN] = size(dataDisc{1,1});
N = size(refElemDphiPhiPhi{1}, 1);
Ke = sum(markElem);

% Check function arguments that are directly used
validateattributes(dataDisc{1,1}, {'numeric'}, {'size', [K dataN]}, mfilename, 'dataDisc{1,1}');
validateattributes(dataDisc{1,2}, {'numeric'}, {'size', [K dataN]}, mfilename, 'dataDisc{1,2}');
validateattributes(dataDisc{2,1}, {'numeric'}, {'size', [K dataN]}, mfilename, 'dataDisc{2,1}');
validateattributes(dataDisc{2,2}, {'numeric'}, {'size', [K dataN]}, mfilename, 'dataDisc{2,2}');

ret = { sparse(Ke*N, Ke*N), sparse(Ke*N, Ke*N) };
for m = 1 : 2
  Rs = zeros(Ke*N, N);
  for r = 1 : 2
    for l = 1 : N
      for s = 1 : length(J0T)
      % Multiplying dataDisc here seems to be slightly faster than using spdiags instead of speye in the kronVec
        Rs = Rs + kron(dataDisc{r,m}(markElem,l) .* J0T{s}(markElem,3-r,3-r), refElemDphiPhiPhi{s}(:,:,l,  r)) - ...
                  kron(dataDisc{r,m}(markElem,l) .* J0T{s}(markElem,3-r,  r), refElemDphiPhiPhi{s}(:,:,l,3-r));
      end % for s
    end % for l
  end % for r
  ret{m} = kronVec(speye(Ke, Ke), Rs);
end % for m
end  % function

function ret = assembleMatElemDphiPhiFuncDiscVector(K, J0T, refElemDphiPhiPhi, dataDisc, markElem)
[~, dataN] = size(dataDisc{1});
N = size(refElemDphiPhiPhi{1}, 1);
Ke = sum(markElem);

% Check function arguments that are directly used
validateattributes(dataDisc{1}, {'numeric'}, {'size', [K dataN]}, mfilename, 'dataDisc{1}');
validateattributes(dataDisc{2}, {'numeric'}, {'size', [K dataN]}, mfilename, 'dataDisc{2}');

ret = { sparse(Ke*N, Ke*N), sparse(Ke*N, Ke*N) };
for m = 1 : 2
  Rs = zeros(Ke*N, N);
  for l = 1 : N
    for s = 1 : length(J0T)
      % Multiplying dataDisc here seems to be slightly faster than using spdiags instead of speye in the kronVec
      Rs = Rs + kron(dataDisc{m}(markElem,l) .* J0T{s}(markElem,3-m,3-m), refElemDphiPhiPhi{s}(:,:,l,  m)) - ...
                kron(dataDisc{m}(markElem,l) .* J0T{s}(markElem,3-m,  m), refElemDphiPhiPhi{s}(:,:,l,3-m));
    end % for s
  end % for l
  ret{m} = kronVec(speye(Ke, Ke), Rs);
end % for m
end  % function

function ret = assembleMatElemDphiPhiFuncDiscScalar(K, J0T, refElemDphiPhiPhi, dataDisc, markElem)
[~, dataN] = size(dataDisc);
N = size(refElemDphiPhiPhi{1}, 1);
Ke = sum(markElem);

% Check function arguments that are directly used
validateattributes(dataDisc, {'numeric'}, {'size', [K dataN]}, mfilename, 'dataDisc');

ret = { sparse(Ke*N, Ke*N), sparse(Ke*N, Ke*N) };
for m = 1 : 2
  Rs = zeros(Ke*N, N);
  for l = 1 : N
    for s = 1 : length(J0T)
      % Multiplying dataDisc here seems to be slightly faster than using spdiags instead of speye in the kronVec
      Rs = Rs + kron(dataDisc(markElem,l) .* J0T{s}(markElem,3-m,3-m), refElemDphiPhiPhi{s}(:,:,l,  m)) - ...
                kron(dataDisc(markElem,l) .* J0T{s}(markElem,3-m,  m), refElemDphiPhiPhi{s}(:,:,l,3-m));
    end % for s
  end % for l
  ret{m} = kronVec(speye(Ke, Ke), Rs);
end % for m
end  % function



==> 0.4-beta2/core/assembleMatElemDphiPhiFuncDiscVec.m <==
% Assembles two matrices, each containing integrals of products of a basis 
% function with a (spatial) derivative of a basis function and with a 
% discontinuous vector-wise coefficient function.
%
%===============================================================================
%> @file
%>
%> @brief Assembles two matrices, each containing integrals of products of a 
%>        basis function with a (spatial) derivative of a basis function
%>        and with a discontinuous vector-wise coefficient function.
%===============================================================================
%>
%> @brief Assembles matrices @f$\mathsf{G}^m, m \in \{1,2\}@f$
%>        containing integrals of products of a basis function with a (spatial)
%>        derivative of a basis function and with a discontinuous vector-wise
%>        coefficient function.
%>
%> The matrices @f$\mathsf{G}^m \in \mathbb{R}^{KN\times KN}@f$ are block
%> diagonal and defined component-wise by
%> @f[
%>   [\mathsf{G}^m]_{(k-1)N+i,(k-1)N+j} = \sum_{l=1}^N U^m_{kl}(t) \int_{T_k} 
%>     \partial_{x^m}\varphi_{ki}\varphi_{kl}\varphi_{kj}\mathrm{d}\mathbf{x}\,.
%> @f]
%> All other entries are zero.
%> For the implementation, the element integrals are backtransformed to the
%> reference triangle @f$\hat{T} = \{(0,0), (1,0), (0,1)\}@f$ using an affine
%> mapping @f$\mathbf{F}_k:\hat{T}\ni\hat{\mathbf{x}}\mapsto\mathbf{x}\in T_k@f$
%> defined as
%> @f[
%> \mathbf{F}_k (\hat{\mathbf{x}}) = 
%>   \mathsf{{B}}_k \hat{\mathbf{x}} + \hat{\mathbf{a}}_{k1}
%>   \text{ with }
%> \mathbb{R}^{2\times2} \ni \mathsf{{B}}_k =
%>   \left[ \hat{\mathbf{a}}_{k2} - \hat{\mathbf{a}}_{k1} | 
%>          \hat{\mathbf{a}}_{k3} - \hat{\mathbf{a}}_{k1} \right] \,.
%> @f]
%> For the transformation of the gradient holds @f$ \mathbf{\nabla} = 
%> ( \hat{\mathbf{\nabla}} \mathbf{F}_k )^{-T} \hat{\mathbf{\nabla}} @f$,
%> resulting in the component-wise rule in @f$\mathbf{x} \in T_k@f$:
%> @f[
%>   \begin{bmatrix} \partial_{x^1} \\ \partial_{x^2} \end{bmatrix} =
%>   \frac{1}{2|T_k|} \begin{bmatrix}
%>      B_k^{22} \partial_{\hat{x}^1} - B_k^{21} \partial_{\hat{x}^2} \\
%>      B_k^{11} \partial_{\hat{x}^2} - B_k^{12} \partial_{\hat{x}^1}
%>   \end{bmatrix} \,.
%> @f]
%> This allows to write
%> @f[
%>   \int_{T_k} \partial_{x^1} \varphi_{ki} \varphi_{kl} \varphi_{kj} =
%>   B_k^{22}[\hat{\mathsf{G}}]_{i,j,l,1}-B_k^{21}[\hat{\mathsf{G}}]_{i,j,l,2}
%>   \text{ and }
%>   \int_{T_k} \partial_{x^2} \varphi_{ki} \varphi_{kl} \varphi_{kj} =
%>   -B_k^{12}[\hat{\mathsf{G}}]_{i,j,l,1}+B_k^{11}[\hat{\mathsf{G}}]_{i,j,l,2}\,,
%> @f]
%> with @f$\hat{\mathsf{G}} \in \mathbb{R}^{N\times N\times N\times 2}@f$
%> given as 
%> @f[
%>  [\hat{\mathsf{G}}]_{i,j,l,m} = \int_{\hat{T}} 
%>    \partial_{\hat{x}^m} \hat{\varphi}_i \hat{\varphi}_l \hat{\varphi}_j \,.
%> @f]
%> Now we can build local matrices
%> @f$\mathsf{G}_{T_k}^m \in \mathbb{R}^{N\times N}@f$ as
%> @f[
%>  \mathsf{G}_{T_k}^1 = \sum_{l=1}^N U^1_{kl}(t) \left(
%>    B_k^{22}[\hat{\mathsf{G}}]_{:,:,l,1} 
%>    - B_k^{21}[\hat{\mathsf{G}}]_{:,:,l,2} \right)
%> @f]
%> and
%> @f[
%>  \mathsf{G}_{T_k}^2 = \sum_{l=1}^N U^2_{kl}(t) \left(
%>    -B_k^{12}[\hat{\mathsf{G}}]_{:,:,l,1} 
%>    + B_k^{11}[\hat{\mathsf{G}}]_{:,:,l,2} \right) \,.
%> @f]
%> With @f$\mathsf{G}^m = 
%> \mathrm{diag}(\mathsf{G}_{T_1}^m,\ldots,\mathsf{G}_{T_K}^m)@f$
%> we can vectorize the assembly using the Kronecker product.
%>
%> @param  g          The lists describing the geometric and topological 
%>                    properties of a triangulation (see 
%>                    <code>generateGridData()</code>) 
%>                    @f$[1 \times 1 \text{ struct}]@f$
%> @param refElemDphiPhiPhi Local matrix @f$\hat{\mathsf{G}}@f$ as provided
%>                    by <code>integrateRefElemDphiPhiPhi()</code>.
%>                    @f$[N \times N \times N \times 2]@f$
%> @param dataDisc1   A representation of the first component of the
%>                    discrete function, e.g., as computed by 
%>                    <code>projectFuncCont2DataDisc()</code> @f$[K \times N]@f$
%> @param dataDisc2   A representation of the second component of the
%>                    discrete function. @f$[K \times N]@f$
%> @param markElem    (optional) <code>logical</code> arrays to provide the 
%>                    elements of the grid for which the computation is done.
%>                    @f$[K \times 1]@f$
%> @retval ret        The assembled matrices @f$[2 \times 1 \text{ cell}]@f$
%>
%> This file is part of FESTUNG
%>
%> @copyright 2014-2016 Florian Frank, Balthasar Reuter, Vadym Aizinger
%>
%> @author Hennes Hajduk, 2016.
%> 
%> @par License
%> @parblock
%> This program is free software: you can redistribute it and/or modify
%> it under the terms of the GNU General Public License as published by
%> the Free Software Foundation, either version 3 of the License, or
%> (at your option) any later version.
%>
%> This program is distributed in the hope that it will be useful,
%> but WITHOUT ANY WARRANTY; without even the implied warranty of
%> MERCHANTABILITY or FITNESS FOR A PARTICULAR PURPOSE.  See the
%> GNU General Public License for more details.
%>
%> You should have received a copy of the GNU General Public License
%> along with this program.  If not, see <http://www.gnu.org/licenses/>.
%> @endparblock
%
function ret = assembleMatElemDphiPhiFuncDiscVec(g, refElemDphiPhiPhi, dataDisc1, dataDisc2, markElem)
[K, dataN] = size(dataDisc1);
N = size(refElemDphiPhiPhi,1);

if nargin == 4
  markElem = true(K, 1);
end % if

% Check function arguments that are directly used
validateattributes(dataDisc1, {'numeric'}, {'size', [g.numT dataN]}, mfilename, 'dataDisc1');
validateattributes(dataDisc2, {'numeric'}, {'size', [g.numT dataN]}, mfilename, 'dataDisc2');
validateattributes(refElemDphiPhiPhi, {'numeric'}, {'size', [N N dataN 2]}, mfilename, 'refElemDphiPhiPhi');
validateattributes(markElem, {'logical'}, {'size', [K 1]}, mfilename, 'markElem');

Ke = sum(markElem);

% Assemble matrices
ret = cell(2, 1);  ret{1} = sparse(Ke*N, Ke*N);  ret{2} = sparse(Ke*N, Ke*N);
for l = 1 : dataN
  ret{1} = ret{1} + kron(spdiags(dataDisc1(markElem,l) .* g.B(markElem,2,2), 0,Ke,Ke), refElemDphiPhiPhi(:,:,l,1)) ...
                  - kron(spdiags(dataDisc1(markElem,l) .* g.B(markElem,2,1), 0,Ke,Ke), refElemDphiPhiPhi(:,:,l,2));
  ret{2} = ret{2} - kron(spdiags(dataDisc2(markElem,l) .* g.B(markElem,1,2), 0,Ke,Ke), refElemDphiPhiPhi(:,:,l,1)) ...
                  + kron(spdiags(dataDisc2(markElem,l) .* g.B(markElem,1,1), 0,Ke,Ke), refElemDphiPhiPhi(:,:,l,2));
end % for
end % function


==> 0.4-beta2/core/assembleMatElemPhiDiscPhiTaylor.m <==
% Assembles the global basis transformation matrix, which is required to
% transform a representation matrix between (modal) DG basis and Taylor basis.

%===============================================================================
%> @file
%>
%> @brief Assembles the global basis transformation matrix, which is required
%>        to transform a representation matrix between (modal) DG basis and 
%>        Taylor basis.
%===============================================================================
%>
%> @brief Assembles the global basis transformation matrix 
%>        @f$\mathsf{M}^\mathrm{DG,Taylor}@f$, which is required
%>        to transform a representation matrix between (modal) DG basis and 
%>        Taylor basis.
%>
%> The matrix @f$\mathsf{M}^\mathrm{DG,Taylor} \in \mathbb{R}^{KN\times KN}@f$
%> is block-diagonal and given by
%> @f[
%>  \mathsf{M}^\mathrm{DG,Taylor} = \mathrm{diag}
%>   \left( \mathsf{M}_{T_1}^\mathrm{DG,Taylor}, \ldots,
%>          \mathsf{M}_{T_K}^\mathrm{DG,Taylor} \right)
%> @f]
%> with the local transformation matrix
%> @f[
%>  \mathsf{M}_{T_k}^\mathrm{DG,Taylor} \;=\;
%>  \int_{T_k}\begin{bmatrix}
%>   \varphi_{k1}\,\phi_{k1} & \cdots & \varphi_{k1}\,\phi_{kN} ~\\
%>   \vdots                  & \ddots & \vdots \\
%>   \varphi_{kN}\,\phi_{k1} & \cdots & \varphi_{kN}\,\phi_{kN} 
%>  \end{bmatrix}\,\mathrm{d}\mathbf{x}\;,
%> @f]
%> where @f$\varphi_{ki}(\mathbf{x})@f$ denotes the ith DG basis function
%> on element @f$T_k@f$ (the basis function on the reference element is
%> given by <code>phi()</code>), and @f$\phi_{ki}@f$ is the ith Taylor
%> basis function (as provided by <code>phiTaylorRef()</code> or 
%> <code>phiTaylorPhy()</code>).
%>
%> @param  g   The lists describing the geometric and topological 
%>             properties of a triangulation (see <code>generateGridData()</code>) 
%>             @f$[1 \times 1 \text{ struct}]@f$
%> @param  N   The local number of degrees of freedom
%> @param  basesOnQuad  A struct containing precomputed values of the basis
%>                      functions on quadrature points. Must provide at
%>                      least phi2D.
%> @retval ret The assembled matrix @f$[KN \times KN]@f$
%>
%> This file is part of FESTUNG
%>
%> @copyright 2014-2016 Florian Frank, Balthasar Reuter, Vadym Aizinger
%> 
%> @par License
%> @parblock
%> This program is free software: you can redistribute it and/or modify
%> it under the terms of the GNU General Public License as published by
%> the Free Software Foundation, either version 3 of the License, or
%> (at your option) any later version.
%>
%> This program is distributed in the hope that it will be useful,
%> but WITHOUT ANY WARRANTY; without even the implied warranty of
%> MERCHANTABILITY or FITNESS FOR A PARTICULAR PURPOSE.  See the
%> GNU General Public License for more details.
%>
%> You should have received a copy of the GNU General Public License
%> along with this program.  If not, see <http://www.gnu.org/licenses/>.
%> @endparblock
%
function ret = assembleMatElemPhiDiscPhiTaylor(g, N, basesOnQuad)
p = (sqrt(8*N+1)-3)/2;  qOrd = max(2*p+1, 1);  [Q1,Q2,W] = quadRule2D(qOrd);
K = g.numT;
ret = sparse(K*N, K*N);
for i = 1 : N
  for j = 1 : N
    intPhiIPhiJ =  ( repmat(basesOnQuad.phi2D{qOrd}(:, i)', [K 1]) .* phiTaylorRef(g, j, Q1, Q2) ) * W';
    ret = ret + sparse(i : N : K*N, j : N : K*N, 2 * g.areaT .* intPhiIPhiJ, K*N, K*N );
  end % for
end % for
end % function

==> 0.4-beta2/core/assembleMatElemPhiPhi.m <==
% Assembles a matrix, containing integrals of products of two basis functions.

%===============================================================================
%> @file
%>
%> @brief Assembles a matrix, containing integrals of products of two basis 
%>        functions. This corresponds to a mass matrix.
%===============================================================================
%>
%> @brief Assembles a mass matrix @f$\mathsf{M}@f$
%>        containing integrals of products of two basis functions.
%>
%> The matrix @f$\mathsf{M} \in \mathbb{R}^{KN\times KN}@f$ is block
%> diagonal and defined component-wise by
%> @f[
%>   [\mathsf{M}]_{(k-1)N+i,(k-1)N+j} = \int_{T_k} 
%>      \varphi_{ki} \varphi_{kj} \mathrm{d} \mathbf{x} \,.
%> @f]
%> All other entries are zero.
%> For the assembly we define element local matrices 
%> @f$\mathsf{M}_{T_k} \in \mathbb{R}^{N\times N}@f$ as
%> @f[
%>   [\mathsf{M}_{T_k}]_{i,j} = \int_{T_k} 
%>      \varphi_{ki} \varphi_{kj} \mathrm{d} \mathbf{x} \,,
%> @f]
%> and rewrite the global matrix as 
%> @f$\mathsf{M} = \mathrm{diag}(\mathsf{M}_{T_1}, \ldots, \mathsf{M}_{T_K})@f$.
%> In this implementation, the element integrals are backtransformed to the
%> reference triangle @f$\hat{T} = \{(0,0), (1,0), (0,1)\}@f$ using an affine
%> mapping @f$\mathbf{F}_k:\hat{T}\ni\hat{\mathbf{x}}\mapsto\mathbf{x}\in T_k@f$
%> defined as
%> @f[
%> \mathbf{F}_k (\hat{\mathbf{x}}) = 
%>   \mathsf{{B}}_k \hat{\mathbf{x}} + \hat{\mathbf{a}}_{k1}
%>   \text{ with }
%> \mathbb{R}^{2\times2} \ni \mathsf{{B}}_k =
%>   \left[ \hat{\mathbf{a}}_{k2} - \hat{\mathbf{a}}_{k1} | 
%>          \hat{\mathbf{a}}_{k3} - \hat{\mathbf{a}}_{k1} \right] \,.
%> @f]
%> This allows to rewrite the local matrices as 
%> @f$\mathsf{M}_{T_k} = 2|T_k| \hat{\mathsf{M}}@f$ with
%> @f[
%>  \hat{\mathsf{M}} = \begin{bmatrix}
%>    \hat{\varphi}_1 \hat{\varphi}_1 & \dots & \hat{\varphi}_1 \hat{\varphi}_N \\
%>    \vdots & \ddots & \vdots \\
%>    \hat{\varphi}_N \hat{\varphi}_1 & \dots & \hat{\varphi}_N \hat{\varphi}_N
%>  \end{bmatrix} \in \mathbb{R}^{N\times N}\,.
%> @f]
%>
%> For non-triangular elements, the argument refElemPhiPhi is expected to
%> be a cell-array with the number of entries corresponding to the number
%> of nonlinear contributions form the Jacobian of the mapping.
%> Thus, the resulting matrix is assembled as
%> @f[
%>   \mathsf{M} = \sum_i \mathrm{diag}(\mathsf{M}^i_{T_1} \mathrm{det}(J_1^i),
%>                               \ldots, \mathsf{M}_{T_K} \mathrm{det}(J_K^i))\,.
%> @f]
%>
%> @param  g          The lists describing the geometric and topological 
%>                    properties of a triangulation (see 
%>                    <code>generateGridData()</code>) 
%>                    @f$[1 \times 1 \text{ struct}]@f$
%> @param refElemPhiPhi Local matrix @f$\hat{\mathsf{M}}@f$ as provided
%>                    by <code>integrateRefElemPhiPhi()</code>.
%>                    @f$[N \times N]@f$
%> @retval ret        The assembled matrix @f$[KN \times KN]@f$
%>
%> This file is part of FESTUNG
%>
%> @copyright 2014-2015 Florian Frank, Balthasar Reuter, Vadym Aizinger
%> 
%> @par License
%> @parblock
%> This program is free software: you can redistribute it and/or modify
%> it under the terms of the GNU General Public License as published by
%> the Free Software Foundation, either version 3 of the License, or
%> (at your option) any later version.
%>
%> This program is distributed in the hope that it will be useful,
%> but WITHOUT ANY WARRANTY; without even the implied warranty of
%> MERCHANTABILITY or FITNESS FOR A PARTICULAR PURPOSE.  See the
%> GNU General Public License for more details.
%>
%> You should have received a copy of the GNU General Public License
%> along with this program.  If not, see <http://www.gnu.org/licenses/>.
%> @endparblock
%
function ret = assembleMatElemPhiPhi(g, refElemPhiPhi)
if iscell(refElemPhiPhi)
  % mesh with non-linear mapping
  validateattributes(g.detJ0T, {'cell'}, {'size', size(refElemPhiPhi)}, mfilename, 'g.detJ0T')
  ret = sparse(g.numT * size(refElemPhiPhi{1},1), g.numT * size(refElemPhiPhi{1}, 1));
  for i = 1 : length(refElemPhiPhi)
    ret = ret + kron(spdiags(g.detJ0T{i}, 0, g.numT, g.numT), refElemPhiPhi{i});
  end % for
else
  % triangular mesh with affine-linear mapping
  ret = kron(spdiags(g.detJ0T, 0, g.numT, g.numT), refElemPhiPhi);
end % if
end % function


==> 0.4-beta2/core/assembleMatElemPhiTaylorPhiTaylor.m <==
% Assembles a matrix, containing integrals of products of two Taylor 
% basis functions.

%===============================================================================
%> @file
%>
%> @brief Assembles a matrix, containing integrals of products of two Taylor 
%>        basis functions. This corresponds to a mass matrix.
%===============================================================================
%>
%> @brief Assembles a mass matrix @f$\mathsf{M}^\mathrm{Taylor}@f$
%>        containing integrals of products of two Taylor basis functions.
%>
%> The matrix @f$\mathsf{M}^\mathrm{Taylor} \in \mathbb{R}^{KN\times KN}@f$ 
%> is block diagonal and defined component-wise by
%> @f[
%>   [\mathsf{M}^\mathrm{Taylor}]_{(k-1)N+i,(k-1)N+j} = \int_{T_k} 
%>      \phi_{ki} \phi_{kj} \mathrm{d} \mathbf{x} \,.
%> @f]
%> All other entries are zero.
%> The basis functions are evaluated using <code>phiTaylorRef()</code>.
%>
%> @param  g          The lists describing the geometric and topological 
%>                    properties of a triangulation (see 
%>                    <code>generateGridData()</code>) 
%>                    @f$[1 \times 1 \text{ struct}]@f$
%> @param  N          The number of local degrees of freedom.
%> @retval ret        The assembled matrix @f$[KN \times KN]@f$
%>
%> This file is part of FESTUNG
%>
%> @copyright 2014-2016 Florian Frank, Balthasar Reuter, Vadym Aizinger
%> 
%> @par License
%> @parblock
%> This program is free software: you can redistribute it and/or modify
%> it under the terms of the GNU General Public License as published by
%> the Free Software Foundation, either version 3 of the License, or
%> (at your option) any later version.
%>
%> This program is distributed in the hope that it will be useful,
%> but WITHOUT ANY WARRANTY; without even the implied warranty of
%> MERCHANTABILITY or FITNESS FOR A PARTICULAR PURPOSE.  See the
%> GNU General Public License for more details.
%>
%> You should have received a copy of the GNU General Public License
%> along with this program.  If not, see <http://www.gnu.org/licenses/>.
%> @endparblock
%
function ret = assembleMatElemPhiTaylorPhiTaylor(g, N)
% Extract dimensions and determine quadrature rule
p = (sqrt(8*N+1)-3)/2;  qOrd = max(2*p, 1); 
[Q1, Q2, W] = quadRule2D(qOrd);
K = g.numT; 

% Assemble matrix
ret = sparse(K*N, K*N);
for i = 1 : N
  for j = 1 : N
    intPhiIPhiJ =  ( phiTaylorRef(g, i, Q1, Q2) .* phiTaylorRef(g, j, Q1, Q2) ) * W';
    ret = ret + sparse(i : N : K*N, j : N : K*N, 2 * g.areaT .* intPhiIPhiJ, K*N, K*N );
  end % for
end % for
end % function


==> 0.4-beta2/core/assembleMatElemQuadriDphiPhi1D.m <==
% Assembles two matrices, each containing integrals of products of a 
% one-dimensional basis  function with a (spatial) derivative of a 
% two-dimensional basis function.

%===============================================================================
%> @file
%>
%> @brief Assembles two matrices, each containing integrals of products of a 
%>        one-dimensional basis function with a (spatial) derivative of a 
%>        two-dimensional basis function.
%===============================================================================
%>
%> @brief Assembles matrices @f$\mathsf{H}^m, m \in \{1,2\}@f$
%>        containing integrals of products of a one-dimensional basis function 
%>        with a (spatial) derivative of a two-dimensional basis function.
%>
%> The matrices @f$\mathsf{H}^m \in 
%>   \mathbb{R}^{KN\times \overline{K}\overline{N}}@f$ are block
%> diagonal and defined component-wise by
%> @f[
%>   [\mathsf{H}^m]_{(k-1)N+i,(\overline{k}-1)\overline{N}+j} = \int_{T_k} 
%>      \partial_{x^m}\varphi_{ki} \phi_{\overline{k}j} \mathrm{d}\mathbf{x}\,.
%> @f]
%> All other entries are zero.
%> For the implementation, the element integrals are backtransformed to the
%> reference square @f$\hat{T} = [0,1]^2@f$ using a mapping
%> @f$\mathbf{F}_k:\hat{T}\ni\hat{\mathbf{x}}\mapsto\mathbf{x}\in T_k@f$.
%>
%> @param  g2D        The lists describing the geometric and topological 
%>                    properties of a two-dimensional triangulation (see 
%>                    <code>domainRectTrap()</code>) 
%>                    @f$[1 \times 1 \text{ struct}]@f$
%> @param  g1D        The lists describing the geometric and topological 
%>                    properties of a matching one-dimensional triangulation 
%>                    (see <code>generateGridData1D()</code>) 
%>                    @f$[1 \times 1 \text{ struct}]@f$
%> @param refElemDphiPhi1D Local matrix @f$\hat{\mathsf{H}}@f$ as provided
%>                    by <code>integrateRefElemQuadriDphiPhi1D()</code>.
%>                    @f$[N \times \overline{N} \times 2]@f$
%> @retval ret        The assembled matrices @f$[2 \times 1 \text{ cell}]@f$
%>
%> This file is part of FESTUNG
%>
%> @copyright 2014-2017 Balthasar Reuter, Florian Frank, Vadym Aizinger
%> 
%> @par License
%> @parblock
%> This program is free software: you can redistribute it and/or modify
%> it under the terms of the GNU General Public License as published by
%> the Free Software Foundation, either version 3 of the License, or
%> (at your option) any later version.
%>
%> This program is distributed in the hope that it will be useful,
%> but WITHOUT ANY WARRANTY; without even the implied warranty of
%> MERCHANTABILITY or FITNESS FOR A PARTICULAR PURPOSE.  See the
%> GNU General Public License for more details.
%>
%> You should have received a copy of the GNU General Public License
%> along with this program.  If not, see <http://www.gnu.org/licenses/>.
%> @endparblock
%
function ret = assembleMatElemQuadriDphiPhi1D(g2D, g1D, refElemDphiPhi1D)
K = g2D.numT; barK = g1D.numT; N = size(refElemDphiPhi1D{1});
ret = { sparse(K*N(1), barK*N(2)), sparse(K*N(1), barK*N(2)) };
for m = 1 : 2
  for s = 1 : 3
    ret{m} = ret{m} + ...
             kron(bsxfun(@times, g1D.markT2DT, g2D.J0T{s}(:,3-m,3-m)), refElemDphiPhi1D{s}(:,:,  m)) - ...
             kron(bsxfun(@times, g1D.markT2DT, g2D.J0T{s}(:,3-m,  m)), refElemDphiPhi1D{s}(:,:,3-m));
  end % for s
end % for m
end % function

==> 0.4-beta2/core/assembleVecEdgeMuFuncCont.m <==
% Assembles a vector containing integrals over edges of products of a edge 
% basis function with a continuous function.

%===============================================================================
%> @file
%>
%> @brief Assembles a vector containing integrals over edges of products of a 
%>        edge basis function with a continuous function.
%===============================================================================
%>
%> @brief Assembles a vector @f${\boldsymbol{K}}_{\mu,\mathrm{in}}@f$ containing integrals 
%>        over edges of products of a edge basis function with a continuous function
%>        @f$c_\mathrm{D}(t, \mathbf{x})@f$.
%> 
%> The vector @f${\boldsymbol{K}}_{\mu,\mathrm{in}} \in \mathbb{R}^{\bar{K}\bar{N}}@f$, with @f$\bar{K}@f$ being the number of edges and @f$\bar{N}@f$ being the number of edge degrees of freedom, is defined
%> component-wise by
%> @f[
%> [{\boldsymbol{K}}_{\mu,\mathrm{in}}]_{(\bar{k}-1)\bar{N}+i} = \sum_{E_{kn}\in\partial{T_{k}}\cap{\mathcal{E}}_{\text{in}}} \,
%> \int_{E_{kn}} c_\mathrm{D}(t) \, \mu_{kni}\, \text{d}s\,.
%> @f]
%> 
%> It is transformed on the unit interval as described in <code>assembleVecEdgePhiIntFuncCont()</code> which gives 
%>
%> @f[
%> \int_{E_{kn}} c_\mathrm{D}\,\mu_{kni} \, \text{d}s 
%> = {|E_{kn}|} \int_0^1 c_\mathrm{D}(t) \circ \boldsymbol{F}_{k} \circ \boldsymbol{\hat{\gamma}}_{n}(s) \, \hat{\mu}_{i}(s) \, \text{d}s \,.
%> @f]
%> 
%> and using a 1D quadrature rule provided by <code>quadRule1D()</code>. The
%> main difference is the occurence of the special edge basis function 
%> @f$\hat{\mu}@f$. We eventually obtain
%> 
%> @f[
%> \int_{E_{kn}} c_\mathrm{D}\,\mu_{kni} \, \text{d}s 
%> \approx {|E_{kn}|} \sum_{r=1}^R \omega_{r} \, c_\mathrm{D}(t) \circ \boldsymbol{F}_{k} \circ \boldsymbol{\hat{\gamma}}_{n}(\hat{q}_r) \, \hat{\mu}_{i}(\hat{q}_r) \,.
%> @f]
%> 
%> The global vector is then constructed as
%> 
%> @f[
%> {\boldsymbol{K}}_{\mu,\mathrm{in}} = 
%> \sum_{n=1}^3 {|E_{kn}|} \sum_{r=1}^R \omega_{r} \, \hat{\mu}_{i}(\hat{q}_r) \, {(\mathsf{\Delta}_n)}^\mathrm{T} \, 
%> \begin{bmatrix} \delta_{E_{1n}\in{\mathcal{E}}_{\text{in}}} & & \\ & \ddots & \\ & & \delta_{E_{Kn}\in{\mathcal{E}}_{\text{in}}} \end{bmatrix} [{\boldsymbol{C}}_\mathrm{D}]_{:,n,r} \,,
%> @f]
%> 
%> with @f$\omega_{r}@f$ denoting the integration weights, @f$\hat{q}_{r}@f$ denoting integration points, @f$\mathsf{\Delta}_n@f$ denoting the permutation matrix from element-based to edge-based view as described in <code>assembleMatEdgePhiIntMuVal()</code> and @f$\delta_{E_{kn}\in{\mathcal{E}}_{\text{in}}}@f$ denoting the Kronecker delta.
%> 
%> @param  g          The lists describing the geometric and topological 
%>                    properties of a triangulation (see 
%>                    <code>generateGridData()</code>) 
%>                    @f$[1 \times 1 \text{ struct}]@f$
%> @param  markE0T    A marker indicating whether an edge should be 
%>                    recognized or not. @f$[K \times 3]@f$
%> @param  funcCont   A function handle for the continuous function
%> @param  basesOnQuad    A struct containing precomputed values of the basis
%>                      functions on quadrature points. Must provide at
%>                      least mu.
%> @param  qOrd    Order of quadrature rule to be used.
%>
%> @retval ret        The assembled vector @f$[\bar{K}\bar{N}]@f$
%>
%>
%> This file is part of FESTUNG
%>
%> @copyright 2014-2017 Balthasar Reuter, Florian Frank, Vadym Aizinger
%> @author Alexander Jaust, 2017
%> @author Balthasar Reuter, 2017
%> 
%> @par License
%> @parblock
%> This program is free software: you can redistribute it and/or modify
%> it under the terms of the GNU General Public License as published by
%> the Free Software Foundation, either version 3 of the License, or
%> (at your option) any later version.
%>
%> This program is distributed in the hope that it will be useful,
%> but WITHOUT ANY WARRANTY; without even the implied warranty of
%> MERCHANTABILITY or FITNESS FOR A PARTICULAR PURPOSE.  See the
%> GNU General Public License for more details.
%>
%> You should have received a copy of the GNU General Public License
%> along with this program.  If not, see <http://www.gnu.org/licenses/>.
%> @endparblock
%
function ret = assembleVecEdgeMuFuncCont(g, markE0T, funcCont, basesOnQuad, qOrd)
validateattributes(basesOnQuad, {'struct'}, {}, mfilename, 'basesOnQuad')
validateattributes(funcCont, {'function_handle'}, {}, mfilename, 'funcCont');
validateattributes(markE0T, {'logical'}, {'size', [g.numT 3]}, mfilename, 'markE0T');

% Determine quadrature rule
[Q, W] = quadRule1D(qOrd);
[R, Nmu] = size(basesOnQuad.mu{qOrd});

% Assemble vector
ret = zeros(g.numE, Nmu);
for n = 1 : 3
  [Q1, Q2] = gammaMap(n, Q);
  funcOnQuad = funcCont(g.mapRef2Phy(1, Q1, Q2), g.mapRef2Phy(2, Q1, Q2));
  Kkn = markE0T(:, n) .* g.areaE0T(:,n);
  ret(g.E0T(:, n), :) = ret(g.E0T(:, n), :) + (repmat(Kkn, 1, R) .* funcOnQuad) ...
                          * ( repmat(W', 1, Nmu) .* basesOnQuad.mu{qOrd} );
end % for

ret = reshape(ret', [], 1);
end % function


==> 0.4-beta2/core/assembleVecEdgePhiIntFuncCont.m <==
% Assembles a vector containing integrals over edges of products of a basis 
% function with a continuous function.

%===============================================================================
%> @file
%>
%> @brief Assembles a vector containing integrals over edges of products of a 
%>        basis function with a continuous function.
%===============================================================================
%>
%> @brief Assembles a vector @f$\mathbf{K}_\mathrm{D}@f$ containing integrals 
%>        over edges of products of a basis function with a continuous function
%>        @f$c_\mathrm{D}(t, \mathbf{x})@f$.
%>
%> The vector @f$\mathbf{K}_\mathrm{D} \in \mathbb{R}^{KN}@f$ is defined
%> component-wise by
%> @f[
%> [\mathbf{K}_\mathrm{D}]_{(k-1)N+i} =
%>  \sum_{E_{kn} \in \partial T_k \cap \mathcal{E}_D}
%>  \int_{E_{kn}} \varphi_{ki} c_\mathrm{D}(t) \mathrm{d}s\,.
%> @f]
%>
%> For the implementation, the integrals are backtransformed to the
%> reference element @f$\hat{T}@f$ and further to the unit interval @f$[0,1]@f$
%> using the mapping @f$\hat{\mathbf{\gamma}}_n(s)@f$ as provided by 
%> <code>gammaMap()</code>.
%> This gives the component-wise formulation
%> @f[
%>  [\mathbf{K}_\mathrm{D}]_{(k-1)N+i} =
%>  \sum_{E_{kn} \in \partial T_k \cap \mathcal{E}_D} |E_{kn}|
%>  \int_0^1 \hat{\varphi}_{i} \circ \hat{\mathbf{\gamma}}_n(s)
%>     c_\mathrm{D}(t, \mathbf{F}_k \circ \hat{\mathbf{\gamma}}_n(s))
%>     \mathrm{d}s \,.
%> @f]
%> This integral is then approximated using a 1D quadrature rule provided by
%> <code>quadRule1D()</code> 
%> @f[
%>  [\mathbf{K}_\mathrm{D}]_{(k-1)N+i} \approx
%>  \sum_{E_{kn} \in \partial T_k \cap \mathcal{E}_D} |E_{kn}|
%>  \sum_{r=1}^R \omega_r \hat{\varphi}_{i} \circ \hat{\mathbf{\gamma}}_n(q_r)
%>     c_\mathrm{D}(t, \mathbf{F}_k \circ \hat{\mathbf{\gamma}}_n(q_r)) \,,
%> @f]
%> allowing to vectorize over all elements.
%>
%> @param  g          The lists describing the geometric and topological 
%>                    properties of a triangulation (see 
%>                    <code>generateGridData()</code>) 
%>                    @f$[1 \times 1 \text{ struct}]@f$
%> @param  markE0T    <code>logical</code> arrays that mark each elements
%>                    edges on which the vector entries should be
%>                    assembled @f$[K \times n_\mathrm{edges}]@f$
%> @param  funcCont   A function handle for the continuous function
%> @param  N          The number of local degrees of freedom @f$[\text{scalar}]@f$
%> @param  basesOnQuad  A struct containing precomputed values of the basis
%>                      functions on quadrature points. Must provide at
%>                      least phi1D.
%> @param qOrd        (optional) Order of quadrature rule to be used.
%                     Defaults to @f$2p+1@f$.
%> @param coefE0T     (optional) Coefficient vector that is applied to each
%>                    block. Defaults to <code>g.areaE0T</code>
%>                    @f$[K \times n_\mathrm{edges}]@f$
%> @retval ret        The assembled vector @f$[KN]@f$
%>
%> This file is part of FESTUNG
%>
%> @copyright 2014-2017 Florian Frank, Balthasar Reuter, Vadym Aizinger
%>
%> @author Balthasar Reuter, 2017.
%> 
%> @par License
%> @parblock
%> This program is free software: you can redistribute it and/or modify
%> it under the terms of the GNU General Public License as published by
%> the Free Software Foundation, either version 3 of the License, or
%> (at your option) any later version.
%>
%> This program is distributed in the hope that it will be useful,
%> but WITHOUT ANY WARRANTY; without even the implied warranty of
%> MERCHANTABILITY or FITNESS FOR A PARTICULAR PURPOSE.  See the
%> GNU General Public License for more details.
%>
%> You should have received a copy of the GNU General Public License
%> along with this program.  If not, see <http://www.gnu.org/licenses/>.
%> @endparblock
%
function ret = assembleVecEdgePhiIntFuncCont(g, markE0T, funcCont, N, basesOnQuad, qOrd, coefE0T)
% Extract dimensions
K = g.numT;  nEdges = size(g.E0T, 2);

% Determine quadrature rule and mapping to physical element
if nargin < 6
  switch nEdges
    case 3
      p = (sqrt(8*N+1)-3)/2;
    case 4
      p = sqrt(N)-1;
    otherwise
      error('Unknown number of edges')
  end % switch
  qOrd = 2*p+1;  
end % if
[Q, W] = quadRule1D(qOrd);

% Determine default coefficient
if nargin < 7
  coefE0T = g.areaE0T;
end % if

% Check function arguments that are directly used
validateattributes(funcCont, {'function_handle'}, {}, mfilename, 'funcCont');
validateattributes(markE0T, {'logical'}, {'size', [K nEdges]}, mfilename, 'markE0T');
validateattributes(basesOnQuad, {'struct'}, {}, mfilename, 'basesOnQuad')
validateattributes(coefE0T, {'numeric'}, {'size', [K nEdges]}, mfilename, 'coefE0T');

% Determine edge mapping
switch nEdges
  case 3
    gamma = @gammaMap;
  case 4
    gamma = @gammaMapQuadri;
  otherwise
    error('Unknown number of edges')
end % switch

% Assemble vector
ret = zeros(K, N);
for n = 1 : nEdges
  [Q1, Q2] = gamma(n, Q);
  funcQ0E = funcCont(g.mapRef2Phy(1, Q1, Q2), g.mapRef2Phy(2, Q1, Q2));
  markCoefE0T = markE0T(:, n) .* coefE0T(:, n);
  for i = 1 : N
    ret(:,i) = ret(:,i) + markCoefE0T .* ( funcQ0E * (W' .* basesOnQuad.phi1D{qOrd}(:, i, n)) );
  end % for
end % for
ret = reshape(ret.', K*N, 1);
end % function


==> 0.4-beta2/core/assembleVecEdgePhiIntFuncContNu.m <==
% Assembles two vectors containing integrals over edges of products of a basis 
% function with a continuous function and one of the components of the edge 
% normal.

%===============================================================================
%> @file
%>
%> @brief Assembles two vectors containing integrals over edges of products of a 
%>        basis function with a continuous function and one of the components of
%>        the edge normal.
%===============================================================================
%>
%> @brief Assembles two vectors @f$\mathbf{J}_\mathrm{D}^m, m\in\{1,2\}@f$ 
%>        containing integrals over edges of products of a basis function with a
%>        continuous function @f$c_\mathrm{D}(t, \mathbf{x})@f$ and one of the 
%>        components of the edge normal.
%>
%> The vectors @f$\mathbf{J}_\mathrm{D}^m \in \mathbb{R}^{KN}@f$ are defined
%> component-wise by
%> @f[
%> [\mathbf{J}_\mathrm{D}^m]_{(k-1)N+i} =
%>  \sum_{E_{kn} \in \partial T_k \cap \mathcal{E}_D}
%>  \nu_{kn}^m \int_{E_{kn}} \varphi_{ki} c_\mathrm{D}(t) \mathrm{d}s\,,
%> @f]
%> with @f$\nu_{kn}@f$ the @f$m@f$-th component (@f$m\in\{1,2\}@f$) of the edge
%> normal.
%>
%> For the implementation, the integrals are backtransformed to the
%> reference element @f$\hat{T}@f$ and further to the unit interval @f$[0,1]@f$
%> using the mapping @f$\hat{\mathbf{\gamma}}_n(s)@f$ as provided by 
%> <code>gammaMap()</code> or <code>gammaMapQuadri()</code>.
%> This gives the component-wise formulation
%> @f[
%>  [\mathbf{J}_\mathrm{D}^m]_{(k-1)N+i} =
%>  \sum_{E_{kn} \in \partial T_k \cap \mathcal{E}_D} \nu_{kn}^m |E_{kn}|
%>  \int_0^1 \hat{\varphi}_{i} \circ \hat{\mathbf{\gamma}}_n(s)
%>     c_\mathrm{D}(t, \mathbf{F}_k \circ \hat{\mathbf{\gamma}}_n(s))
%>     \mathrm{d}s \,.
%> @f]
%> This integral is then approximated using a 1D quadrature rule provided by
%> <code>quadRule1D()</code> 
%> @f[
%>  [\mathbf{J}_\mathrm{D}^m]_{(k-1)N+i} \approx
%>  \sum_{E_{kn} \in \partial T_k \cap \mathcal{E}_D} \nu_{kn}^m |E_{kn}|
%>  \sum_{r=1}^R \omega_r \hat{\varphi}_{i} \circ \hat{\mathbf{\gamma}}_n(q_r)
%>     c_\mathrm{D}(t, \mathbf{F}_k \circ \hat{\mathbf{\gamma}}_n(q_r)) \,,
%> @f]
%> allowing to vectorize over all triangles.
%>
%> @param  g          The lists describing the geometric and topological 
%>                    properties of a triangulation (see 
%>                    <code>generateGridData()</code>) 
%>                    @f$[1 \times 1 \text{ struct}]@f$
%> @param  markE0T    <code>logical</code> arrays that mark each elements
%>                    edges on which the vector entries should be
%>                    assembled @f$[K \times n_\mathrm{edges}]@f$
%> @param  funcCont   A function handle for the continuous function
%> @param  N          The number of local degrees of freedom @f$[\text{scalar}]@f$
%> @param  basesOnQuad  A struct containing precomputed values of the basis
%>                    functions on quadrature points. Must provide at
%>                    least phi1D.
%> @param  qOrd       (optional) The order of the quadrature rule to be used. 
%>                    Defaults to @f$2p+1 @f$.
%> @param  areaNuMarkE0T  (optional) argument to provide precomputed values
%>                    for the products of <code>markE0T</code>,
%>                    <code>g.areaE0T</code>, and <code>g.nuE0T</code>
%>                    @f$[2 \times 1 \text{ cell}]@f$
%> @retval ret        The assembled vectors @f$2\times1 \text{ cell}@f$
%>
%> This file is part of FESTUNG
%>
%> @copyright 2014-2017 Florian Frank, Balthasar Reuter, Vadym Aizinger
%>
%> @author Hennes Hajduk, 2016.
%> @author Balthasar Reuter, 2017.
%> 
%> @par License
%> @parblock
%> This program is free software: you can redistribute it and/or modify
%> it under the terms of the GNU General Public License as published by
%> the Free Software Foundation, either version 3 of the License, or
%> (at your option) any later version.
%>
%> This program is distributed in the hope that it will be useful,
%> but WITHOUT ANY WARRANTY; without even the implied warranty of
%> MERCHANTABILITY or FITNESS FOR A PARTICULAR PURPOSE.  See the
%> GNU General Public License for more details.
%>
%> You should have received a copy of the GNU General Public License
%> along with this program.  If not, see <http://www.gnu.org/licenses/>.
%> @endparblock
%
function ret = assembleVecEdgePhiIntFuncContNu(g, markE0T, funcCont, N, basesOnQuad, qOrd, areaNuMarkE0T)
% Extract dimensions
K = g.numT;  nEdges = size(g.E0T, 2);

% Check function arguments that are directly used
validateattributes(markE0T, {'logical'}, {'size', [K nEdges]}, mfilename, 'markE0Tbdr');
validateattributes(basesOnQuad, {'struct'}, {}, mfilename, 'basesOnQuad')

% Determine quadrature rule and mapping to physical element
if nargin < 6
  switch nEdges
    case 3
      p = (sqrt(8*N+1)-3)/2;
    case 4
      p = sqrt(N)-1;
    otherwise
      error('Unknown number of edges')
  end % switch
  qOrd = 2*p+1;  
end % if
[Q, W] = quadRule1D(qOrd);

% Determine helper array
if nargin < 7
  areaNuMarkE0T = cell(2,1);
  if isfield(g, 'areaNuE0T')
    areaNuMarkE0T{1} = markE0T .* g.areaNuE0T(:, :, 1);
    areaNuMarkE0T{2} = markE0T .* g.areaNuE0T(:, :, 2);
  else
    areaNuMarkE0T{1} = markE0T .* g.areaE0T .* g.nuE0T(:, :, 1);
    areaNuMarkE0T{2} = markE0T .* g.areaE0T .* g.nuE0T(:, :, 2);
  end % if
end % if

validateattributes(areaNuMarkE0T, {'cell'}, {'numel', 2}, mfilename, 'areaNuMarkE0T');
validateattributes(areaNuMarkE0T{1}, {'numeric'}, {'size', [K nEdges]}, mfilename, 'areaNuMarkE0T{1}');
validateattributes(areaNuMarkE0T{2}, {'numeric'}, {'size', [K nEdges]}, mfilename, 'areaNuMarkE0T{2}');

% Determine edge mapping
switch nEdges
  case 3
    gamma = @gammaMap;
  case 4
    gamma = @gammaMapQuadri;
  otherwise
    error('Unknown number of edges')
end % switch

% Assemble vector
ret = { zeros(K, N); zeros(K, N) };

if iscell(funcCont)
  validateattributes(funcCont, {'cell'}, {'numel', 2}, mfilename, 'funcCont');
  validateattributes(funcCont{1}, {'function_handle'}, {}, mfilename, 'funcCont{1}');
  validateattributes(funcCont{2}, {'function_handle'}, {}, mfilename, 'funcCont{2}');
  
  for n = 1 : nEdges
    [Q1, Q2] = gamma(n, Q);
    X1 = g.mapRef2Phy(1, Q1, Q2);
    X2 = g.mapRef2Phy(2, Q1, Q2);
    for m = 1 : 2
      funcQ0E = funcCont{m}(X1, X2);
      for i = 1 : N
        integral = funcQ0E * ( W' .* basesOnQuad.phi1D{qOrd}(:, i, n) );
        ret{m}(:, i) = ret{m}(:, i) + areaNuMarkE0T{m}(:, n) .* integral;
      end % for i
    end % for m
  end % for n
else
  validateattributes(funcCont, {'function_handle'}, {}, mfilename, 'funcCont');
  
  for n = 1 : nEdges
    [Q1, Q2] = gamma(n, Q);
    funcQ0E = funcCont(g.mapRef2Phy(1, Q1, Q2), g.mapRef2Phy(2, Q1, Q2));
    for i = 1 : N
      integral = funcQ0E * ( W' .* basesOnQuad.phi1D{qOrd}(:, i, n) );
      ret{1}(:, i) = ret{1}(:, i) + areaNuMarkE0T{1}(:, n) .* integral;
      ret{2}(:, i) = ret{2}(:, i) + areaNuMarkE0T{2}(:, n) .* integral;
    end % for i
  end % for n
end % if

ret{1} = reshape(ret{1}', K*N, 1);  
ret{2} = reshape(ret{2}', K*N, 1);
end % function
% 
% 
% if nargin > 5
%   ret = assembleVecEdgePhiIntFuncContNu_withAreaNuE0Tbdr(g, funcCont, N, basesOnQuad, markAreaNuE0T);
% elseif isfield(g, 'areaNuE0T')
%   ret = assembleVecEdgePhiIntFuncContNu_noAreaNuE0Tbdr_withAreaNuE0T(g, markE0T, funcCont, N, basesOnQuad);
% else
%   ret = assembleVecEdgePhiIntFuncContNu_noAreaNuE0Tbdr_noAreaNuE0T(g, markE0T, funcCont, N, basesOnQuad);
% end % if
% 
% end % function
% %
% %===============================================================================
% %> @brief Helper function for the case that assembleVecEdgePhiIntFuncContNu()
% %> was called with a precomputed field areaNuE0Tbdr.
% %
% function ret = assembleVecEdgePhiIntFuncContNu_withAreaNuE0Tbdr(g, funcCont, N, basesOnQuad, areaNuE0Tbdr)
% % Determine quadrature rule and mapping to physical element
% K = g.numT; p = (sqrt(8*N+1)-3)/2;
% qOrd = 2*p+1;  [Q, W] = quadRule1D(qOrd); 
% 
% % Assemble vector
% ret = cell(2, 1);  
% ret{1} = zeros(K, N);  
% ret{2} = zeros(K, N);
% for n = 1 : 3
%   [Q1, Q2] = gammaMap(n, Q);
%   cDn = funcCont(g.mapRef2Phy(1, Q1, Q2), g.mapRef2Phy(2, Q1, Q2));
%   for i = 1 : N
%     integral = cDn * ( W .* basesOnQuad.phi1D{qOrd}(:, i, n)' )';
%     ret{1}(:,i) = ret{1}(:,i) + areaNuE0Tbdr{n,1} .* integral;
%     ret{2}(:,i) = ret{2}(:,i) + areaNuE0Tbdr{n,2} .* integral;
%   end % for
% end % for
% 
% ret{1} = reshape(ret{1}',K*N,1);  
% ret{2} = reshape(ret{2}',K*N,1);
% end % function
% %
% %===============================================================================
% %> @brief Helper function for the case that assembleVecEdgePhiIntFuncContNu()
% %> was called without a precomputed field areaNuE0Tbdr but parameter g provides
% %> a field areaNuE0T.
% %
% function ret = assembleVecEdgePhiIntFuncContNu_noAreaNuE0Tbdr_withAreaNuE0T(g, markE0Tbdr, funcCont, N, basesOnQuad)
% % Determine quadrature rule and mapping to physical element
% K = g.numT; p = (sqrt(8*N+1)-3)/2;
% qOrd = 2*p+1;  [Q, W] = quadRule1D(qOrd); 
% 
% % Assemble vector
% ret = cell(2, 1);  
% ret{1} = zeros(K, N);  
% ret{2} = zeros(K, N);
% for n = 1 : 3
%   [Q1, Q2] = gammaMap(n, Q);
%   cDn = funcCont(g.mapRef2Phy(1, Q1, Q2), g.mapRef2Phy(2, Q1, Q2));
%   for i = 1 : N
%     integral = cDn * ( W .* basesOnQuad.phi1D{qOrd}(:, i, n)' )';
%     ret{1}(:,i) = ret{1}(:,i) + markE0Tbdr(:,n).*g.areaNuE0T{n,1} .* integral;
%     ret{2}(:,i) = ret{2}(:,i) + markE0Tbdr(:,n).*g.areaNuE0T{n,2} .* integral;
%   end % for
% end % for
% 
% ret{1} = reshape(ret{1}',K*N,1);  
% ret{2} = reshape(ret{2}',K*N,1);
% end % function
% %
% %===============================================================================
% %> @brief Helper function for the case that assembleVecEdgePhiIntFuncContNu()
% %> was called without a precomputed field areaNuE0Tbdr and parameter g provides
% %> no field areaNuE0T.
% %
% function ret = assembleVecEdgePhiIntFuncContNu_noAreaNuE0Tbdr_noAreaNuE0T(g, markE0Tbdr, funcCont, N, basesOnQuad)
% % Determine quadrature rule and mapping to physical element
% K = g.numT; p = (sqrt(8*N+1)-3)/2;
% qOrd = 2*p+1;  [Q, W] = quadRule1D(qOrd); 
% 
% % Assemble vector
% ret = cell(2, 1);  
% ret{1} = zeros(K, N); 
% ret{2} = zeros(K, N);
% for n = 1 : 3
%   [Q1, Q2] = gammaMap(n, Q);
%   cDn = funcCont(g.mapRef2Phy(1, Q1, Q2), g.mapRef2Phy(2, Q1, Q2));
%   Jkn = markE0Tbdr(:,n) .* g.areaE0T(:,n);
%   for i = 1 : N
%     integral = cDn * ( W .* basesOnQuad.phi1D{qOrd}(:, i, n)' )';
%     ret{1}(:,i) = ret{1}(:,i) + Jkn .* g.nuE0T(:,n,1) .* integral;
%     ret{2}(:,i) = ret{2}(:,i) + Jkn .* g.nuE0T(:,n,2) .* integral;
%   end % for
% end % for
% 
% ret{1} = reshape(ret{1}',K*N,1);  
% ret{2} = reshape(ret{2}',K*N,1);
% end % function

==> 0.4-beta2/core/assembleVecEdgePhiIntFuncContVal.m <==
% Assembles a vector containing integrals over edges of products of a basis 
% function with a continuous function and a value given for each quadrature point.

%===============================================================================
%> @file
%>
%> @brief Assembles a vector containing integrals over edges of products of a 
%>        basis function with a continuous function and a value given for each
%>        quadrature point.
%===============================================================================
%>
%> @brief Assembles a vector @f$\mathbf{K}_\mathrm{D}@f$ containing integrals 
%>        over edges of products of a basis function with a continuous function
%>        @f$c_\mathrm{D}(t, \mathbf{x})@f$ and a value @f$a(\vec{x})@f$ given 
%>        for each quadrature point.
%>
%> The vector @f$\mathbf{K}_\mathrm{D} \in \mathbb{R}^{KN}@f$ is defined
%> component-wise by
%> @f[
%> [\mathbf{K}_\mathrm{D}]_{(k-1)N+i} =
%>  \sum_{E_{kn} \in \partial T_k \cap \mathcal{E}_D}
%>  \frac{1}{|E_{kn}|} \int_{E_{kn}} \varphi_{ki} c_\mathrm{D}(t) a \mathrm{d}s\,.
%> @f]
%> For the implementation, the integrals are backtransformed to the
%> reference triangle @f$\hat{T} = \{(0,0), (1,0), (0,1)\}@f$ using an affine
%> mapping @f$\mathbf{F}_k:\hat{T}\ni\hat{\mathbf{x}}\mapsto\mathbf{x}\in T_k@f$
%> defined as
%> @f[
%> \mathbf{F}_k (\hat{\mathbf{x}}) = 
%>   \mathsf{{B}}_k \hat{\mathbf{x}} + \hat{\mathbf{a}}_{k1}
%>   \text{ with }
%> \mathbb{R}^{2\times2} \ni \mathsf{{B}}_k =
%>   \left[ \hat{\mathbf{a}}_{k2} - \hat{\mathbf{a}}_{k1} | 
%>          \hat{\mathbf{a}}_{k3} - \hat{\mathbf{a}}_{k1} \right] \,.
%> @f]
%> This allows to reformulate 
%> @f[
%>   \int_{E_{kn}} \varphi_{ki} c_\mathrm{D}(t) \mathrm{d}s =
%>   \frac{|E_{kn}|}{|\hat{E}_n|} \int_{\hat{E}_n} \hat{\varphi}_i 
%>   c_\mathrm{D}(t,\mathbf{F}_k(\hat{\mathbf{x}})) 
%>   a(\mathbf{F}_k(\hat{\mathbf{x}})) \mathrm{d}\hat{\mathbf{x}}\,.
%> @f]
%> Further transformation to the unit interval @f$[0,1]@f$ using the mapping 
%> @f$\hat{\mathbf{\gamma}}_n(s)@f$ as provided by <code>gammaMap()</code>
%> gives the component-wise formulation
%> @f[
%>  [\mathbf{K}_\mathrm{D}]_{(k-1)N+i} =
%>  \sum_{E_{kn} \in \partial T_k \cap \mathcal{E}_D}
%>  \int_0^1 \hat{\varphi}_{i} \circ \hat{\mathbf{\gamma}}_n(s)
%>     c_\mathrm{D}(t, \mathbf{F}_k \circ \hat{\mathbf{\gamma}}_n(s))
%>     a(\mathbf{F}_k \circ \hat{\mathbf{\gamma}}_n(s))
%>     \mathrm{d}s \,.
%> @f]
%> This integral is then approximated using a 1D quadrature rule provided by
%> <code>quadRule1D()</code> 
%> @f[
%>  [\mathbf{K}_\mathrm{D}]_{(k-1)N+i} \approx
%>  \sum_{E_{kn} \in \partial T_k \cap \mathcal{E}_D}
%>  \sum_{r=1}^R \omega_r \hat{\varphi}_{i} \circ \hat{\mathbf{\gamma}}_n(q_r)
%>     c_\mathrm{D}(t, \mathbf{F}_k \circ \hat{\mathbf{\gamma}}_n(q_r))
%>     a(\mathbf{F}_k \circ \hat{\mathbf{\gamma}}_n(q_r))\,,
%> @f]
%> allowing to vectorize over all triangles.
%>
%> @param  g          The lists describing the geometric and topological 
%>                    properties of a triangulation (see 
%>                    <code>generateGridData()</code>) 
%>                    @f$[1 \times 1 \text{ struct}]@f$
%> @param  markE0Tbdr <code>logical</code> arrays that mark each triangles
%>                    (boundary) edges on which the vector entries should be
%>                    assembled @f$[K \times 3]@f$
%> @param  funcCont   A function handle for the continuous function
%> @param  valOnQuad  Array holding the function value @f$a(q_r)@f$ for all
%>                    quadrature points on all edges. @f$[K\times3\times R]@f$
%> @param  N          The number of local degrees of freedom @f$[\text{scalar}]@f$
%> @param  basesOnQuad  A struct containing precomputed values of the basis
%>                      functions on quadrature points. Must provide at
%>                      least phi1D.
%> @param areaE0Tbdr (optional) argument to provide precomputed values
%>                    for the products of <code>markE0Tbdr</code>,
%>                    and <code>g.areaE0T</code>,
%>                    @f$[3 \text{ cell}]@f$
%> @param qOrd       (optional) Order of quadrature rule to be used.
%> @retval ret        The assembled vector @f$[KN]@f$
%>
%> This file is part of FESTUNG
%>
%> @copyright 2014-2016 Florian Frank, Balthasar Reuter, Vadym Aizinger
%> Modified by Hennes Hajduk, 2016-04-06
%> 
%> @par License
%> @parblock
%> This program is free software: you can redistribute it and/or modify
%> it under the terms of the GNU General Public License as published by
%> the Free Software Foundation, either version 3 of the License, or
%> (at your option) any later version.
%>
%> This program is distributed in the hope that it will be useful,
%> but WITHOUT ANY WARRANTY; without even the implied warranty of
%> MERCHANTABILITY or FITNESS FOR A PARTICULAR PURPOSE.  See the
%> GNU General Public License for more details.
%>
%> You should have received a copy of the GNU General Public License
%> along with this program.  If not, see <http://www.gnu.org/licenses/>.
%> @endparblock
%
function ret = assembleVecEdgePhiIntFuncContVal(g, markE0Tbdr, funcCont, valOnQuad, N, basesOnQuad, areaE0Tbdr, qOrd)
% Determine quadrature rule
if nargin < 8
  p = (sqrt(8*N+1)-3)/2;
  qOrd = 2*p+1;  
end % if
[~, W] = quadRule1D(qOrd);

% Check function arguments that are directly used
validateattributes(markE0Tbdr, {'logical'}, {'size', [g.numT 3]}, mfilename, 'markE0Tbdr');
validateattributes(funcCont, {'function_handle'}, {}, mfilename, 'funcCont');
validateattributes(valOnQuad, {'numeric'}, {'size', [g.numT 3 length(W)]}, mfilename, 'valOnQuad');
validateattributes(basesOnQuad, {'struct'}, {}, mfilename, 'basesOnQuad')

if nargin > 6
  ret = assembleVecEdgePhiIntFuncContVal_withAreaE0Tbdr(g, funcCont, valOnQuad, N, basesOnQuad, areaE0Tbdr, qOrd);
else
  ret = assembleVecEdgePhiIntFuncContVal_noAreaE0Tbdr(g, markE0Tbdr, funcCont, valOnQuad, N, basesOnQuad, qOrd);
end % if

end % function
%
%===============================================================================
%> @brief Helper function for the case that assembleVecEdgePhiIntFuncContVal()
%> was called with a precomputed field areaE0Tbdr.
%
function ret = assembleVecEdgePhiIntFuncContVal_withAreaE0Tbdr(g, funcCont, valOnQuad, N, basesOnQuad, areaE0Tbdr, qOrd)
% Determine quadrature rule
[Q, W] = quadRule1D(qOrd);

% Assemble vector
ret = zeros(g.numT, N);
for n = 1 : 3
  [Q1, Q2] = gammaMap(n, Q);
  funcOnQuad = funcCont(g.mapRef2Phy(1, Q1, Q2), g.mapRef2Phy(2, Q1, Q2));
  for i = 1 : N
    integral = (funcOnQuad .* squeeze((valOnQuad(:, n, :) < 0) .* valOnQuad(:, n, :))) * ( W' .* basesOnQuad.phi1D{qOrd}(:,i,n));
    ret(:,i) = ret(:,i) + areaE0Tbdr{n} .* integral;
  end % for
end % for

ret = reshape(ret',g.numT*N,1);
end % function
%
%===============================================================================
%> @brief Helper function for the case that assembleVecEdgePhiIntFuncContVal()
%> was called with no precomputed field areaE0Tbdr.
%
function ret = assembleVecEdgePhiIntFuncContVal_noAreaE0Tbdr(g, markE0Tbdr, funcCont, valOnQuad, N, basesOnQuad, qOrd)
% Determine quadrature rule
[Q, W] = quadRule1D(qOrd);

% Assemble vector
ret = zeros(g.numT, N);
for n = 1 : 3
  [Q1, Q2] = gammaMap(n, Q);
  funcOnQuad = funcCont(g.mapRef2Phy(1, Q1, Q2), g.mapRef2Phy(2, Q1, Q2));
  Kkn = markE0Tbdr(:, n) .* g.areaE0T(:,n);
  for i = 1 : N
    integral = (funcOnQuad .* squeeze((valOnQuad(:, n, :) < 0) .* valOnQuad(:, n, :))) * ( W' .* basesOnQuad.phi1D{qOrd}(:,i,n));
    ret(:,i) = ret(:,i) + Kkn .* integral;
  end % for
end % for

ret = reshape(ret',g.numT*N,1);
end % function


==> 0.4-beta2/core/assembleVecEdgePhiIntFuncDiscIntFuncCont.m <==
% Assembles a vector containing integrals over edges of products of a basis 
% function with a discontinuous coefficient function and a continuous function.

%===============================================================================
%> @file
%>
%> @brief Assembles a vector containing integrals over edges of products of a 
%>        basis function with a discontinuous coefficient function and a 
%>        continuous function.
%===============================================================================
%>
%> @brief Assembles a vector @f$\mathbf{K}_\mathrm{N}@f$ containing integrals 
%>        over edges of products of a basis function with a discontinuous 
%>        coefficient function and a continuous function
%>        @f$g_\mathrm{N}(t, \mathbf{x})@f$.
%>
%> The vector @f$\mathbf{K}_\mathrm{N} \in \mathbb{R}^{KN}@f$ is defined
%> component-wise by
%> @f[
%> [\mathbf{K}_\mathrm{N}]_{(k-1)N+i} =
%>  \sum_{E_{kn} \in \partial T_k \cap \mathcal{E}_D} \sum_{l=1}^N D_{kl}(t)
%>  \int_{E_{kn}} \varphi_{ki} \varphi_{kl} g_\mathrm{N}(t) \mathrm{d}s\,.
%> @f]
%> For the implementation, the integrals are backtransformed to the
%> reference triangle @f$\hat{T} = \{(0,0), (1,0), (0,1)\}@f$ using an affine
%> mapping @f$\mathbf{F}_k:\hat{T}\ni\hat{\mathbf{x}}\mapsto\mathbf{x}\in T_k@f$
%> defined as
%> @f[
%> \mathbf{F}_k (\hat{\mathbf{x}}) = 
%>   \mathsf{{B}}_k \hat{\mathbf{x}} + \hat{\mathbf{a}}_{k1}
%>   \text{ with }
%> \mathbb{R}^{2\times2} \ni \mathsf{{B}}_k =
%>   \left[ \hat{\mathbf{a}}_{k2} - \hat{\mathbf{a}}_{k1} | 
%>          \hat{\mathbf{a}}_{k3} - \hat{\mathbf{a}}_{k1} \right] \,.
%> @f]
%> This allows to reformulate 
%> @f[
%>   \int_{E_{kn}} \varphi_{ki} \varphi_{kl} g_\mathrm{N}(t) \mathrm{d}s =
%>   \frac{|E_{kn}|}{|\hat{E}_n|} \int_{\hat{E}_n}\hat{\varphi}_i\hat{\varphi}_l
%>   g_\mathrm{N}(t,\mathbf{F}_k(\hat{\mathbf{x}}))\mathrm{d}\hat{\mathbf{x}}\,.
%> @f]
%> Further transformation to the unit interval @f$[0,1]@f$ using the mapping 
%> @f$\hat{\mathbf{\gamma}}_n(s)@f$ as provided by <code>gammaMap()</code>
%> gives the component-wise formulation
%> @f[
%>  [\mathbf{K}_\mathrm{N}]_{(k-1)N+i} =
%>  \sum_{E_{kn} \in \partial T_k \cap \mathcal{E}_D} |E_{kn}| \sum_{l=1}^N
%>  D_{kl}(t) \int_0^1 \hat{\varphi}_{i} \circ \hat{\mathbf{\gamma}}_n(s)
%>     \hat{\varphi}_{l} \circ \hat{\mathbf{\gamma}}_n(s)
%>     g_\mathrm{N}(t, \mathbf{F}_k \circ \hat{\mathbf{\gamma}}_n(s))
%>     \mathrm{d}s \,.
%> @f]
%> This integral is then approximated using a 1D quadrature rule provided by
%> <code>quadRule1D()</code> 
%> @f[
%>  [\mathbf{K}_\mathrm{N}]_{(k-1)N+i} \approx
%>  \sum_{E_{kn} \in \partial T_k \cap \mathcal{E}_D} |E_{kn}| \sum_{l=1}^N
%>  D_{kl}(t) \sum_{r=1}^R \omega_r
%>     \hat{\varphi}_{i} \circ \hat{\mathbf{\gamma}}_n(q_r)
%>     \hat{\varphi}_{l} \circ \hat{\mathbf{\gamma}}_n(q_r)
%>     g_\mathrm{N}(t, \mathbf{F}_k \circ \hat{\mathbf{\gamma}}_n(q_r)) \,,
%> @f]
%> allowing to vectorize over all triangles.
%>
%> @param  g          The lists describing the geometric and topological 
%>                    properties of a triangulation (see 
%>                    <code>generateGridData()</code>) 
%>                    @f$[1 \times 1 \text{ struct}]@f$
%> @param  markE0Tbdr <code>logical</code> arrays that mark each triangles
%>                    (boundary) edges on which the vector entries should be
%>                    assembled @f$[K \times 3]@f$
%> @param dataDisc    A representation of the discrete function, e.g., as 
%>                    computed by <code>projectFuncCont2DataDisc()</code>
%>                    @f$[K \times N]@f$
%> @param  funcCont   A function handle for the continuous function
%> @param  basesOnQuad  A struct containing precomputed values of the basis
%>                      functions on quadrature points. Must provide at
%>                      least phi1D.
%> @param areaE0Tbdr  (optional) argument to provide precomputed values
%>                    for the products of <code>markE0Tbdr</code>,
%>                    and <code>g.areaE0T</code>,
%>                    @f$[K \times 3]@f$
%> @retval ret        The assembled vector @f$[KN]@f$
%>
%> This file is part of FESTUNG
%>
%> @copyright 2014-2015 Florian Frank, Balthasar Reuter, Vadym Aizinger
%> Modified by Hennes Hajduk, 2016-04-06
%> 
%> @par License
%> @parblock
%> This program is free software: you can redistribute it and/or modify
%> it under the terms of the GNU General Public License as published by
%> the Free Software Foundation, either version 3 of the License, or
%> (at your option) any later version.
%>
%> This program is distributed in the hope that it will be useful,
%> but WITHOUT ANY WARRANTY; without even the implied warranty of
%> MERCHANTABILITY or FITNESS FOR A PARTICULAR PURPOSE.  See the
%> GNU General Public License for more details.
%>
%> You should have received a copy of the GNU General Public License
%> along with this program.  If not, see <http://www.gnu.org/licenses/>.
%> @endparblock
%
function ret = assembleVecEdgePhiIntFuncDiscIntFuncCont(g, markE0Tbdr, dataDisc, funcCont, basesOnQuad, areaE0Tbdr)
% Check function arguments that are directly used
validateattributes(markE0Tbdr, {'logical'}, {'size', [g.numT 3]}, mfilename, 'markE0Tbdr');
validateattributes(funcCont, {'function_handle'}, {}, mfilename, 'funcCont');
validateattributes(dataDisc, {'numeric'}, {'size', [g.numT NaN]}, mfilename, 'dataDisc');
validateattributes(basesOnQuad, {'struct'}, {}, mfilename, 'basesOnQuad')

if nargin > 5
  ret = assembleVecEdgePhiIntFuncDiscIntFuncCont_WithAreaE0Tbdr(g, dataDisc, funcCont, basesOnQuad, areaE0Tbdr);
else
  ret = assembleVecEdgePhiIntFuncDiscIntFuncCont_NoAreaE0Tbdr(g, markE0Tbdr, dataDisc, funcCont, basesOnQuad);
end % if
end % function
%
%===============================================================================
%> @brief Helper function for the case that assembleVedEdgePhiIntFuncDiscIntFuncCont()
%> was called with a precomputed field areaE0Tbdr.
%
function ret = assembleVecEdgePhiIntFuncDiscIntFuncCont_WithAreaE0Tbdr(g, dataDisc, funcCont, basesOnQuad, areaE0Tbdr)
% Determine quadrature rule and mapping to physical element
[K, N] = size(dataDisc);  p = (sqrt(8*N+1)-3)/2;
qOrd = 2*p+1;  [Q, W] = quadRule1D(qOrd);

% Assemble vector
ret = zeros(K, N);
for n = 1 : 3
  [Q1, Q2] = gammaMap(n, Q);
  funcAtQ = funcCont(g.mapRef2Phy(1, Q1, Q2), g.mapRef2Phy(2, Q1, Q2));
  for i = 1 : N
    for l = 1 : N
      integral = funcAtQ * ( W .* basesOnQuad.phi1D{qOrd}(:,i,n)' .* basesOnQuad.phi1D{qOrd}(:,l,n)' )';
      ret(:,i) = ret(:,i) + areaE0Tbdr(:,n) .* dataDisc(:,l) .* integral;
    end % for
  end % for
end % for
ret = reshape(ret',K*N,1);
end % function
%
%===============================================================================
%> @brief Helper function for the case that assembleVedEdgePhiIntFuncDiscIntFuncCont()
%> was called with no precomputed field areaE0Tbdr.
%
function ret = assembleVecEdgePhiIntFuncDiscIntFuncCont_NoAreaE0Tbdr(g, markE0Tbdr, dataDisc, funcCont, basesOnQuad)
% Determine quadrature rule and mapping to physical element
[K, N] = size(dataDisc);  p = (sqrt(8*N+1)-3)/2;
qOrd = 2*p+1;  [Q, W] = quadRule1D(qOrd);

% Assemble vector
ret = zeros(K, N);
for n = 1 : 3
  [Q1, Q2] = gammaMap(n, Q);
  funcAtQ = funcCont(g.mapRef2Phy(1, Q1, Q2), g.mapRef2Phy(2, Q1, Q2));
  Kkn = markE0Tbdr(:,n) .* g.areaE0T(:,n);
  for i = 1 : N
    for l = 1 : N
      integral = funcAtQ * ( W .* basesOnQuad.phi1D{qOrd}(:,i,n)' .* basesOnQuad.phi1D{qOrd}(:,l,n)' )';
      ret(:,i) = ret(:,i) + Kkn .* dataDisc(:,l) .* integral;
    end % for
  end % for
end % for
ret = reshape(ret',K*N,1);
end % function


==> 0.4-beta2/core/assembleVecEdgePhiIntVal.m <==
% Assembles a vector containing integrals over edges of products of a basis 
% function with a value given for each quadrature point.

%===============================================================================
%> @file
%>
%> @brief Assembles a vector containing integrals over edges of products of a 
%>        basis function with a value given for each quadrature point.
%===============================================================================
%>
%> @brief Assembles a vector @f$\mathbf{K}_\mathrm{D}@f$ containing integrals 
%>        over edges of products of a basis function with a value 
%>        @f$f(\mathbf{x})@f$ given for each quadrature point.
%>
%> The vector @f$\mathbf{K}_\mathrm{D} \in \mathbb{R}^{KN}@f$ is defined
%> component-wise by
%> @f[
%> [\mathbf{K}_\mathrm{D}]_{(k-1)N+i} =
%>  \sum_{E_{kn} \in \partial T_k \cap \mathcal{E}_D}
%>  \frac{1}{|E_{kn}|} \int_{E_{kn}} \varphi_{ki} f \mathrm{d}s\,.
%> @f]
%> For the implementation, the integrals are backtransformed to the
%> reference triangle @f$\hat{T} = \{(0,0), (1,0), (0,1)\}@f$ using an affine
%> mapping @f$\mathbf{F}_k:\hat{T}\ni\hat{\mathbf{x}}\mapsto\mathbf{x}\in T_k@f$
%> defined as
%> @f[
%> \mathbf{F}_k (\hat{\mathbf{x}}) = 
%>   \mathsf{{B}}_k \hat{\mathbf{x}} + \hat{\mathbf{a}}_{k1}
%>   \text{ with }
%> \mathbb{R}^{2\times2} \ni \mathsf{{B}}_k =
%>   \left[ \hat{\mathbf{a}}_{k2} - \hat{\mathbf{a}}_{k1} | 
%>          \hat{\mathbf{a}}_{k3} - \hat{\mathbf{a}}_{k1} \right] \,.
%> @f]
%> This allows to reformulate 
%> @f[
%>   \int_{E_{kn}} \varphi_{ki} f \mathrm{d}s =
%>   \frac{|E_{kn}|}{|\hat{E}_n|} \int_{\hat{E}_n} \hat{\varphi}_i 
%>   f(\mathbf{F}_k(\hat{\mathbf{x}}))\mathrm{d}\hat{\mathbf{x}}\,.
%> @f]
%> Further transformation to the unit interval @f$[0,1]@f$ using the mapping 
%> @f$\hat{\mathbf{\gamma}}_n(s)@f$ as provided by <code>gammaMap()</code>
%> gives the component-wise formulation
%> @f[
%>  [\mathbf{K}_\mathrm{D}]_{(k-1)N+i} =
%>  \sum_{E_{kn} \in \partial T_k \cap \mathcal{E}_D}
%>  \int_0^1 \hat{\varphi}_{i} \circ \hat{\mathbf{\gamma}}_n(s)
%>     f(\mathbf{F}_k \circ \hat{\mathbf{\gamma}}_n(s))
%>     \mathrm{d}s \,.
%> @f]
%> This integral is then approximated using a 1D quadrature rule provided by
%> <code>quadRule1D()</code> 
%> @f[
%>  [\mathbf{K}_\mathrm{D}]_{(k-1)N+i} \approx
%>  \sum_{E_{kn} \in \partial T_k \cap \mathcal{E}_D}
%>  \sum_{r=1}^R \omega_r \hat{\varphi}_{i} \circ \hat{\mathbf{\gamma}}_n(q_r)
%>     f(\mathbf{F}_k \circ \hat{\mathbf{\gamma}}_n(q_r))\,,
%> @f]
%> allowing to vectorize over all triangles.
%>
%> @param  g          The lists describing the geometric and topological 
%>                    properties of a triangulation (see 
%>                    <code>generateGridData()</code>) 
%>                    @f$[1 \times 1 \text{ struct}]@f$
%> @param  markE0T    <code>logical</code> arrays that mark each triangles
%>                    (boundary) edges on which the vector entries should be
%>                    assembled @f$[K \times 3]@f$
%> @param  valOnQuad  Array holding the function values @f$f(q_r)@f$ for all
%>                    quadrature points on all edges. @f$[K\times3\times R]@f$
%> @param  N          The number of local degrees of freedom @f$[\text{scalar}]@f$
%> @param  basesOnQuad  A struct containing precomputed values of the basis
%>                      functions on quadrature points. Must provide at
%>                      least phi1D.
%> @param qOrd        (optional) Order of quadrature rule to be used.
%> @retval ret        The assembled vector @f$[KN]@f$
%>
%> This file is part of FESTUNG
%>
%> @copyright 2014-2017 Balthasar Reuter, Florian Frank, Vadym Aizinger
%> @author Balthasar Reuter, 2017
%> 
%> @par License
%> @parblock
%> This program is free software: you can redistribute it and/or modify
%> it under the terms of the GNU General Public License as published by
%> the Free Software Foundation, either version 3 of the License, or
%> (at your option) any later version.
%>
%> This program is distributed in the hope that it will be useful,
%> but WITHOUT ANY WARRANTY; without even the implied warranty of
%> MERCHANTABILITY or FITNESS FOR A PARTICULAR PURPOSE.  See the
%> GNU General Public License for more details.
%>
%> You should have received a copy of the GNU General Public License
%> along with this program.  If not, see <http://www.gnu.org/licenses/>.
%> @endparblock
%
function ret = assembleVecEdgePhiIntVal(g, markE0T, valOnQuad, N, basesOnQuad, qOrd)
% Extract dimensions
K = g.numT;  nEdges = size(g.E0T, 2);

% Determine quadrature rule and mapping to physical element
if nargin < 6
  switch nEdges
    case 3
      p = (sqrt(8*N+1)-3)/2;
    case 4
      p = sqrt(N)-1;
    otherwise
      error('Unknown number of edges')
  end % switch
  qOrd = 2*p+1;  
end % if
[~, W] = quadRule1D(qOrd);

% Determine quadrature rule
% if nargin < 6,  p = (sqrt(8*N+1)-3)/2; qOrd = 2*p+1; end
% [~, W] = quadRule1D(qOrd);

% Check function arguments that are directly used
validateattributes(markE0T, {'logical'}, {'size', [K nEdges]}, mfilename, 'markE0T');
validateattributes(valOnQuad, {'numeric'}, {'size', [K nEdges length(W)]}, mfilename, 'valOnQuad');
validateattributes(basesOnQuad, {'struct'}, {}, mfilename, 'basesOnQuad')

% Assemble vector
ret = zeros(K, N);
for n = 1 : nEdges
  Kkn = markE0T(:, n) .* g.areaE0T(:,n);
  for i = 1 : N
    ret(:, i) = ret(:, i) + Kkn .* (squeeze(valOnQuad(:, n, :)) * ( W' .* basesOnQuad.phi1D{qOrd}(:,i,n)));
  end % for
end % for

ret = reshape(ret', [], 1);
end % function



==> 0.4-beta2/core/blkinv.m <==
% Computes the inverse of a block diagonal matrix.

%===============================================================================
%> @file
%>
%> @brief Computes the inverse of a block diagonal matrix.
%===============================================================================
%>
%> @brief Computes the inverse of a block diagonal matrix.
%>
%> The function takes a block diagonal matrix @f$\mathsf{A} \in \mathbb{R}^{KN \times KN}@f$ 
%> with blocks of size @f$N \times N@f$ on the diagonal and computes its 
%> inverse @f$\mathsf{A}^{-1}@f$. In order to optimize the performance of the
%> method one can specify a \p blockSize that has to be a mutliple of @f$N@f$. 
%> The algorithm extracts blocks of size @f$ \text{blockSize} \times \text{blockSize} @f$
%> from the diagonal of @f$A@f$ to invert several diagonal blocks at once. In our experiments
%> values for \p blockSize around 64-128, were a good choice.
%> However, this may change depending on the problem at hand and the computer used. 
%> 
%> 
%> @param  A          A block diagonal matrix @f$\mathsf{A}@f$. 
%>                    @f$[KN\times KN]@f$
%> 
%> @param  blockSize  Size of blocks to invert concurrently.
%> 
%> @retval invA       Inverse @f$\mathsf{A}^{-1}@f$ of block matrix @f$\mathsf{A}@f$. @f$[KN\times KN]@f$
%>
%>
%>
%> This file is part of FESTUNG
%>
%> @copyright 2014-2017 Balthasar Reuter, Florian Frank, Vadym Aizinger
%> @author Balthasar Reuter, 2017-2018
%> @author Florian Frank, 2017
%> 
%> @par License
%> @parblock
%> This program is free software: you can redistribute it and/or modify
%> it under the terms of the GNU General Public License as published by
%> the Free Software Foundation, either version 3 of the License, or
%> (at your option) any later version.
%>
%> This program is distributed in the hope that it will be useful,
%> but WITHOUT ANY WARRANTY; without even the implied warranty of
%> MERCHANTABILITY or FITNESS FOR A PARTICULAR PURPOSE.  See the
%> GNU General Public License for more details.
%>
%> You should have received a copy of the GNU General Public License
%> along with this program.  If not, see <http://www.gnu.org/licenses/>.
%> @endparblock
%
function invA = blkinv(A, blockSize)
validateattributes(A, {'numeric'}, {'square'}, 'A')
validateattributes(blockSize, {'numeric'}, {'scalar', '>', 0}, 'blockSize')

n = size(A,1);
numBlocks = ceil(n / blockSize);
idxEnd = (numBlocks - 1) * blockSize;

idxs = mat2cell(1 : idxEnd, 1, ones(1, numBlocks - 1) * blockSize);
cellInvA = cellfun(@(X) inv(A(X,X)), idxs, 'UniformOutput', false);
invA = blkdiag(cellInvA{:}, inv(A(idxEnd + 1 : end, idxEnd + 1 : end)));
end % function


==> 0.4-beta2/core/computeBasesOnQuad.m <==
% Evaluate basis functions and their gradients in quadrature points on the
% reference triangle and stores them in a struct.

%===============================================================================
%> @file
%>
%> @brief Evaluate basis functions and their gradients in quadrature points on
%>        the reference triangle and stores them in a struct.
%===============================================================================
%>
%> @brief Evaluate basis functions and their gradients in quadrature points on
%>        reference triangle and stores them in a struct.
%>
%> It evaluates the basis functions provided by <code>phi()</code> and
%> <code>gradPhi()</code> in all quadrature points for all required orders 
%> on the reference triangle @f$\hat{T} = \{(0,0), (1,0), (0,1) \}@f$
%> 
%> The quadrature points on the reference triangle @f$\mathbf{q}_r@f$ and the
%> unit interval @f$[0,1]@f$, @f$q_r@f$, are provided by 
%> <code>quadRule2D()</code> and <code>quadRule1D()</code>, respectively.
%>
%> All struct variables are @f$\#\mathcal{P} \times 1@f$ <code>cell</code>-arrays, 
%> with @f$\mathcal{P} = \{2p, 2p+1\}@f$ the set of required polynomial orders. 
%> Note, for @f$p=0@f$ only order @f$1@f$ is provided.
%>
%> This function computes the following struct variables (dimensions given for
%> each order):
%> - <code>phi1D</code>: @f$\hat{\varphi}_i \circ \hat{\mathbf{\gamma}}_n(q_r)
%>                           \; [R \times N \times 3]@f$
%> - <code>thetaPhi1D</code>: @f$\hat{\varphi}_i \circ 
%>                                \hat{\mathbf{\gamma}}_{n^-} \circ
%>                                \hat{\vartheta}_{n^-n^+}(q_r)
%>                                \; [R \times N \times 3 \times 3]@f$
%> - <code>phi2D</code>: @f$\hat{\varphi}_i(\mathbf{q}_r) \; [R \times N]@f$
%> - <code>gradPhi2D</code>: @f$\hat{\nabla} \hat{\varphi}_i(\mathbf{q}_r)
%>                               \; [R \times N \times 2]@f$
%> 
%> @param  N          The number of local degrees of freedom. For polynomial
%>                    order @f$p@f$, it is given as @f$N = (p+1)(p+2)/2@f$
%>                    @f$[\text{scalar}]@f$
%> @param  basesOnQuad A (possibly empty) struct to which the computed
%>                    arrays are added. @f$[\text{struct}]@f$
%> @param  requiredOrders (optional) An array providing a list of all
%>                    required quadrature orders.
%>
%> @retval  basesOnQuad A struct with the computed array.
%>
%> This file is part of FESTUNG
%>
%> @copyright 2014-2015 Florian Frank, Balthasar Reuter, Vadym Aizinger
%> 
%> @par License
%> @parblock
%> This program is free software: you can redistribute it and/or modify
%> it under the terms of the GNU General Public License as published by
%> the Free Software Foundation, either version 3 of the License, or
%> (at your option) any later version.
%>
%> This program is distributed in the hope that it will be useful,
%> but WITHOUT ANY WARRANTY; without even the implied warranty of
%> MERCHANTABILITY or FITNESS FOR A PARTICULAR PURPOSE.  See the
%> GNU General Public License for more details.
%>
%> You should have received a copy of the GNU General Public License
%> along with this program.  If not, see <http://www.gnu.org/licenses/>.
%> @endparblock
%
function basesOnQuad = computeBasesOnQuad(N, basesOnQuad, requiredOrders)
% Check for valid number of DOFs: N == (p+1)(p+2)/2
assert(~isempty(find(N == ((0:4)+1).*((0:4)+2)/2, 1)), ...
  'Number of degrees of freedom does not match a polynomial order')
validateattributes(basesOnQuad, {'struct'}, {}, mfilename, 'basesOnQuad')

% Determine polynomial degree and quadrature orders
if nargin < 3
  p = (sqrt(8*N+1)-3)/2;
  if p > 0
    requiredOrders = [2*p, 2*p+1]; 
  else
    requiredOrders = 1; 
  end % if
end % if

% Initialize global variables
basesOnQuad.phi2D = cell(max(requiredOrders),1);  
basesOnQuad.gradPhi2D  = cell(max(requiredOrders),1);
basesOnQuad.phi1D = cell(max(requiredOrders),1);  
basesOnQuad.thetaPhi1D = cell(max(requiredOrders),1);

% Fill global variables
for it = 1 : length(requiredOrders)
  ord = requiredOrders(it);
  [Q1, Q2, ~] = quadRule2D(ord);
  basesOnQuad.phi2D{ord}      = zeros(length(Q1), N);
  for i = 1 : N
    basesOnQuad.phi2D{ord}(:, i) = phi(i, Q1, Q2);
  end % for
  basesOnQuad.gradPhi2D{ord}  = zeros(length(Q1), N, 2);
  for m = 1 : 2
    for i = 1 : N
      basesOnQuad.gradPhi2D{ord}(:, i, m) = gradPhi(i, m, Q1, Q2);
    end % for
  end % for
  [Q, ~] = quadRule1D(ord);
  basesOnQuad.phi1D{ord} = zeros(length(Q), N, 3);
  for nn = 1 : 3
    [Q1, Q2] = gammaMap(nn, Q);
    for i = 1 : N
      basesOnQuad.phi1D{ord}(:, i, nn) = phi(i, Q1, Q2);
    end
    for np = 1 : 3
      [QP1,QP2] = theta(nn, np, Q1, Q2);
      for i = 1 : N
        basesOnQuad.thetaPhi1D{ord}(:, i, nn, np) = phi(i, QP1, QP2);
      end % for
    end % for
  end % for
end % for
end % function


==> 0.4-beta2/core/computeBasesOnQuad1D.m <==
% Evaluate tensor product basis functions and their gradients in quadrature
% points on the reference interval and stores them in a struct.

%===============================================================================
%> @file
%>
%> @brief Evaluate tensor product basis functions and their gradients in 
%>        quadrature points on the reference interval and stores them in a struct.
%===============================================================================
%>
%> @brief Evaluate tensor product basis functions and their gradients in 
%>        quadrature points on the reference interval and stores them in a struct.
%>
%> It evaluates the basis functions provided by <code>phi1D()</code>
%> and <code>gradPhi1D()</code> in all quadrature points for all 
%> required orders on the reference interval @f$\hat{T} = [0, 1]@f$.
%> 
%> The quadrature points on the reference interval @f$q_r@f$ are provided by 
%> <code>quadRule1D()</code>.
%>
%> All struct variables are @f$\#\mathcal{P} \times 1@f$ <code>cell</code>-arrays, 
%> with @f$\mathcal{P} = \{2p, 2p+1\}@f$ the set of required polynomial orders. 
%> Note, for @f$p=0@f$ only order @f$1@f$ is provided.
%>
%> This function computes the following struct variables (dimensions given for
%> each order):
%> - <code>phi0D</code>: @f$\hat{\phi}_i (0)@f$ and @f$\hat{\phi}_i (1)@f$ 
%>                                @f$[N \times 2]@f$
%> - <code>phi1D</code>: @f$\hat{\phi}_i (q_r) \; [R \times N]@f$
%> - <code>gradPhi1D</code>: @f$\partial_{\hat{x}}\hat{\phi}_i(q_r)\;[R \times N]@f$
%> 
%> @param  p           The polynomial degree.
%> @param  basesOnQuad A (possibly empty) struct to which the computed
%>                     arrays are added. @f$[\text{struct}]@f$
%> @param  requiredOrders (optional) An array providing a list of all
%>                     required quadrature orders.
%>
%> @retval  basesOnQuad A struct with the computed arrays.
%>
%> This file is part of FESTUNG
%>
%> @copyright 2014-2017 Balthasar Reuter, Florian Frank, Vadym Aizinger
%> 
%> @par License
%> @parblock
%> This program is free software: you can redistribute it and/or modify
%> it under the terms of the GNU General Public License as published by
%> the Free Software Foundation, either version 3 of the License, or
%> (at your option) any later version.
%>
%> This program is distributed in the hope that it will be useful,
%> but WITHOUT ANY WARRANTY; without even the implied warranty of
%> MERCHANTABILITY or FITNESS FOR A PARTICULAR PURPOSE.  See the
%> GNU General Public License for more details.
%>
%> You should have received a copy of the GNU General Public License
%> along with this program.  If not, see <http://www.gnu.org/licenses/>.
%> @endparblock
%
function basesOnQuad = computeBasesOnQuad1D(p, basesOnQuad, requiredOrders)
if nargin < 3
  if p > 0
    requiredOrders = [2*p, 2*p+1]; 
  else
    requiredOrders = 1; 
  end % if
end % if
%
N = p+1;

basesOnQuad.phi0D = cell(max(requiredOrders), 1);
basesOnQuad.phi1D = cell(max(requiredOrders), 1);
basesOnQuad.gradPhi1D = cell(max(requiredOrders), 1);

for qOrd = requiredOrders
  [Q, ~] = quadRule1D(qOrd);  R = length(Q); 
  basesOnQuad.phi0D{qOrd} = zeros(N, 2);
  basesOnQuad.phi1D{qOrd} = zeros(R, N);
  basesOnQuad.gradPhi1D{qOrd} = zeros(R, N);
  for i = 1 : N
    basesOnQuad.phi1D{qOrd}(:, i) = phi1D(i, Q);
    basesOnQuad.gradPhi1D{qOrd}(:, i) = gradPhi1D(i, Q);
    for n = 1 : 2
      basesOnQuad.phi0D{qOrd}(i, n) = phi1D(i, n-1);
    end % for n
  end % for i
end % for qOrd
end  % function

==> 0.4-beta2/core/computeBasesOnQuadEdge.m <==
% Evaluate edge basis functions in quadrature points on the
% reference edge and stores them in a struct.

%===============================================================================
%> @file
%>
%> @brief Evaluate edge basis functions in quadrature points on the
%> reference edge and stores them in a struct.
%===============================================================================
%>
%> @brief Evaluate edge basis functions in quadrature points on the
%> reference edge and stores them in a struct.
%>
%> It evaluates the edge basis functions provided by <code>phi1D()</code> 
%> in all quadrature points for all required orders 
%> on the reference edge @f$\hat{E} = [0,1]@f$.
%> 
%> The quadrature points @f$q_r@f$ on the reference edge @f$[0,1]@f$ are 
%> provided by <code>quadRule1D()</code>.
%> 
%> All struct variables are @f$\#\mathcal{P} \times 1@f$ <code>cell</code>-arrays, 
%> with @f$\mathcal{P} = \{2p, 2p+1\}@f$ the set of required polynomial orders. 
%> Note, for @f$p=0@f$ only order @f$1@f$ is provided.
%> 
%> This function computes the following struct variables (dimensions given for
%> each order):
%> - <code>mu</code>: @f$\hat{\mu}_i (q_r) \; [R \times \bar{N}]@f$
%> - <code>thetaMu</code>: @f$\hat{\mu}_i \circ \hat{\beta}_{kn}(q_r)
%>                         \; [R \times \bar{N} \times 2]@f$
%> 
%> Here, the mapping @f$\hat{\beta}_{kn}@f$ adapts the edge orientation to
%> match the definitions of edge basis function from an element view and an
%> edge view. It is defined as
%> 
%> @f[
%>  \hat{\beta}_{kn} =
%>  \begin{cases}
%>    s   &\text{if } T_k \text{ is the first element in the edge-local indexing}, \\
%>    1-s &\text{if } T_k \text{ is the second element in the edge-local indexing}\,.
%>  \end{cases}
%> @f]
%>
%> @param  N          The number of local edge degrees of freedom. For polynomial
%>                    order @f$p@f$, it is given as @f$\bar{N} = p+1@f$
%>                    @f$[\text{scalar}]@f$
%> @param  basesOnQuad A (possibly empty) struct to which the computed
%>                    arrays are added. @f$[\text{struct}]@f$
%> @param  requiredOrders (optional) An array providing a list of all
%>                    required quadrature orders. @f$[\text{scalar}]@f$
%>
%> @retval  basesOnQuad A struct with the computed arrays.  @f$[\text{struct}]@f$
%>
%> This file is part of FESTUNG
%>
%> @copyright 2014-2017 Balthasar Reuter, Florian Frank, Vadym Aizinger
%> @author Alexander Jaust, 2017
%> @author Balthasar Reuter, 2017
%> 
%> @par License
%> @parblock
%> This program is free software: you can redistribute it and/or modify
%> it under the terms of the GNU General Public License as published by
%> the Free Software Foundation, either version 3 of the License, or
%> (at your option) any later version.
%>
%> This program is distributed in the hope that it will be useful,
%> but WITHOUT ANY WARRANTY; without even the implied warranty of
%> MERCHANTABILITY or FITNESS FOR A PARTICULAR PURPOSE.  See the
%> GNU General Public License for more details.
%>
%> You should have received a copy of the GNU General Public License
%> along with this program.  If not, see <http://www.gnu.org/licenses/>.
%> @endparblock
%
function basesOnQuad = computeBasesOnQuadEdge(N, basesOnQuad, requiredOrders)
validateattributes(basesOnQuad, {'struct'}, {}, mfilename, 'basesOnQuadEdge')

if nargin < 3
    p = N - 1;
    if p > 0
        requiredOrders = [2*p, 2*p+1];
    else
        requiredOrders = 1;
    end % if
end % if

% Precompute basis functions
basesOnQuad.mu = cell(max(requiredOrders),1);
basesOnQuad.thetaMu = cell(max(requiredOrders),1);
for it = 1 : length(requiredOrders)
    ord = requiredOrders(it);
    [Q, ~] = quadRule1D(ord);
    R = length(Q);
    
    basesOnQuad.mu{ord} = zeros(R, N);
    for i = 1 : N
        basesOnQuad.mu{ord}(:, i) = phi1D(i, Q);
    end
    
    basesOnQuad.thetaMu{ord} = zeros(R, N, 2);
    basesOnQuad.thetaMu{ord}(:, :, 1) = basesOnQuad.mu{ord};
    basesOnQuad.thetaMu{ord}(:, :, 2) = flipud(basesOnQuad.mu{ord});
end % for
end % function


==> 0.4-beta2/core/computeBasesOnQuadTensorProduct.m <==
% Evaluate tensor product basis functions and their gradients in quadrature
%  points on the reference square and stores them in a struct.

%===============================================================================
%> @file
%>
%> @brief Evaluate tensor product basis functions and their gradients in 
%>        quadrature points on the reference square and stores them in a struct.
%===============================================================================
%>
%> @brief Evaluate tensor product basis functions and their gradients in 
%>        quadrature points on the reference square and stores them in a struct.
%>
%> It evaluates the basis functions provided by <code>phiTensorProduct()</code>
%> and <code>gradPhiTensorProduct()</code> in all quadrature points for all 
%> required orders on the reference square 
%> @f$\hat{T} = \{(0,0), (1,0), (1,1), (0,1) \}@f$
%> 
%> The quadrature points on the reference square @f$\mathbf{q}_r@f$ and the
%> unit interval @f$[0,1]@f$, @f$q_r@f$, are provided by 
%> <code>quadRule1D()</code> and its tensor product.
%>
%> All struct variables are @f$\#\mathcal{P} \times 1@f$ <code>cell</code>-arrays, 
%> with @f$\mathcal{P} = \{2p, 2p+1\}@f$ the set of required polynomial orders. 
%> Note, for @f$p=0@f$ only order @f$1@f$ is provided.
%>
%> This function computes the following struct variables (dimensions given for
%> each order):
%> - <code>phi1D</code>: @f$\hat{\varphi}_i \circ \hat{\mathbf{\gamma}}_n(q_r)
%>                           \; [R \times N \times 4]@f$
%> - <code>phi2D</code>: @f$\hat{\varphi}_i(\mathbf{q}_r) \; [R \times N]@f$
%> - <code>gradPhi2D</code>: @f$\hat{\nabla} \hat{\varphi}_i(\mathbf{q}_r)
%>                               \; [R \times N \times 2]@f$
%> 
%> @param  p           The polynomial degree.
%> @param  basesOnQuad A (possibly empty) struct to which the computed
%>                     arrays are added. @f$[\text{struct}]@f$
%> @param  requiredOrders (optional) An array providing a list of all
%>                     required quadrature orders.
%>
%> @retval  basesOnQuad A struct with the computed arrays.
%>
%> This file is part of FESTUNG
%>
%> @copyright 2014-2017 Balthasar Reuter, Florian Frank, Vadym Aizinger
%> 
%> @par License
%> @parblock
%> This program is free software: you can redistribute it and/or modify
%> it under the terms of the GNU General Public License as published by
%> the Free Software Foundation, either version 3 of the License, or
%> (at your option) any later version.
%>
%> This program is distributed in the hope that it will be useful,
%> but WITHOUT ANY WARRANTY; without even the implied warranty of
%> MERCHANTABILITY or FITNESS FOR A PARTICULAR PURPOSE.  See the
%> GNU General Public License for more details.
%>
%> You should have received a copy of the GNU General Public License
%> along with this program.  If not, see <http://www.gnu.org/licenses/>.
%> @endparblock
%
function basesOnQuad = computeBasesOnQuadTensorProduct(p, basesOnQuad, requiredOrders)
if nargin < 3
  if p > 0
    requiredOrders = [2*p, 2*p+1]; 
  else
    requiredOrders = 1; 
  end % if
end % if
%
N = (p+1) * (p+1);

basesOnQuad.phi1D = cell(max(requiredOrders), 1);
basesOnQuad.phi2D = cell(max(requiredOrders), 1);
basesOnQuad.gradPhi2D = cell(max(requiredOrders), 1);

for qOrd = requiredOrders
  [Q, ~] = quadRule1D(qOrd);
  [Q1, Q2, ~] = quadRuleTensorProduct(qOrd);
  R1D = length(Q); R2D = length(Q1);

  basesOnQuad.phi1D{qOrd} = zeros(R1D, N, 4);
  basesOnQuad.phi2D{qOrd} = zeros(R2D, N);
  basesOnQuad.gradPhi2D{qOrd} = zeros(R2D, N, 2);
  for i = 1 : N
    basesOnQuad.phi2D{qOrd}(:,i) = phiTensorProduct(i, Q1, Q2, @phi1D, @phi1D);
    for m = 1 : 2
      basesOnQuad.gradPhi2D{qOrd}(:,i,m) = gradPhiTensorProduct(i, m, Q1, Q2, @phi1D, @phi1D, @gradPhi1D, @gradPhi1D);
    end % for m
    for n = 1 : 4
      [QS1, QS2] = gammaMapQuadri(n, Q);
      basesOnQuad.phi1D{qOrd}(:,i,n) = phiTensorProduct(i, QS1, QS2, @phi1D, @phi1D);
    end % for n
  end  % for i
end % for qOrd
end  % function

==> 0.4-beta2/core/computeFuncContNuOnQuadEdge.m <==
% Assembles a multidimensional array containing a function evaluated in
% each quadrature point of each edge, multiplied with the edge normal.

%===============================================================================
%> @file
%>
%> @brief Assembles a multidimensional array containing a function evaluated
%>        in each quadrature point of each edge, multiplied with the edge normal.
%===============================================================================
%>
%> @brief Assembles a multidimensional array containing a function evaluated
%>        in each quadrature point of each edge, multiplied with the edge normal.
%>
%> @param  g          The lists describing the geometric and topological 
%>                    properties of a triangulation (see 
%>                    <code>generateGridData()</code>) 
%>                    @f$[1 \times 1 \text{ struct}]@f$
%> @param  funcCont1  A function handle for the @f$x^1@f$-component of the
%>                    continuous function.
%> @param  funcCont2  A function handle for the @f$x^2@f$-component of the
%>                    continuous function.
%> @param  qOrd       The order of the 1D-quadrature rule to be used. 
%>                    Determines number and position of quadrature points.
%> @retval ret        The assembled array @f$[K \times 3 \times R]@f$
%>
%> This file is part of FESTUNG
%>
%> @copyright 2014-2016 Florian Frank, Balthasar Reuter, Vadym Aizinger
%> 
%> @par License
%> @parblock
%> This program is free software: you can redistribute it and/or modify
%> it under the terms of the GNU General Public License as published by
%> the Free Software Foundation, either version 3 of the License, or
%> (at your option) any later version.
%>
%> This program is distributed in the hope that it will be useful,
%> but WITHOUT ANY WARRANTY; without even the implied warranty of
%> MERCHANTABILITY or FITNESS FOR A PARTICULAR PURPOSE.  See the
%> GNU General Public License for more details.
%>
%> You should have received a copy of the GNU General Public License
%> along with this program.  If not, see <http://www.gnu.org/licenses/>.
%> @endparblock
%
function ret = computeFuncContNuOnQuadEdge(g, funcCont1, funcCont2, qOrd)
% Extract dimensions and determine quadrature rule
K = g.numT;  [Q, W] = quadRule1D(qOrd);

% Check function arguments that are directly used
validateattributes(funcCont1, {'function_handle'}, {}, mfilename, 'funcCont1');
validateattributes(funcCont2, {'function_handle'}, {}, mfilename, 'funcCont2');

% Evaluate function
ret = zeros(K, 3, length(W));
for n = 1 : 3
  [Q1, Q2] = gammaMap(n, Q);
  ret(:, n, :) = bsxfun(@times, g.nuE0T(:, n, 1), funcCont1(g.mapRef2Phy(1, Q1, Q2), g.mapRef2Phy(2, Q1, Q2))) + ...
                 bsxfun(@times, g.nuE0T(:, n, 2), funcCont2(g.mapRef2Phy(1, Q1, Q2), g.mapRef2Phy(2, Q1, Q2)));
end % for
end

==> 0.4-beta2/core/computeFuncContOnQuadEdge.m <==
% Assembles a multidimensional array containing a function evaluated in
% each quadrature point of each edge.

%===============================================================================
%> @file
%>
%> @brief Assembles a multidimensional array containing a function evaluated
%>        in each quadrature point of each edge.
%===============================================================================
%>
%> @brief Assembles a multidimensional array containing a function evaluated
%>        in each quadrature point of each edge.
%>
%> @param  g          The lists describing the geometric and topological 
%>                    properties of a triangulation (see 
%>                    <code>generateGridData()</code>) 
%>                    @f$[1 \times 1 \text{ struct}]@f$
%> @param  funcCont   A function handle for the continuous function.
%> @param  qOrd       The order of the 1D-quadrature rule to be used. 
%>                    Determines number and position of quadrature points.
%> @retval ret        The assembled array @f$[K \times 3 \times R]@f$
%>
%> This file is part of FESTUNG
%>
%> @copyright 2014-2017 Balthasar Reuter, Florian Frank, Vadym Aizinger
%> 
%> @par License
%> @parblock
%> This program is free software: you can redistribute it and/or modify
%> it under the terms of the GNU General Public License as published by
%> the Free Software Foundation, either version 3 of the License, or
%> (at your option) any later version.
%>
%> This program is distributed in the hope that it will be useful,
%> but WITHOUT ANY WARRANTY; without even the implied warranty of
%> MERCHANTABILITY or FITNESS FOR A PARTICULAR PURPOSE.  See the
%> GNU General Public License for more details.
%>
%> You should have received a copy of the GNU General Public License
%> along with this program.  If not, see <http://www.gnu.org/licenses/>.
%> @endparblock
%
function ret = computeFuncContOnQuadEdge(g, funcCont, qOrd)
% Extract dimensions and determine quadrature rule
K = g.numT;  [Q, W] = quadRule1D(qOrd);

% Check function arguments that are directly used
validateattributes(funcCont, {'function_handle'}, {}, mfilename, 'funcCont');

% Evaluate function
ret = zeros(K, 3, length(W));
for n = 1 : 3
  [Q1, Q2] = gammaMap(n, Q);
  ret(:, n, :) = funcCont(g.mapRef2Phy(1, Q1, Q2), g.mapRef2Phy(2, Q1, Q2));
end % for
end % function

==> 0.4-beta2/core/computeFuncContV0T.m <==
% Assembles a matrix containing a function evaluated in vertex of each
% element.

%===============================================================================
%> @file
%>
%> @brief Assembles a matrix containing a function evaluated in vertex of 
%>        each element.
%===============================================================================
%>
%> @brief Assembles a matrix containing a function evaluated in vertex of 
%>        each element.
%>
%> @param  g          The lists describing the geometric and topological 
%>                    properties of a triangulation (see 
%>                    <code>generateGridData()</code>) 
%>                    @f$[1 \times 1 \text{ struct}]@f$
%> @param  funcCont   A function handle for the continuous function.
%> @retval ret        The assembled matrix @f$[K \times 3]@f$
%>
%> This file is part of FESTUNG
%>
%> @copyright 2014-2016 Florian Frank, Balthasar Reuter, Vadym Aizinger
%> 
%> @par License
%> @parblock
%> This program is free software: you can redistribute it and/or modify
%> it under the terms of the GNU General Public License as published by
%> the Free Software Foundation, either version 3 of the License, or
%> (at your option) any later version.
%>
%> This program is distributed in the hope that it will be useful,
%> but WITHOUT ANY WARRANTY; without even the implied warranty of
%> MERCHANTABILITY or FITNESS FOR A PARTICULAR PURPOSE.  See the
%> GNU General Public License for more details.
%>
%> You should have received a copy of the GNU General Public License
%> along with this program.  If not, see <http://www.gnu.org/licenses/>.
%> @endparblock
%
function valV0T = computeFuncContV0T(g, funcCont)
% Check function arguments that are directly used
validateattributes(funcCont, {'function_handle'}, {}, mfilename, 'funcCont');

% Evaluate function
valV0T = zeros(g.numT,3);
for n = 1 : 3
  valV0T(:, n) = funcCont(g.coordV0T(:, n, 1), g.coordV0T(:, n, 2));
end
end

==> 0.4-beta2/core/computeFuncDiscAtPoints.m <==
% Assembles a matrix containing the values of a discrete function given by 
% a representation matrix evaluated in all points, for which the evaluated
% basis functions are given.

%===============================================================================
%> @file
%>
%> @brief Assembles a matrix containing the values of a discrete function
%>        given by a representation matrix evaluated in all points, for
%>        which the evaluated basis functions are given.
%===============================================================================
%>
%> @brief Assembles a matrix containing the values of a discrete function
%>        given by a representation matrix evaluated in all points, for
%>        which the evaluated basis functions are given.
%>
%> @param  funcDisc    The representation matrix of the discrete function.
%>                     @f$[K \times N]@f$
%> @param  phiAtPoints The evaluated basis functions in each point of each
%>                     triangle. @f$[K\times n_\mathrm{Points}\times N]@f$
%> @retval ret         The assembled matrix @f$[K \times n_\mathrm{Points}]@f$
%>
%> This file is part of FESTUNG
%>
%> @copyright 2014-2016 Florian Frank, Balthasar Reuter, Vadym Aizinger
%> 
%> @par License
%> @parblock
%> This program is free software: you can redistribute it and/or modify
%> it under the terms of the GNU General Public License as published by
%> the Free Software Foundation, either version 3 of the License, or
%> (at your option) any later version.
%>
%> This program is distributed in the hope that it will be useful,
%> but WITHOUT ANY WARRANTY; without even the implied warranty of
%> MERCHANTABILITY or FITNESS FOR A PARTICULAR PURPOSE.  See the
%> GNU General Public License for more details.
%>
%> You should have received a copy of the GNU General Public License
%> along with this program.  If not, see <http://www.gnu.org/licenses/>.
%> @endparblock
%
function ret = computeFuncDiscAtPoints(funcDisc, phiAtPoints)
% Extract and verify dimensions
nPoints = size(phiAtPoints, 2);
[K, N] = size(funcDisc);
validateattributes(phiAtPoints, {'numeric'}, {'size', [K 3 N]}, mfilename, 'phiAtPoints');

% Evaluate function in all given points
ret = zeros(K, nPoints);
for i = 1 : nPoints
  ret(:, i) = sum(funcDisc .* squeeze(phiAtPoints(:, i, :)), 2);
end %for

end % function


==> 0.4-beta2/core/computeFuncDiscNuOnQuadEdge.m <==
% Assembles a multidimensional array containing the values of a discrete function 
% in each quadrature point of each edge, multiplied with the edge normal.
%
%===============================================================================
%> @file
%>
%> @brief Assembles a multidimensional array containing the values of a discrete 
%>        function in each quadrature point of each edge, multiplied with the edge normal.
%===============================================================================
%>
%> @brief Assembles a multidimensional array containing the values of a discrete 
%>        function in each quadrature point of each edge, multiplied with the edge normal.
%>
%> @param  g          The lists describing the geometric and topological 
%>                    properties of a triangulation (see 
%>                    <code>generateGridData()</code>) 
%>                    @f$[1 \times 1 \text{ struct}]@f$
%> @param  dataDisc1  A representation of the @f$x^1@f$-component of the discrete function 
%>                    @f$d_h(\mathbf(x))@f$, e.g., as computed by 
%>                    <code>projectFuncCont2DataDisc()</code>
%>                    @f$[K \times N_\mathrm{data}]@f$ 
%> @param  dataDisc2  A representation of the @f$x^2@f$-component of the discrete function 
%>                    @f$d_h(\mathbf(x))@f$, e.g., as computed by 
%>                    <code>projectFuncCont2DataDisc()</code>
%>                    @f$[K \times N_\mathrm{data}]@f$ 
%> @param  qOrd       The order of the 1D-quadrature rule to be used. 
%>                    Determines number and position of quadrature points.
%> @retval ret        The assembled array @f$[K \times 3 \times R]@f$
%>
%> This file is part of FESTUNG
%>
%> @copyright 2014-2016 Hennes Hajduk, Florian Frank, Balthasar Reuter, Vadym Aizinger
%> 
%> @par License
%> @parblock
%> This program is free software: you can redistribute it and/or modify
%> it under the terms of the GNU General Public License as published by
%> the Free Software Foundation, either version 3 of the License, or
%> (at your option) any later version.
%>
%> This program is distributed in the hope that it will be useful,
%> but WITHOUT ANY WARRANTY; without even the implied warranty of
%> MERCHANTABILITY or FITNESS FOR A PARTICULAR PURPOSE.  See the
%> GNU General Public License for more details.
%>
%> You should have received a copy of the GNU General Public License
%> along with this program.  If not, see <http://www.gnu.org/licenses/>.
%> @endparblock
%
function ret = computeFuncDiscNuOnQuadEdge(g, dataDisc1, dataDisc2, qOrd)
% Extract dimensions and determine quadrature rule
K = g.numT;  N = size(dataDisc1, 2);  [Q, W] = quadRule1D(qOrd);

% Check function arguments that are directly used
validateattributes(dataDisc1, {'numeric'}, {'size', [K N]}, mfilename, 'dataDisc1');
validateattributes(dataDisc2, {'numeric'}, {'size', [K N]}, mfilename, 'dataDisc2');

% Evaluate function
ret = zeros(K, 3, length(W));

for n = 1 : 3
  [Q1, Q2] = gammaMap(n, Q);
  dataLagr = zeros(2*K, length(W));
  for i = 1 : N
    dataLagr = dataLagr + [dataDisc1(:, i); dataDisc2(:, i)] * phi(i, Q1, Q2);
  end % for
  ret(:, n, :) = bsxfun(@times, g.nuE0T(:, n, 1), dataLagr(1:K,:)) + ...
                 bsxfun(@times, g.nuE0T(:, n, 2), dataLagr(K+1:2*K,:));
end % for
end % function

==> 0.4-beta2/core/computeL2Error.m <==
% Compute the L2-error of a DG/modal basis representation for a given 
% analytical solution.

%===============================================================================
%> @file
%>
%> @brief Compute the L2-error of a DG/modal basis representation for a given 
%>        analytical solution.
%===============================================================================
%>
%> @brief Compute the L2-error of a DG/modal basis representation for a given 
%>        analytical solution.
%>
%> The discretization error @f$\|c_h(t)-c(t)\|_{L^2(\Omega)}@f$ at time @f$t@f$
%> gives the @f$L^2@f$-norm of the difference between the discrete solution 
%> @f$c_h(t)@f$ and the analytical solution @f$c(t)@f$.
%>
%> To compute the discretization error, we must evaluate
%> @f[
%>  \|c_h(t)-c(t)\|^2_{L^2(\Omega)} = 
%>    \sum_{T_k\in\mathcal{T}_h} \int_{T_k} (c_h(t)-c(t))^2 \mathrm{d}\mathbf{x}.
%> @f]
%> The DG/modal basis representation of the discrete solution @f$c(t)@f$,
%> is given as
%> @f[
%>   c_h(t, \mathbf{x}) = \sum_{j=1}^N C_{kj}(t) \varphi_{kj}(\mathbf{x}) \,.
%> @f]
%> Using an affine mapping 
%> @f$\mathbf{F}_k:\hat{T}\ni\hat{\mathbf{x}}\mapsto\mathbf{x}\in T_k@f$ from 
%> the reference triangle @f$\hat{T} = \{(0,0), (1,0), (0,1)\}@f$, defined as
%> @f[
%> \mathbf{F}_k (\hat{\mathbf{x}}) = 
%>   \mathsf{{B}}_k \hat{\mathbf{x}} + \hat{\mathbf{a}}_{k1}
%>   \text{ with }
%> \mathbb{R}^{2\times2} \ni \mathsf{{B}}_k =
%>   \left[ \hat{\mathbf{a}}_{k2} - \hat{\mathbf{a}}_{k1} | 
%>          \hat{\mathbf{a}}_{k3} - \hat{\mathbf{a}}_{k1} \right] \,,
%> @f]
%> we obtain
%> @f[
%>   \|c_h(t)-c(t)\|^2_{L^2(\Omega)} = 
%>    2 \sum_{T_k\in\mathcal{T}_h}  |T_k| \int_{\hat{T}}
%>    (\sum_{j=1}^N C_{kj}(t) \hat{\varphi}_j(\hat{\mathbf{x}}) - c \circ
%>    \mathbf{F}_k(\hat{\mathbf{x}}))^2 \mathrm{d} \hat{\mathbf{x}} \,.
%> @f]
%> Applying a quadrature rule as given by <code>quadRule2D()</code>, we
%> obtain
%> @f[
%>   \|c_h(t)-c(t)\|^2_{L^2(\Omega)} \approx
%>    2 \sum_{T_k\in\mathcal{T}_h} |T_k| \sum_{r=1}^R \omega_r
%>      (\sum_{j=1}^N C_{kj}(t) \hat{\varphi}_j(\hat{\mathbf{q}}_r) - c \circ
%>      \mathbf{F}_k(\hat{\mathbf{q}}_r))^2 =
%>    2 \begin{bmatrix} |T_1| \\ \vdots \\ |T_K| \end{bmatrix} \cdot \left(
%>    \begin{bmatrix} C_{11}&\dots&C_{1N} \\ \vdots&&\vdots \\ C_{K1}&\dots&C_{KN}
%>    \end{bmatrix} \begin{bmatrix}
%>    \hat{\varphi}_1(\hat{\mathbf{q}}_1)&\dots&\hat{\varphi}_1(\hat{\mathbf{q}}_R)\\
%>    \vdots & & \vdots \\
%>    \hat{\varphi}_N(\hat{\mathbf{q}}_1)&\dots&\hat{\varphi}_N(\hat{\mathbf{q}}_R)
%>    \end{bmatrix}-c(\mathsf{X}^1, \mathsf{X}^2) \right)^2
%>    \begin{bmatrix} \omega_1 \\ \vdots \\ \omega_R \end{bmatrix} \,.
%> @f]
%>
%> @param  g          The lists describing the geometric and topological 
%>                    properties of a triangulation (see 
%>                    <code>generateGridData()</code>) 
%>                    @f$[1 \times 1 \text{ struct}]@f$
%> @param  dataDisc   The representation matrix of the DG/modal basis
%>                    representation @f$[K \times N]@f$
%> @param  funcCont   A function handle for the continuous solution
%> @param  qOrd       The order of the quadrature rule provided by 
%>                    <code>quadRule2D()</code>
%> @param  basesOnQuad  A struct containing precomputed values of the basis
%>                      functions on quadrature points. Must provide at
%>                      least phi2D.
%> @retval ret The discretization error @f$[\text{scalar}]@f$
%>
%> This file is part of FESTUNG
%>
%> @copyright 2014-2015 Florian Frank, Balthasar Reuter, Vadym Aizinger
%> 
%> @par License
%> @parblock
%> This program is free software: you can redistribute it and/or modify
%> it under the terms of the GNU General Public License as published by
%> the Free Software Foundation, either version 3 of the License, or
%> (at your option) any later version.
%>
%> This program is distributed in the hope that it will be useful,
%> but WITHOUT ANY WARRANTY; without even the implied warranty of
%> MERCHANTABILITY or FITNESS FOR A PARTICULAR PURPOSE.  See the
%> GNU General Public License for more details.
%>
%> You should have received a copy of the GNU General Public License
%> along with this program.  If not, see <http://www.gnu.org/licenses/>.
%> @endparblock
%
function err = computeL2Error(g, dataDisc, funcCont, qOrd, basesOnQuad)
% Check function arguments that are directly used
validateattributes(funcCont, {'function_handle'}, {}, mfilename, 'funcCont');
validateattributes(dataDisc, {'numeric'}, {'size', [g.numT NaN]}, mfilename, 'dataDisc');

% Determine quadrature rule and physical coordinates
qOrd = max(qOrd,1); [Q1, Q2, W] = quadRule2D(qOrd);
R = length(W); N = size(dataDisc,2);
X1 = kron(g.B(:,1,1), Q1) + kron(g.B(:,1,2), Q2) + kron(g.coordV0T(:,1,1), ones(1,R));
X2 = kron(g.B(:,2,1), Q1) + kron(g.B(:,2,2), Q2) + kron(g.coordV0T(:,1,2), ones(1,R));

% Evaluate analytical and discrete function
cExOnQuadPts = funcCont(X1, X2); % [K x R]
cApprxOnQuadPts = dataDisc * basesOnQuad.phi2D{qOrd}(:, 1:N).'; % [K x R] = [K x N] * [N x R]

% Compute error
err = sqrt(2 * dot((cApprxOnQuadPts - cExOnQuadPts).^2 * W.', g.areaT)); 
end % function


==> 0.4-beta2/core/computeL2Error1D.m <==
% Compute the L2-error of a DG/modal basis representation on one-dimensional 
% elements for a given analytical solution.

%===============================================================================
%> @file
%>
%> @brief Compute the L2-error of a DG/modal basis representation on
%>        one-dimensional elements for a given analytical solution.
%===============================================================================
%>
%> @brief Compute the L2-error of a DG/modal basis representation on
%>        one-dimensional elements for a given analytical solution.
%>
%> The discretization error @f$\|c_h(t)-c(t)\|_{L^2(\Omega)}@f$ at time @f$t@f$
%> gives the @f$L^2@f$-norm of the difference between the discrete solution 
%> @f$c_h(t)@f$ and the analytical solution @f$c(t)@f$.
%>
%> To compute the discretization error, we must evaluate
%> @f[
%>  \|c_h(t)-c(t)\|^2_{L^2(\Omega)} = 
%>    \sum_{T_k\in\mathcal{T}_h} \int_{T_k} (c_h(t)-c(t))^2 \mathrm{d}\mathbf{x}.
%> @f]
%> where the DG/modal basis representation of the discrete solution @f$c(t)@f$,
%> is given as
%> @f[
%>   c_h(t, x) = \sum_{j=1}^N C_{kj}(t) \varphi_{kj}(x) \,.
%> @f]
%>
%> @param  g          The lists describing the geometric and topological 
%>                    properties of a 1D triangulation.
%>                    @f$[1 \times 1 \text{ struct}]@f$
%> @param  dataDisc   The representation matrix of the DG/modal basis
%>                    representation @f$[K \times N]@f$
%> @param  funcCont   A function handle for the continuous solution
%> @param  qOrd       The order of the quadrature rule to be used.
%> @param  basesOnQuad  A struct containing precomputed values of the basis
%>                      functions on quadrature points. Must provide at
%>                      least phi1D.
%> @retval ret The discretization error @f$[\text{scalar}]@f$
%>
%> This file is part of FESTUNG
%>
%> @copyright 2014-2017 Balthasar Reuter, Florian Frank, Vadym Aizinger
%> 
%> @par License
%> @parblock
%> This program is free software: you can redistribute it and/or modify
%> it under the terms of the GNU General Public License as published by
%> the Free Software Foundation, either version 3 of the License, or
%> (at your option) any later version.
%>
%> This program is distributed in the hope that it will be useful,
%> but WITHOUT ANY WARRANTY; without even the implied warranty of
%> MERCHANTABILITY or FITNESS FOR A PARTICULAR PURPOSE.  See the
%> GNU General Public License for more details.
%>
%> You should have received a copy of the GNU General Public License
%> along with this program.  If not, see <http://www.gnu.org/licenses/>.
%> @endparblock
%
function err = computeL2Error1D(g, dataDisc, funcCont, qOrd, basesOnQuad)
% Determine quadrature rule and physical coordinates
[Q, W] = quadRule1D(qOrd); X = g.mapRef2Phy(Q);
N = size(dataDisc,2);

% Evaluate analytical and discrete function
fExOnQuadPts = funcCont(X);
fApprxOnQuadPts = dataDisc * basesOnQuad.phi1D{qOrd}(:,1:N).'; % [K x R] = [K x N] * [N x R]

% Compute error
err = sqrt(dot((fApprxOnQuadPts - fExOnQuadPts).^2 * W.', g.areaT));
end  % function



==> 0.4-beta2/core/computeL2ErrorQuadri.m <==
% Compute the L2-error of a DG/modal basis representation on quadrilaterals 
% for a given analytical solution.

%===============================================================================
%> @file
%>
%> @brief Compute the L2-error of a DG/modal basis representation on
%>        quadrilaterals for a given analytical solution.
%===============================================================================
%>
%> @brief Compute the L2-error of a DG/modal basis representation on
%>        quadrilaterals for a given analytical solution.
%>
%> The discretization error @f$\|c_h(t)-c(t)\|_{L^2(\Omega)}@f$ at time @f$t@f$
%> gives the @f$L^2@f$-norm of the difference between the discrete solution 
%> @f$c_h(t)@f$ and the analytical solution @f$c(t)@f$.
%>
%> To compute the discretization error, we must evaluate
%> @f[
%>  \|c_h(t)-c(t)\|^2_{L^2(\Omega)} = 
%>    \sum_{T_k\in\mathcal{T}_h} \int_{T_k} (c_h(t)-c(t))^2 \mathrm{d}\mathbf{x}.
%> @f]
%> where the DG/modal basis representation of the discrete solution @f$c(t)@f$,
%> is given as
%> @f[
%>   c_h(t, \mathbf{x}) = \sum_{j=1}^N C_{kj}(t) \varphi_{kj}(\mathbf{x}) \,.
%> @f]
%>
%> @param  g          The lists describing the geometric and topological 
%>                    properties of a triangulation (see, e.g.,
%>                    <code>domainRectTrap()</code>) 
%>                    @f$[1 \times 1 \text{ struct}]@f$
%> @param  dataDisc   The representation matrix of the DG/modal basis
%>                    representation @f$[K \times N]@f$
%> @param  funcCont   A function handle for the continuous solution
%> @param  qOrd       The order of the quadrature rule to be used.
%> @param  basesOnQuad  A struct containing precomputed values of the basis
%>                      functions on quadrature points. Must provide at
%>                      least phi2D.
%> @retval ret The discretization error @f$[\text{scalar}]@f$
%>
%> This file is part of FESTUNG
%>
%> @copyright 2014-2018 Balthasar Reuter, Florian Frank, Vadym Aizinger
%> 
%> @author Balthasar Reuter, 2017-2018
%>
%> @par License
%> @parblock
%> This program is free software: you can redistribute it and/or modify
%> it under the terms of the GNU General Public License as published by
%> the Free Software Foundation, either version 3 of the License, or
%> (at your option) any later version.
%>
%> This program is distributed in the hope that it will be useful,
%> but WITHOUT ANY WARRANTY; without even the implied warranty of
%> MERCHANTABILITY or FITNESS FOR A PARTICULAR PURPOSE.  See the
%> GNU General Public License for more details.
%>
%> You should have received a copy of the GNU General Public License
%> along with this program.  If not, see <http://www.gnu.org/licenses/>.
%> @endparblock
%
function err = computeL2ErrorQuadri(g, dataDisc, funcCont, qOrd, basesOnQuad)
% Determine quadrature rule and physical coordinates
[Q1, Q2, W] = quadRuleTensorProduct(qOrd);
X1 = g.mapRef2Phy(1,Q1,Q2); X2 = g.mapRef2Phy(2,Q1,Q2);
N = size(dataDisc,2);

% Evaluate analytical and discrete function
fExOnQuadPts = funcCont(X1, X2);
fApprxOnQuadPts = dataDisc * basesOnQuad.phi2D{qOrd}(:,1:N).'; % [K x R] = [K x N] * [N x R]

% Compute error
err = sqrt(dot((fApprxOnQuadPts - fExOnQuadPts).^2 * W.', g.areaT));
end  % function



==> 0.4-beta2/core/computeMask.m <==
% Routine that uses the information of the centeroid values of neighbouring
% elements to determine on which elements the gradient of a quantity is
% below a certain tolerance.

%===============================================================================
%> @file
%>
%> @brief Routine that uses the information of the centeroid values of 
%>        neighbouring elements to determine on which elements the gradient of a
%>        quantity is below a certain tolerance.
%===============================================================================
%>
%> @brief Routine that uses the information of the centeroid values of 
%>        neighbouring elements to determine on which elements the gradient of a
%>        quantity is below a certain tolerance.
%>
%> This routine computes the differnece between the maximum and minimum 
%> centeroidal values of each of the elements that share either of its vertices
%> and deactivetes the elements for which this differnece is small.
%> 
%> There are two types of methods available: element-based computes the
%> difference between the maximum of any neighbouring centeroidal value and
%> the minimum of any such value. vertex-based one uses maxima and minima
%> corresponding to a certain vertex and uses the maximum of these
%> differences on each element. 
%>
%> @param  minMaxV0T  Two matrices with minimum or maximum centroid values,
%>                    respectively, of the patch of elements surrounding each
%>                    vertex of each element as computed by 
%>                    <code>computeMinMaxV0TElementPatch()</code>
%>                    @f$[2 \times 1 \mathrm{cell}]@f$
%> @param  maskTol    The tolerance below which the slope on an element has to
%>                    be such that that element is considered inactive. 
%> @param  maskType   String that determines which of the available methods
%>                    should be used.
%> @retval mask       <code>logical</code> array that marks each triangles
%>                    as either active (true) or inactive (false).
%>
%> This file is part of FESTUNG
%>
%> @copyright 2014-2016 Hennes Hajduk, Balthasar Reuter, Florian Frank, Vadym Aizinger
%> 
%> @par License
%> @parblock
%> This program is free software: you can redistribute it and/or modify
%> it under the terms of the GNU General Public License as published by
%> the Free Software Foundation, either version 3 of the License, or
%> (at your option) any later version.
%>
%> This program is distributed in the hope that it will be useful,
%> but WITHOUT ANY WARRANTY; without even the implied warranty of
%> MERCHANTABILITY or FITNESS FOR A PARTICULAR PURPOSE.  See the
%> GNU General Public License for more details.
%>
%> You should have received a copy of the GNU General Public License
%> along with this program.  If not, see <http://www.gnu.org/licenses/>.
%> @endparblock
%
function mask = computeMask(minMaxV0T, maskTol, maskType)
if strcmp(maskType, 'element-based')
  mask = max(minMaxV0T{2},[],2) - min(minMaxV0T{1},[],2) >= maskTol;
elseif strcmp(maskType, 'vertex-based')
  mask = max(minMaxV0T{2} - minMaxV0T{1},[],2) >= maskTol;
else
  error('Invalid type of mask specified.')
end % if
end % function

==> 0.4-beta2/core/computeMinMaxV0TElementPatch.m <==
% Assembles two matrices with minimum or maximum centroid values, respectively,
% of the patch of elements surrounding each vertex of each element.

%===============================================================================
%> @file
%>
%> @brief Assembles two matrices with minimum or maximum centroid values,
%>        respectively, of the patch of elements surrounding each vertex
%>        of each element.
%===============================================================================
%>
%> @brief Assembles two matrices with minimum or maximum centroid values,
%>        respectively, of the patch of elements surrounding each vertex
%>        of each element.
%>
%> For each vertex @f$\mathbf{x}_{ki}, i\in\{1,2,3\}@f$ of each triangle
%> @f$t_k@f$ it computes the minimum and maximum centroid values of a
%> function @f$c_h(\mathbf{x})@f$
%> @f[
%> \forall T_k \in \mathcal{T}_h \,, \forall i\in\{1,2,3\} \,, \quad
%> c_{ki}^\mathrm{min} := \min_{\{ T_l \in \mathcal{T}_h \,|\,
%>  \mathbf{x}_{ki} \in T_l \}} c_{l\mathrm{c}} \,,\quad
%> c_{ki}^\mathrm{max} := \max_{\{ T_l \in \mathcal{T}_h \,|\,
%>  \mathbf{x}_{ki} \in T_l \}} c_{l\mathrm{c}} \,,
%> @f]
%> where @f$c_{l\mathrm{c}} = c_h(\mathbf{x}_{lc})@f$ is the function value
%> in the centroid @f$\mathbf{x}_{lc}@f$ of triangle @f$T_l@f$.
%>
%> @param  g           The lists describing the geometric and topological 
%>                     properties of a triangulation (see 
%>                     <code>generateGridData()</code>) 
%>                     @f$[1 \times 1 \text{ struct}]@f$
%> @param  valCentroid The centroid values @f$c_{lc}@f$. @f$[K \times 1]@f$
%> @param  markV0TbdrD <code>logical</code> array that marks each triangles
%>                     (Dirichlet boundary) vertices on which the values given
%>                     in dataV0T should be included in the computation of
%>                     minimum/maximum @f$[K \times 3]@f$
%> @param  dataV0T     A list of values to be included in the determination
%>                     of minimum/maximum. @f$[K\times 3]@f$
%> @retval ret         The assembled matrices @f$[K \times 3]@f$ as
%>                     @f$[2 \times 1 \mathrm{cell}]@f$
%>
%> This file is part of FESTUNG
%>
%> @copyright 2014-2016 Florian Frank, Balthasar Reuter, Vadym Aizinger
%>
%> @author Balthasar Reuter, 2016.
%> @author Hennes Hajduk, 2016.
%> 
%> @par License
%> @parblock
%> This program is free software: you can redistribute it and/or modify
%> it under the terms of the GNU General Public License as published by
%> the Free Software Foundation, either version 3 of the License, or
%> (at your option) any later version.
%>
%> This program is distributed in the hope that it will be useful,
%> but WITHOUT ANY WARRANTY; without even the implied warranty of
%> MERCHANTABILITY or FITNESS FOR A PARTICULAR PURPOSE.  See the
%> GNU General Public License for more details.
%>
%> You should have received a copy of the GNU General Public License
%> along with this program.  If not, see <http://www.gnu.org/licenses/>.
%> @endparblock
%
function minMaxV0T = computeMinMaxV0TElementPatch(g, valCentroid, markV0TbdrD, dataV0T)
% Check function arguments that are directly used
validateattributes(valCentroid, {'numeric'}, {'size', [g.numT 1]}, mfilename, 'valCentroid');
validateattributes(markV0TbdrD, {'logical'}, {'size', [g.numT 3]}, mfilename, 'markV0TbdrD');
validateattributes(dataV0T, {'numeric'}, {'size', [g.numT 3]}, mfilename, 'dataV0T');

% To include only values from centroids and not the zeros introduced by
% multiplying with the markV0TV0T-matrix, all centroid values are
% shifted to positive/negative values, respectivly
shiftCentroidToPos = abs(min(valCentroid)) + 1;
shiftCentroidToNeg = abs(max(valCentroid)) + 1;
valCentroidPos = valCentroid + shiftCentroidToPos;
valCentroidNeg = valCentroid - shiftCentroidToNeg;

% Include boundary value on Dirichlet vertices into limiting procedure
valD = NaN(g.numT, 3);
valD(markV0TbdrD) = dataV0T(markV0TbdrD);

if isfield(g, 'markV0TT0V')
  minMaxV0T = computeMinMaxV0T_withMarkV0TT0V(g, valCentroidNeg, valCentroidPos, shiftCentroidToNeg, shiftCentroidToPos, valD);
else
  minMaxV0T = computeMinMaxV0T_noMarkV0TT0V(g, valCentroidNeg, valCentroidPos, shiftCentroidToNeg, shiftCentroidToPos, valD);
end % if
end % function
%
%===============================================================================
%> @brief Helper function for the case that computeMinMaxV0TElementPatch()
%> was called with a precomputed field markV0TT0V in parameter g.
%
function minMaxV0T = computeMinMaxV0T_withMarkV0TT0V(g, valCentroidNeg, valCentroidPos, shiftCentroidToNeg, shiftCentroidToPos, valD)
% Initialize return value: a 2x1-cell with a Kx3-array of minimum and 
% maximum values per vertex of each triangle
minMaxV0T = cell(2,1); 
minMaxV0T{1} = zeros(g.numT, 3); minMaxV0T{2} = zeros(g.numT, 3);

for i = 1 : 3
  % Compute min/max per vertex as min/max of centroid values per vertex
  minMaxV0T{1}(:, i) = min(min(bsxfun(@times, g.markV0TT0V{i}, valCentroidNeg'), [], 2) ...
                          + shiftCentroidToNeg, valD(:, i));
  minMaxV0T{2}(:, i) = max(max(bsxfun(@times, g.markV0TT0V{i}, valCentroidPos'), [], 2) ...
                          - shiftCentroidToPos, valD(:, i));
end %for
end % function
%
%===============================================================================
%> @brief Helper function for the case that computeMinMaxV0TElementPatch()
%> was called with no precomputed field markV0TT0V in parameter g.
%
function minMaxV0T = computeMinMaxV0T_noMarkV0TT0V(g, valCentroidNeg, valCentroidPos, shiftCentroidToNeg, shiftCentroidToPos, valD)
% Initialize return value: a 2x1-cell with a Kx3-array of minimum and 
% maximum values per vertex of each triangle
minMaxV0T = cell(2,1); 
minMaxV0T{1} = zeros(g.numT, 3); minMaxV0T{2} = zeros(g.numT, 3);

for i = 1 : 3
  % Mark all elements sharing i-th vertex
  markV0TT0V = g.markV0TV0T{i, 1} | g.markV0TV0T{i, 2} | g.markV0TV0T{i, 3}; 

  % Fix a bug in GNU Octave 4.0.0's implementation of sparse matrix concatenation
  if isOctave()
    markV0TT0V = markV0TT0V + 0 * speye(size(markV0TT0V, 1), size(markV0TT0V, 2));
  end % if

  % Compute min/max per vertex as min/max of centroid values per vertex
  minMaxV0T{1}(:, i) = min(min(bsxfun(@times, markV0TT0V, valCentroidNeg'), [], 2) +...
                           shiftCentroidToNeg, valD(:, i));
  minMaxV0T{2}(:, i) = max(max(bsxfun(@times, markV0TT0V, valCentroidPos'), [], 2) -...
                           shiftCentroidToPos, valD(:, i));
end % for
end % function

==> 0.4-beta2/core/computeOpDataDiscDataDisc.m <==
% Computes the sum of two discrete data sets that may be of different order.

%===============================================================================
%> @file
%>
%> @brief Computes a given operation on two discrete data sets that may be of  
%>        different order.
%===============================================================================
%>
%> @brief Computes a given operation on two discrete data sets that may be of  
%>        different order.
%>
%> This routine prolongs both data sets to the be of the same order and
%> performs a given operation on them.
%>
%> @param op          A function handle that expects two arguments, e.g.,
%>                    <code>plus()</code>.
%> @param dataDisc1   A representation of the discrete function, e.g., as 
%>                    computed by <code>projectFuncCont2DataDisc()</code>
%> @param dataDisc2   A representation of the discrete function, e.g., as 
%>                    computed by <code>projectFuncCont2DataDisc()</code>
%> @retval ret        A representation of the discrete function representing the
%>                    exact sum of the two input functions in the higher order 
%>                    space.
%>
%> This file is part of FESTUNG
%>
%> @copyright 2014-2016 Hennes Hajduk, Balthasar Reuter, Florian Frank,
%>                      Vadym Aizinger
%> 
%> @par License
%> @parblock
%> This program is free software: you can redistribute it and/or modify
%> it under the terms of the GNU General Public License as published by
%> the Free Software Foundation, either version 3 of the License, or
%> (at your option) any later version.
%>
%> This program is distributed in the hope that it will be useful,
%> but WITHOUT ANY WARRANTY; without even the implied warranty of
%> MERCHANTABILITY or FITNESS FOR A PARTICULAR PURPOSE.  See the
%> GNU General Public License for more details.
%>
%> You should have received a copy of the GNU General Public License
%> along with this program.  If not, see <http://www.gnu.org/licenses/>.
%> @endparblock
%>
function ret = computeOpDataDiscDataDisc(op, dataDisc1, dataDisc2)
[K, N1] = size(dataDisc1);
[~, N2] = size(dataDisc2);

validateattributes(dataDisc1, {'numeric'}, {'size', [K NaN]}, mfilename, 'dataDisc1')
validateattributes(dataDisc2, {'numeric'}, {'size', [K NaN]}, mfilename, 'dataDisc2')

ret = op([dataDisc1, zeros(K,N2-N1)], [dataDisc2, zeros(K,N1-N2)]);
end % function

==> 0.4-beta2/core/computePhiIntPhiExtPhiExtV0T1D.m <==
% Evaluate all permutations of three basis functions in the vertices of the 
% unit interval, of which two belong to the neighbouring interval.

%===============================================================================
%> @file
%>
%> @brief Evaluate all permutations of three basis functions in the vertices 
%>        of the unit interval, of which two belong to the neighbouring interval.
%===============================================================================
%>
%> @brief Evaluate all permutations of three basis functions in the vertices 
%>        of the unit interval, of which two belong to the neighbouring interval.
%>
%> It computes two multidimensional array @f$\hat{\mathsf{{R}}}^s
%> \in \mathbb{R}^{N\times N\times N\times 2}, s\in\{1,2\}@f$, which is defined by
%> @f[
%> [\hat{\mathsf{{R}}}^1]_{i,j,l,n} =
%>   \hat{\phi}_i (n-1) \hat{\phi}_l (3-n) \hat{\phi}_j (3-n) \,,
%> [\hat{\mathsf{{R}}}^2]_{i,j,l,n} =
%>   \hat{\phi}_i (n-1) \hat{\phi}_l (3-n) \hat{\phi}_j (3-n) (2-n) \,.
%> @f]
%>
%> @param  N            The local number of degrees of freedom
%> @param  qOrd         The order of the quadrature rule to be used.
%> @param  basesOnQuad  A struct containing precomputed values of the basis
%>                      functions on quadrature points. Must provide at
%>                      least phi0D.
%> @retval ret  The computed arrays @f$[2\times1 \text{cell}]@f$
%>
%> This file is part of FESTUNG
%>
%> @copyright 2014-2017 Balthasar Reuter, Florian Frank, Vadym Aizinger
%> 
%> @par License
%> @parblock
%> This program is free software: you can redistribute it and/or modify
%> it under the terms of the GNU General Public License as published by
%> the Free Software Foundation, either version 3 of the License, or
%> (at your option) any later version.
%>
%> This program is distributed in the hope that it will be useful,
%> but WITHOUT ANY WARRANTY; without even the implied warranty of
%> MERCHANTABILITY or FITNESS FOR A PARTICULAR PURPOSE.  See the
%> GNU General Public License for more details.
%>
%> You should have received a copy of the GNU General Public License
%> along with this program.  If not, see <http://www.gnu.org/licenses/>.
%> @endparblock
%
function ret = computePhiIntPhiExtPhiExtV0T1D(N, qOrd, basesOnQuad)
ret = { zeros(N, N, N, 4), zeros(N, N, N, 4) };
for n = 1 : 2
  for i = 1 : N
    for j = 1 : N
      for l = 1 : N
        ret{1}(i,j,l,n) = basesOnQuad.phi0D{qOrd}(i,n) * basesOnQuad.phi0D{qOrd}(j,3-n) * basesOnQuad.phi0D{qOrd}(l,3-n);
        ret{2}(i,j,l,n) = (2-n) * basesOnQuad.phi0D{qOrd}(i,n) * basesOnQuad.phi0D{qOrd}(j,3-n) * basesOnQuad.phi0D{qOrd}(l,3-n);
      end % for l
    end % for j
  end  % for i
end  % for n
end  % function

==> 0.4-beta2/core/computePhiIntPhiIntPhiIntV0T1D.m <==
% Evaluate all permutations of three basis functions in the vertices of the 
% unit interval.

%===============================================================================
%> @file
%>
%> @brief Evaluate all permutations of three basis functions in the vertices 
%>        of the unit interval.
%===============================================================================
%>
%> @brief Evaluate all permutations of three basis functions in the vertices 
%>        of the unit interval.
%>
%> It computes two multidimensional array @f$\hat{\mathsf{{R}}}^s
%> \in \mathbb{R}^{N\times N\times N\times 2}, s\in\{1,2\}@f$, which is defined by
%> @f[
%> [\hat{\mathsf{{R}}}^1]_{i,j,l,n} =
%>   \hat{\phi}_i (n-1) \hat{\phi}_l (n-1) \hat{\phi}_j (n-1) \,,
%> [\hat{\mathsf{{R}}}^2]_{i,j,l,n} =
%>   \hat{\phi}_i (n-1) \hat{\phi}_l (n-1) \hat{\phi}_j (n-1) (n-1) \,.
%> @f]
%>
%> @param  N            The local number of degrees of freedom
%> @param  qOrd         The order of the quadrature rule to be used.
%> @param  basesOnQuad  A struct containing precomputed values of the basis
%>                      functions on quadrature points. Must provide at
%>                      least phi0D.
%> @retval ret  The computed arrays @f$[2\times1 \text{cell}]@f$
%>
%> This file is part of FESTUNG
%>
%> @copyright 2014-2017 Balthasar Reuter, Florian Frank, Vadym Aizinger
%> 
%> @par License
%> @parblock
%> This program is free software: you can redistribute it and/or modify
%> it under the terms of the GNU General Public License as published by
%> the Free Software Foundation, either version 3 of the License, or
%> (at your option) any later version.
%>
%> This program is distributed in the hope that it will be useful,
%> but WITHOUT ANY WARRANTY; without even the implied warranty of
%> MERCHANTABILITY or FITNESS FOR A PARTICULAR PURPOSE.  See the
%> GNU General Public License for more details.
%>
%> You should have received a copy of the GNU General Public License
%> along with this program.  If not, see <http://www.gnu.org/licenses/>.
%> @endparblock
%
function ret = computePhiIntPhiIntPhiIntV0T1D(N, qOrd, basesOnQuad)
ret = { zeros(N, N, N, 2), zeros(N, N, N, 2) };
for n = 1 : 2
  for i = 1 : N
    for j = 1 : N
      for l = 1 : N
        ret{1}(i,j,l,n) = basesOnQuad.phi0D{qOrd}(i,n) * basesOnQuad.phi0D{qOrd}(j,n) * basesOnQuad.phi0D{qOrd}(l,n);
        ret{2}(i,j,l,n) = (n-1) * basesOnQuad.phi0D{qOrd}(i,n) * basesOnQuad.phi0D{qOrd}(j,n) * basesOnQuad.phi0D{qOrd}(l,n);
      end % for l
    end % for j
  end  % for i
end  % for n
end  % function

==> 0.4-beta2/core/computeTaylorBasesV0T.m <==
% Evaluate Taylor basis functions in the vertices of each element and store
% them in a a struct.

%===============================================================================
%> @file
%>
%> @brief Evaluate Taylor basis functions in the vertices of each element 
%>        and store them in a struct.
%===============================================================================
%>
%> @brief Evaluate Taylor basis functions in the vertices of each element 
%>        and store them in a struct.
%>
%> It evaluates the basis functions provided by <code>phiTaylorPhy()</code>
%> in all vertices of all elements and stores them in the array
%> <code>phiTaylorV0T</code> (@f$[K \times 3 \times N]@f$).
%> 
%> @param  g          The lists describing the geometric and topological 
%>                    properties of a triangulation (see 
%>                    <code>generateGridData()</code>) 
%>                    @f$[1 \times 1 \text{ struct}]@f$
%> @param  N          The number of local degrees of freedom. For polynomial
%>                    order @f$p@f$, it is given as @f$N = (p+1)(p+2)/2@f$
%>                    @f$[\text{scalar}]@f$
%> @param  basesOnQuad  A (possibly empty) struct to which the computed
%>                    array is added.
%>
%> @retval basesOnQuad  The struct with the added array phiTaylorV0T.
%>
%> This file is part of FESTUNG
%>
%> @copyright 2014-2016 Florian Frank, Balthasar Reuter, Vadym Aizinger
%> 
%> @par License
%> @parblock
%> This program is free software: you can redistribute it and/or modify
%> it under the terms of the GNU General Public License as published by
%> the Free Software Foundation, either version 3 of the License, or
%> (at your option) any later version.
%>
%> This program is distributed in the hope that it will be useful,
%> but WITHOUT ANY WARRANTY; without even the implied warranty of
%> MERCHANTABILITY or FITNESS FOR A PARTICULAR PURPOSE.  See the
%> GNU General Public License for more details.
%>
%> You should have received a copy of the GNU General Public License
%> along with this program.  If not, see <http://www.gnu.org/licenses/>.
%> @endparblock
%
function basesOnQuad = computeTaylorBasesV0T(g, N, basesOnQuad)

% Check function arguments that are directly used
assert(0 < g.numT, 'Number of elements must be greater than zero')
validateattributes(g.coordV0T, {'numeric'}, {'size', [g.numT 3 2]}, mfilename, 'g.coordV0T')
assert(~isempty(find(N == ((0:4)+1).*((0:4)+2)/2, 1)), 'Number of degrees of freedom does not match a polynomial order') % N == (p+1)(p+2)/2
validateattributes(basesOnQuad, {'struct'}, {}, mfilename, 'basesOnQuad')

basesOnQuad.phiTaylorV0T = zeros(g.numT, 3, N);
for n = 1 : 3
  for i = 1 : N
    basesOnQuad.phiTaylorV0T(:, n, i) = phiTaylorPhy(g, i, g.coordV0T(:, n, 1), g.coordV0T(:, n, 2));
  end
end

end


==> 0.4-beta2/core/computeVertexBasedLimiter.m <==
% Computes a vector with correction factors for all elements to restrict
% a discrete function, given as vertex values, within the bounds of 
% surrounding centroid values.
%
%===============================================================================
%> @file
%>
%> @brief Computes a vector with correction factors for all elements to restrict
%>        a discrete function, given as vertex values, within the bounds of 
%>        surrounding centroid values.
%===============================================================================
%>
%> @brief Computes a vector with correction factors @f$\alpha_{ke}@f$ for 
%>        all elements to restrict a discrete function @f$c_h(\mathbf{x})@f$,
%>        given as vertex values, within the bounds of surrounding centroid values.
%> 
%> This function is used as part of vertex based slope limiters (cf. 
%> <code>applySlopeLimiterTaylorLinear()</code>) to determine the
%> correction factors @f$\alpha_{ke}@f$ for all elements @f$T_k@f$.
%> 
%> It computes the bounds @f$c_{ki}^\mathrm{min}@f$, 
%> @f$c_{ki}^\mathrm{max}@f$ (cf. <code>computeMinMaxV0TElementPatch()</code>)
%> using the given centroid values @f$c_{kc} = c_h(\mathbf{x}_{kc})@f$
%> and uses these bounds to obtain the correction factors by
%> @f[
%> \forall T_k\in\mathcal{T}_h\,,\quad  \alpha_{ke} :=
%>  \min_{i\,\in\, \{1, 2, 3\}} \left\{
%>  \begin{array}{llr}
%>    (c_{ki}^\mathrm{max} - c_{k\mathrm{c}})\big/(c_{ki} - c_{k\mathrm{c}})&\text{if}\;&c_{ki} > c_{ki}^\mathrm{max}\\
%>     1                  &\text{if}\;&c_{ki}^\mathrm{min}\le c_{ki}\le c_{ki}^\mathrm{max}\\
%>    (c_{ki}^\mathrm{min} - c_{k\mathrm{c}})\big/(c_{ki} - c_{k\mathrm{c}})&\text{if}\;&c_{ki} < c_{ki}^\mathrm{min}
%>  \end{array}\right\}\;,
%> @f]
%> where @f$c_{ki} = c_h(\mathbf{x}_{kc})@f$ are the function values on the
%> vertices of triangle @f$T_k@f$.
%>
%> @param  g           The lists describing the geometric and topological 
%>                     properties of a triangulation (see 
%>                     <code>generateGridData()</code>) 
%>                     @f$[1 \times 1 \text{ struct}]@f$
%> @param  valCentroid The centroid values @f$c_{kc}@f$. @f$[K\times 1]@f$
%> @param  valV0T      The function values @f$c_{ki}@f$. @f$[K\times 3]@f$
%> @param  markV0TbdrD <code>logical</code> array that marks each triangles
%>                     (Dirichlet boundary) vertices on which the values given
%>                     in dataV0T should be included in the computation of
%>                     minimum/maximum @f$[K \times 3]@f$
%> @param  dataV0T     A list of values to be included in the determination
%>                     of minimum/maximum. @f$[K\times 3]@f$
%> @retval  alphaE     The correction factors for all elements. 
%>                     @f$[K\times 3]@f$
%> @retval  minMaxV0T  Two matrices with minimum or maximum centroid values,
%>                     respectively, of the patch of elements surrounding each
%>                     vertex of each element as computed by 
%>                     <code>computeMinMaxV0TElementPatch()</code>
%>                     @f$[2 \times 1 \mathrm{cell}]@f$
%>
%> This file is part of FESTUNG
%>
%> @copyright 2014-2016 Florian Frank, Balthasar Reuter, Vadym Aizinger
%>                      Modified 09/02/16 by Hennes Hajduk
%> 
%> @par License
%> @parblock
%> This program is free software: you can redistribute it and/or modify
%> it under the terms of the GNU General Public License as published by
%> the Free Software Foundation, either version 3 of the License, or
%> (at your option) any later version.
%>
%> This program is distributed in the hope that it will be useful,
%> but WITHOUT ANY WARRANTY; without even the implied warranty of
%> MERCHANTABILITY or FITNESS FOR A PARTICULAR PURPOSE.  See the
%> GNU General Public License for more details.
%>
%> You should have received a copy of the GNU General Public License
%> along with this program.  If not, see <http://www.gnu.org/licenses/>.
%> @endparblock
%
function [alphaE, minMaxV0T] = computeVertexBasedLimiter(g, valCentroid, valV0T, markV0TbdrD, dataV0T)
% Check function arguments that are directly used
validateattributes(valCentroid, {'numeric'}, {'size', [g.numT 1]}, mfilename, 'valCentroid');
validateattributes(dataV0T, {'numeric'}, {'size', [g.numT 3]}, mfilename, 'dataV0T');

% Determine for each vertex the min- and max-values of the centroids in 
% elements adjacent to the vertex
minMaxV0T = computeMinMaxV0TElementPatch(g, valCentroid, markV0TbdrD, dataV0T);

% Compute deviance from centroid values for vertex- and min/max-values
diffV0TCentroid = valV0T - repmat(valCentroid, [1 3]);
diffMinCentroid = minMaxV0T{1} - repmat(valCentroid, [1 3]);
diffMaxCentroid = minMaxV0T{2} - repmat(valCentroid, [1 3]);

% Find out if positive or negative deviance from centroid value
tol = 1.e-8;
markNeg = diffV0TCentroid < diffMinCentroid + tol;
markPos = diffV0TCentroid > diffMaxCentroid - tol;

% Compute limiter parameter for each vertex in each triangle and ensure
% that the value stays in [0,1]
alphaEV0T = ones(g.numT,3);
alphaEV0T(markNeg) = max(0, min(1, diffMinCentroid(markNeg) ./ (diffV0TCentroid(markNeg) - tol) ) );
alphaEV0T(markPos) = max(0, min(1, diffMaxCentroid(markPos) ./ (diffV0TCentroid(markPos) + tol) ) );

% Each elements limiter parameter is the minimum of the three vertex values
alphaE = min(alphaEV0T,[],2);
end % function

==> 0.4-beta2/core/correctMinValueExceedanceDisc.m <==
% Modifies a discrete function such that its vertex values in each element do 
% not fall below a certain threshold.

%===============================================================================
%> @file
%>
%> @brief Modifies a discrete function such that its vertex values in each 
%>        element do not fall below a certain threshold.
%===============================================================================
%>
%> @brief Modifies a discrete function such that its vertex values in each 
%>        element do not fall below a certain threshold.
%>
%> This routine computes the vertex values of a discrete function and changes 
%> them to a treshold value for every vertex where they are below that treshold.
%>
%> @param dataDisc     A representation of the discrete function, e.g., as 
%>                     computed by <code>projectFuncCont2DataDisc()</code>.
%> @param corrSys      The values of the first three basis functions in each of 
%>                     the vertices on the reference element (only used for 
%>                     polynomial order at least 1). @f$[3 \times 3]@f$
%> @param nStep        The current iteration number of the main loop. 
%> @param minTol       The treshold values for each local vertex.
%>                     @f$[K \times 3]@f$ or scalar.
%> @param corrTol      The maximal value for which computation continues without
%>                     throwing an error.
%> @retval dataDisc    The possibly modified representation of the discrete 
%>                     function. @f$[K \times N]@f$
%>
%> This file is part of FESTUNG
%>
%> @copyright 2014-2016 Hennes Hajduk, Balthasar Reuter, Florian Frank,
%>                      Vadym Aizinger
%> 
%> @par License
%> @parblock
%> This program is free software: you can redistribute it and/or modify
%> it under the terms of the GNU General Public License as published by
%> the Free Software Foundation, either version 3 of the License, or
%> (at your option) any later version.
%>
%> This program is distributed in the hope that it will be useful,
%> but WITHOUT ANY WARRANTY; without even the implied warranty of
%> MERCHANTABILITY or FITNESS FOR A PARTICULAR PURPOSE.  See the
%> GNU General Public License for more details.
%>
%> You should have received a copy of the GNU General Public License
%> along with this program.  If not, see <http://www.gnu.org/licenses/>.
%> @endparblock
%>
function dataDisc = correctMinValueExceedanceDisc(dataDisc, corrSys, nStep, minTol, corrTol)
if nargin < 3
	nStep = 0;
end % if
if nargin < 4
	minTol = 0;
end % if
if nargin < 5
	corrTol = Inf;
end % if

validateattributes(corrSys, {'numeric'}, {'size', [3 3]}, mfilename, 'corrSys');
assert(isscalar(nStep) && round(nStep) == nStep && nStep >= 0, 'Time step number has to be non-negative scalar integer.')
assert(isequal(size(minTol), [size(dataDisc,1), 3]) || isscalar(minTol), 'Threshold has to be specified globally or for every local vertex seperatly.')
assert(isscalar(corrTol) && corrTol > 0, 'Globally tolerated truncation above threshold must be a positive scalar.')

dataV0T = projectDataDisc2DataLagr(dataDisc, 1);
corr = max(minTol - dataV0T, 0);
maxCorr = max(corr(:));

if maxCorr > corrTol
  [indx, indy] = find(corr == maxCorr, 1);
  error([ 'Unknown at local vertex ' num2str(indy) ' of element ' num2str(indx) ...
          ' in step ' num2str(nStep) ' is ' num2str(dataV0T(indx, indy)) ...
          ' (below the minimum tolerance of ' num2str(corrTol) ').' ]);
end % if

if any(corr(:))
  [indx, indy] = find(corr == maxCorr, 1);
  warning([ 'A maximum value of ' num2str(maxCorr) ...
            ' had to be added to unknown at local vertex ' num2str(indy) ...
            ' of element ' num2str(indx) ' in step ' num2str(nStep) '.' ]);
  if size(dataDisc,2) == 1
    dataDisc = dataDisc + max(corr, [], 2) / phi(1,1/3,1/3);
  else
    dataDisc(:,1:3) = dataDisc(:,1:3) + corr / corrSys;
  end % if
end % if
end % function


==> 0.4-beta2/core/domainCircle.m <==
% Generates a mesh for the unit circle with given mesh width.

%===============================================================================
%> @file
%>
%> @brief Generates a mesh for the unit circle with given mesh width.
%===============================================================================
%>
%> @brief Generates a mesh for the unit circle with given mesh width.
%>
%> This function calls Gmsh with the geometry defined in 
%> <code>domainCircle.geo</code>:
%> @verbinclude domainCircle.geo
%> and the maximum element width <code>h</code>.
%> 
%> Gmsh produces a file <code>domainCircle.mesh</code>, which is used to 
%> generate all required lists and call <code>generateGridData()</code>.
%>
%> @par Example
%> @parblock
%> @code
%> g = domainCircle(1/3);
%> visualizeGrid(g)
%> @endcode
%> produces the following output:
%> @image html  domainCircle.png
%> @endparblock
%>
%> @param  h  The maximum diameter of an element.
%> @retval g  A struct containing the lists that describe the
%>            triangulation, as explained in <code>generateGridData()</code>.
%>            <code>idE</code> and <code>ideE0T</code> are filled correctly.
%>
%> @note  Gmsh (http://geuz.org/gmsh/) must be installed and available in the
%>        <code>PATH</code>-variable. If MATLAB can't find Gmsh, add Gmshs path  
%>        to the variable:
%>        @code
%>        setenv('PATH', [getenv('PATH'), ':/path/to/gmsh/bin'])
%>        @endcode
%>
%> This file is part of FESTUNG
%>
%> @copyright 2014-2015 Florian Frank, Balthasar Reuter, Vadym Aizinger
%> 
%> @par License
%> @parblock
%> This program is free software: you can redistribute it and/or modify
%> it under the terms of the GNU General Public License as published by
%> the Free Software Foundation, either version 3 of the License, or
%> (at your option) any later version.
%>
%> This program is distributed in the hope that it will be useful,
%> but WITHOUT ANY WARRANTY; without even the implied warranty of
%> MERCHANTABILITY or FITNESS FOR A PARTICULAR PURPOSE.  See the
%> GNU General Public License for more details.
%>
%> You should have received a copy of the GNU General Public License
%> along with this program.  If not, see <http://www.gnu.org/licenses/>.
%> @endparblock
%
function g = domainCircle(h)
%% Generation of domainCircle.mesh using domainCircle.geo.
cmd = sprintf('gmsh -2 -format mesh -clscale %f -o "domainCircle.mesh" "domainCircle.geo"' , h);
system(cmd);
%% Extract data from domainCircle.mesh.
fid = fopen('domainCircle.mesh', 'r');
tline = fgets(fid);
while ischar(tline)
  if strfind(tline, 'Vertices')
    numV = fscanf(fid, '%d', [1, 1]);
    coordV = reshape(fscanf(fid, '%f'), 4, numV)';  coordV(:, 3:4) = [];
  end % if
  if strfind(tline, 'Edges')
    numEbdry = fscanf(fid, '%d', [1, 1]);
    tmp = reshape(fscanf(fid, '%f'), 3, numEbdry)';
    V0Ebdry = tmp(:, 1:2);  idEbdry = tmp(:, 3);
  end % if
  if strfind(tline, 'Triangles')
    numT = fscanf(fid, '%d', [1, 1]);
    V0T = reshape(fscanf(fid, '%f'), 4, numT)';  V0T(:, 4) = [];
  end % if
  tline = fgets(fid);
end % while
fclose(fid);
%% Generate lists and set boundary IDs.
g = generateGridData(coordV, V0T);
g.idE = zeros(g.numE, 1);
g.idE(g.V2E(sub2ind([g.numV,g.numV], V0Ebdry(:,1), V0Ebdry(:,2)))) = idEbdry;
g.idE0T = g.idE(g.E0T); % local edge IDs
end % function


==> 0.4-beta2/core/domainPolygon.m <==
% Generates a mesh for a polygonal domain with given mesh width.

%===============================================================================
%> @file
%>
%> @brief Generates a mesh for a polygonal domain with given mesh width.
%===============================================================================
%>
%> @brief Generates a mesh for a polygonal domain with given mesh width.
%>
%> This function allows to generate a triangulation for arbitrary polygonal
%> domains.
%>
%> @par Example
%> @parblock
%> @code
%> X1 = [0.0, 0.5, 0.5, 1.0, 1.0, 0.0];
%> X2 = [0.0, 0.0, 0.5, 0.5, 1.0, 1.0];
%> g = domainPolygon(X1, X2, 0.5);
%> visualizeGrid(g)
%> @endcode
%> produces the following output:
%> @image html  domainPolygon.png
%> @endparblock
%>
%> @param  X1,X2  The @f$x^1,x^2@f$ coordinates of the boundary points 
%>                that describe the domain.
%> @param  h      The maximum diameter of an element.
%> @retval g      A struct containing the lists that describe the
%>                triangulation, as explained in <code>generateGridData()</code>.
%>                <code>idE</code> and <code>ideE0T</code> are filled correctly.
%>
%> @note  MATLABs Partial Differential Equation Toolbox or at least the
%>        function <code>initMesh()</code> is required for this routine.
%>
%> This file is part of FESTUNG
%>
%> @copyright 2014-2015 Florian Frank, Balthasar Reuter, Vadym Aizinger
%> 
%> @par License
%> @parblock
%> This program is free software: you can redistribute it and/or modify
%> it under the terms of the GNU General Public License as published by
%> the Free Software Foundation, either version 3 of the License, or
%> (at your option) any later version.
%>
%> This program is distributed in the hope that it will be useful,
%> but WITHOUT ANY WARRANTY; without even the implied warranty of
%> MERCHANTABILITY or FITNESS FOR A PARTICULAR PURPOSE.  See the
%> GNU General Public License for more details.
%>
%> You should have received a copy of the GNU General Public License
%> along with this program.  If not, see <http://www.gnu.org/licenses/>.
%> @endparblock
%
function g = domainPolygon(X1, X2, h)
assert(length(X1) >= 3, 'At least 3 points are required for a 2D domain')
assert(isequal(size(X1), size(X2)), 'X1 and X2 must be of same size')
gd = [2; length(X1(:)); X1(:); X2(:)]; % geometry description
sf = 'polygon';                        % set formula
ns = double('polygon')';               % name space
[p, e, t] = initmesh(decsg(gd,sf,ns), 'Hmax', h);
g  = generateGridData(p', t(1:3, :)');
g.idE = zeros(g.numE, 1);
g.idE(g.V2E(sub2ind(size(g.V2E),e(1,:),e(2,:)))) = e(5,:);
g.idE0T = g.idE(g.E0T); % local edge IDs
end % function


==> 0.4-beta2/core/domainRectTrap.m <==
% Generates a trapezoidal mesh for a polygonal domain with given number of
% elements per dimension.

%===============================================================================
%> @file
%>
%> @brief Generates a trapezoidal mesh for a polygonal domain with given 
%>        number of elements per dimension.
%===============================================================================
%>
%> @brief Generates a trapezoidal mesh for a polygonal domain with given 
%>        number of elements per dimension.
%>
%> This function allows to generate a trapezoidal mesh for (almost) arbitrary 
%> polygonal domains. The domain shape is restricted by the fact that
%> lateral edges are always vertical, i.e., aligned with the x2-axis (thus,
%> producing trapezoidal elements).
%>
%> The shape of the top/bottom boundary can be specified as point-wise 
%> coordinates. For rectangular domains it is sufficient to specify the 
%> coordinates of the lower-left and upper-right corners.
%>
%> The number of elements @f$N@f$ per dimension is specified as a function 
%> argument, thus the resulting mesh has @f$N^2@f$ elements. Optionally,
%> different element counts can be specified for x1- and x2-direction.
%>
%> The resulting mesh can be visualized using the function
%> <code>visualizeGridQuadri()</code>.
%>
%> The bottom boundary is assigned id 1, right boundary has id 2, top
%> boundary has id 3, and left boundary is assigned id 4.
%>
%> @par Example
%> @parblock
%> @code
%> X1 = [0.0, 100.0];
%> X2 = [0.0, 1.0];
%> g = domainRectTrap(X1, X2, 10);
%> @endcode
%> Creates a mesh for the domain @f$[0, 100] \times [0,1]@f$ with 10
%> elements in each direction.
%> @endparblock
%>
%> @par Example
%> @parblock
%> @code
%> X1 = [0.0, 1.0, 2.0, 2.5, 3.0];
%> X2 = [0.0, 0.1, 0.2, 0.1, 0.2; ...
%>       2.0, 1.8, 1.7, 1.6, 1.5];
%> g = domainRectTrap(X1, X2, [4, 3]);
%> visualizeGridQuadri(g);
%> @endcode
%> Creates a mesh for a domain with x1-values from 0 to 3, 
%> bottom-boundary between 0 and 0.2, and top-boundary between 1.5 and 2.
%> The resulting mesh has 12 elements (4 in x1-direction and 3 in
%> x2-direction. Note that the number of coordinates must match the number
%> of vertices in x1-direction (i.e., number of elements plus one).
%> The resulting grid looks like this:
%> @image html  domainRectTrap.png 
%> @endparblock
%>
%> @param  X1       The @f$x^1@f$ coordinates of the boundary points 
%>                  that describe the domain.
%>                  @f$[2 \times 1]@f$ or @f$[N_1 \times 1]@f$
%> @param  X2       The @f$x^2@f$ coordinates of the boundary points 
%>                  that describe the domain.
%>                  @f$[2 \times 1]@f$ or @f$[N_1 \times 2]@f$
%> @param  numElem  The number of elements, either as two-dimensional
%>                  vector @f$[N_1, N_2]@f$ or as scalar @f$N@f$.
%>                  @f$[2 \times 1]@f$ or @f$[1 \times 1]@f$
%> @retval g        A struct containing the lists that describe the
%>                  triangulation.
%>
%> This file is part of FESTUNG
%>
%> @copyright 2014-2017 Balthasar Reuter, Florian Frank, Vadym Aizinger
%> 
%> @par License
%> @parblock
%> This program is free software: you can redistribute it and/or modify
%> it under the terms of the GNU General Public License as published by
%> the Free Software Foundation, either version 3 of the License, or
%> (at your option) any later version.
%>
%> This program is distributed in the hope that it will be useful,
%> but WITHOUT ANY WARRANTY; without even the implied warranty of
%> MERCHANTABILITY or FITNESS FOR A PARTICULAR PURPOSE.  See the
%> GNU General Public License for more details.
%>
%> You should have received a copy of the GNU General Public License
%> along with this program.  If not, see <http://www.gnu.org/licenses/>.
%> @endparblock
%
function g = domainRectTrap(X1, X2, numElem)
%% Check input arguments and expand them, if necessary.
validateattributes(numElem, {'numeric'}, {'nonnegative'}, mfilename, 'numElem')
if length(numElem) == 1
  g.numElem = [numElem, numElem];
else
  validateattributes(numElem, {'numeric'}, {'numel', 2}, mfilename, 'numElem')
  g.numElem = reshape(numElem, 1, 2);
end % if
%
if length(X1) == 2
  validateattributes(X1, {'numeric'}, {'numel', 2}, mfilename, 'X1')
  dX1 = (X1(2) - X1(1)) / g.numElem(1);
  X1 = X1(1) : dX1 : X1(2);
else
  validateattributes(X1, {'numeric'},  {'size', [1, g.numElem(1)+1]}, mfilename, 'X1')
end % if
%
if length(X2) == 2
  validateattributes(X2, {'numeric'}, {'numel', 2}, mfilename, 'X2')
  X2 = kron(ones(1, g.numElem(1) + 1), reshape(X2, 2, 1));
else
  validateattributes(X2, {'numeric'}, {'size', [2, g.numElem(1)+1]}, mfilename, 'X2')
end % if
%% Mesh entity counts
g.numV = (g.numElem(1) + 1) * (g.numElem(2) + 1);
g.numT = g.numElem(1) * g.numElem(2);
g.numE = g.numElem(1) * (g.numElem(2) + 1) + g.numElem(2) * (g.numElem(1) + 1);
%% Vertex coordinates (coordV)
g.coordV = zeros(g.numV, 2);
g.coordV(:,1) = repmat( X1.', g.numElem(2) + 1, 1);
g.coordV(:,2) = kron(ones(1, g.numElem(2) + 1), X2(1,:)).' + ...
                kron(0:g.numElem(2), (X2(2,:) - X2(1,:)) / g.numElem(2)).';
%% Mapping Trapezoid -> Vertex (V0T)
g.V0T = zeros(g.numT, 4);
g.V0T(:,1) = kron(0:g.numElem(2)-1, (g.numElem(1) + 1) * ones(1, g.numElem(1))).' + ...
             repmat(1:g.numElem(1), 1, g.numElem(2)).'; % lower left
g.V0T(:,2) = g.V0T(:,1) + 1; % lower right
g.V0T(:,3) = g.V0T(:,2) + g.numElem(1) + 1; % upper right
g.V0T(:,4) = g.V0T(:,3) - 1; % upper left
%% Mapping Trapezoid -> Edge (E0T)
g.E0T = zeros(g.numT, 4);
g.E0T(:,1) = 1 : g.numT; % lower edge
g.E0T(:,2) = g.E0T(:,1) + g.numElem(1); % upper edge
g.E0T(:,3) = g.E0T(:,1) + g.numElem(1) * (g.numElem(2) + 1) + 1; % right edge
g.E0T(:,4) = g.E0T(:,1) + g.numElem(1) * (g.numElem(2) + 1); % left edge
g.E0T(g.numElem(1) : g.numElem(1) : end, 3) = g.numE - g.numElem(2) + 1 : g.numE; % correct right boundary edges
%% Mapping Edge -> Vertex (V0E)
g.V0E = zeros(g.numE, 2);
g.V0E(1:g.numT, :) = g.V0T(:, 1:2); % lower edges in all elements
g.V0E(g.numT + 1:g.numT + g.numElem(1),:) = g.V0T((g.numElem(2) - 1) *  g.numElem(1) + 1: end, [4 3]); % upper edges at top boundary
g.V0E(g.numElem(1) * (g.numElem(2) + 1) + 1 : g.numE - g.numElem(2), :) = g.V0T(:,[1 4]); % left edges
g.V0E(g.numE - g.numElem(2) + 1 : end, :) = g.V0T(g.numElem(1) : g.numElem(1) : end, [2 3]); % right edges
%% Mapping of neighbouring edges (markE0TE0T)
g.markE0TE0T = cell(1,4);
for n = 1 : 4
  g.markE0TE0T{n} = sparse(bsxfun(@eq, g.E0T(:, n), g.E0T(:, mapLocalEdgeIndexQuadri(n))'));
end % for
% Fix a bug in GNU Octave 4.0.0's implementation of sparse matrix concatenation
if isOctave
  for n = 1 : 4
    g.markE0TE0T{n} = g.markE0TE0T{n} + 0 * speye(size(g.markE0TE0T{n}, 1), size(g.markE0TE0T{n}, 2));
  end % for n
end % if
%% Edge IDs (idE, idE0T)
g.idE = zeros(g.numE, 1);
g.idE(1 : g.numElem(1)) = 1; % Bottom boundary
g.idE(g.numE - g.numElem(2) + 1 : end) = 2; % Right boundary
g.idE(g.numT + 1 : g.numT + g.numElem(1)) = 3; % Top boundary
g.idE(g.numT + g.numElem(1) + 1 : g.numElem(1) : g.numT + g.numElem(1) * (g.numElem(2) + 1)) = 4; % Left boundary
g.idE0T = g.idE(g.E0T);
%% Element-local vertex coordinates (coordV0T)
g.coordV0T = zeros(g.numT, 4, 2);
for k = 1 : 4
  g.coordV0T(:, k, :) = g.coordV(g.V0T(:, k), :);
end % for
%% Generate grid data that changes when coordV, coordV0T changes
g.generateCoordDependGridData = @generateCoordDependGridData;
g = g.generateCoordDependGridData(g);
end % function
%
%===============================================================================
%>
%> @brief Helper routine that allows to recreate all coordinate-dependend
%>        data-structures.
%>
%> It can be evaluated using the <code>function_handle</code> in the grid 
%> data structure: <code>g = g.generateCoordDependGridData(g)</code>.
%> Useful when adapting the mesh.
%
function g = generateCoordDependGridData(g)
%% Edge lengths and normals (areaE, areaE0T, nuE)
vecE = g.coordV(g.V0E(:, 2), :) - g.coordV(g.V0E(:, 1), :);
areaE = sqrt(vecE(:, 1).^2 + vecE(:, 2).^2);
nuE = vecE * [0, -1; 1, 0] ./ areaE(:, [1, 1]);
g.areaE0T = areaE(g.E0T);
g.nuE0T = zeros(g.numT, 4, 2);
g.nuE0T(:, 1, :) = nuE(g.E0T(:, 1), :);
g.nuE0T(:, 2, :) = -nuE(g.E0T(:, 2), :);
g.nuE0T(:, 3, :) = nuE(g.E0T(:, 3), :);
g.nuE0T(:, 4, :) = -nuE(g.E0T(:, 4), :);
%% Element centroids (baryT)
g.baryT = squeeze(sum(g.coordV0T, 2)) / 4;
%% Edge centroids (baryE, baryE0T)
g.baryE = 0.5 * (g.coordV(g.V0E(:, 1), :) + g.coordV(g.V0E(:, 2), :));
g.baryE0T = zeros(g.numT, 4, 2);
for n = 1 : 4
  g.baryE0T(:, n, :) = squeeze(g.baryE(g.E0T(:, n), :));
end % for
%% Jacobian of the mapping (J0T) and its determinant (detJ0T), 
% split into constant (1), x1- (2) and x2-contributions (3)
g.J0T = { zeros(g.numT, 2, 2), zeros(g.numT, 2, 2), zeros(g.numT, 2, 2) };
g.J0T{1}(:, 1, 1) = g.coordV0T(:, 2, 1) - g.coordV0T(:, 1, 1);
g.J0T{1}(:, 2, 1) = g.coordV0T(:, 2, 2) - g.coordV0T(:, 1, 2);
g.J0T{1}(:, 2, 2) = g.coordV0T(:, 4, 2) - g.coordV0T(:, 1, 2);
g.J0T{2}(:, 2, 2) = (g.coordV0T(:, 3, 2) - g.coordV0T(:, 2, 2)) - ...
                    (g.coordV0T(:, 4, 2) - g.coordV0T(:, 1, 2));
g.J0T{3}(:, 2, 1) = (g.coordV0T(:, 3, 2) - g.coordV0T(:, 2, 2)) - ...
                    (g.coordV0T(:, 4, 2) - g.coordV0T(:, 1, 2));
g.detJ0T = { g.J0T{1}(:, 1, 1) .* g.J0T{1}(:, 2, 2), ...
             g.J0T{1}(:, 1, 1) .* g.J0T{2}(:, 2, 2), ...
             zeros(g.numT, 1) };
%% Element area (areaT)
g.areaT = 0.5 * (g.areaE0T(:, 3) + g.areaE0T(:, 4)) .* g.J0T{1}(:, 1, 1);
%% Mapping from reference element to physical element (mapRef2Phy)
J0T1 = g.J0T{1}; J0T2 = g.J0T{2}; a1 = g.coordV0T(:,1,:);
g.mapRef2Phy = @(i,X1,X2) J0T1(:,i,1) * X1 + J0T1(:,i,2) * X2 + J0T2(:,i,2) * (X1 .* X2) + a1(:,1,i) * ones(size(X1));
end


==> 0.4-beta2/core/domainSquare.m <==
% Generates a mesh for a square.

%===============================================================================
%> @file
%>
%> @brief Generates a mesh for a square.
%===============================================================================
%>
%> @brief Generates a mesh for a square.
%>
%> This function allows to generate a Friedrich-Keller triangulation for 
%> a square @f$\{(a,a), (b,a), (b,b), (a,b)\}@f$.
%>
%> If bounds for @f$x, y@f$ are not specified, it defaults to the unit
%> square @f$[0,1]^2@f$.
%>
%> @par Example
%> @parblock
%> @code
%> g = domainSquare(1/3);
%> visualizeGrid(g)
%> @endcode
%> produces the following output:
%> @image html  domainSquare.png
%> @endparblock
%>
%> @param  h      The maximum diameter of an element.
%> @param  a     (optional) Lower bound @f$a@f$. Defaults to 0.
%> @param  b     (optional) Upper bound @f$b@f$. Defaults to 1.
%> @retval g      A struct containing the lists that describe the
%>                triangulation, as explained in <code>generateGridData()</code>.
%>                <code>idE</code> and <code>ideE0T</code> are filled correctly.
%>
%> This file is part of FESTUNG
%>
%> @copyright 2014-2017 Florian Frank, Balthasar Reuter, Vadym Aizinger
%> @author Balthasar Reuter, 2017.
%> 
%> @par License
%> @parblock
%> This program is free software: you can redistribute it and/or modify
%> it under the terms of the GNU General Public License as published by
%> the Free Software Foundation, either version 3 of the License, or
%> (at your option) any later version.
%>
%> This program is distributed in the hope that it will be useful,
%> but WITHOUT ANY WARRANTY; without even the implied warranty of
%> MERCHANTABILITY or FITNESS FOR A PARTICULAR PURPOSE.  See the
%> GNU General Public License for more details.
%>
%> You should have received a copy of the GNU General Public License
%> along with this program.  If not, see <http://www.gnu.org/licenses/>.
%> @endparblock
%
function g = domainSquare(h, a, b)
if nargin < 2, a = 0; end
if nargin < 3, b = 1; end
dim = ceil((b-a)/h); % number of edges per side of the unit square
h = (b-a)/dim;
%% Build coordV.
[X, Y] = meshgrid(a:h:b);
Xlist = reshape(X, length(X)^2, 1);  Ylist = reshape(Y, length(X)^2, 1);
coordV = [Xlist, Ylist];
%% Build V0T.
pat1 = [1,dim+2,2]; % pattern of "lower-left" triangles
V0T1 = repmat(pat1, dim*(dim+1), 1) + repmat((0:dim*(dim+1)-1)', 1, 3);
V0T1(dim+1 : dim+1 : dim*(dim+1), :) = [];
pat2 = [dim+2,dim+3,2];
V0T2 = repmat(pat2, dim*(dim+1), 1) + repmat((0:dim*(dim+1)-1)', 1, 3);
V0T2(dim+1 : dim+1 : dim*(dim+1), :) = [];
%% Generate grid data and boundary IDs
g = generateGridData(coordV, [V0T1; V0T2]);
g.idE = zeros(g.numE, 1);
g.idE(g.baryE(:, 2) == a) = 1; % south
g.idE(g.baryE(:, 1) == b) = 2; % east
g.idE(g.baryE(:, 2) == b) = 3; % north
g.idE(g.baryE(:, 1) == a) = 4; % west
g.idE0T = g.idE(g.E0T); % local edge IDs
end % function


==> 0.4-beta2/core/execin.m <==
% Executes an arbitrary function outside the search path. This is slower
% than getFunctionHandle, hence the latter is preferred whenever possible.

%===============================================================================
%> @file
%>
%> @brief Executes an arbitrary function outside the search path. This is 
%>        slower than getFunctionHandle, hence the latter is preferred 
%>        whenever possible.
%===============================================================================
%>
%> @brief Executes an arbitrary function outside the search path. This is 
%>        slower than getFunctionHandle, hence the latter is preferred 
%>        whenever possible.
%>
%> Assuming a function file 'func.m' exists in folder 'path/to' relative to
%> the current working directory. Then, execin('path/to/func', arg1, arg2, ...)
%> calls this function with the specified arguments without having to
%> change the directory first or having to add the directory to the
%> path-variable.
%>
%> If this function is to be called more than once, then it is 
%> significantly faster (factor 1000!) to use getFunctionHandle() instead.
%>
%> Internally, execin() changes the working directory to the specified
%> path, calls the function and returns to the original working directory.
%> Thus, the called function can also call other functions located in its
%> directory, which is a difference to getFunctionHandle().
%>
%> This function is inspired by and a simplified version for our needs of
%> Jiro Doke's execin() function at Matlab File Exchange: 
%> https://www.mathworks.com/matlabcentral/fileexchange/8518-execin
%>
%> @par Example
%> @parblock
%> For a function 'func.m' in folder 'path/to', which expects two arguments,
%> the following is an example on how to use getFunctionHandle():
%>
%> @code
%> val = execin('path/to/func', 1, 2);
%> @endcode
%> 
%> This gives the same result as the following snippet of code:
%>
%> @code
%> p = pwd;
%> cd('path/to');
%> val = func(1,2);
%> cd(p);
%> @endcode
%> @endparblock
%>
%> @param filename A string specifying the name including path of the
%>                 function to execute. It may contain the suffix '.m' or
%>                 leave it out.
%> @param varargin An arbitrary number of input parameters that are to be
%>                 passed to the called function.
%> @retval vararbout An arbitrary number of return values as given by the
%>                   called function.
%>
%> This file is part of FESTUNG
%>
%> @copyright 2014-2016 Balthasar Reuter, Florian Frank, Vadym Aizinger
%> 
%> @par License
%> @parblock
%> This program is free software: you can redistribute it and/or modify
%> it under the terms of the GNU General Public License as published by
%> the Free Software Foundation, either version 3 of the License, or
%> (at your option) any later version.
%>
%> This program is distributed in the hope that it will be useful,
%> but WITHOUT ANY WARRANTY; without even the implied warranty of
%> MERCHANTABILITY or FITNESS FOR A PARTICULAR PURPOSE.  See the
%> GNU General Public License for more details.
%>
%> You should have received a copy of the GNU General Public License
%> along with this program.  If not, see <http://www.gnu.org/licenses/>.
%> @endparblock
%
function varargout = execin(filename, varargin)
% Extract path and name of function
validateattributes(filename, {'char'}, {'nonempty'})
[funcPath, funcName, funcExt] = fileparts(filename);
if isempty(funcExt)
  funcExt = '.m'; 
end % if
if exist(fullfile(funcPath, [funcName funcExt]), 'file') ~= 2
  error('Specified file ''%s'' does not exist', filename);
end % if

curDir = pwd;
try
  cd(funcPath);
  [varargout{1:nargout}] = feval(funcName, varargin{:});
  cd(curDir);
catch ME
  cd(curDir);
  fprintf('%s\n', ME.message);
  error('Could not execute function ''%s''.', filename);
end % try
end % function


==> 0.4-beta2/core/gammaMap.m <==
% Mapping from interval [0,1] to the n-th edge in the reference triangle.

%===============================================================================
%> @file
%>
%> @brief Mapping from interval [0,1] to the n-th edge in the reference triangle.
%===============================================================================
%>
%> @brief Computes the reference coordinates
%>        @f$\hat{\mathbf{x}} = (\hat{x}^1,\hat{x}^2)^T@f$ as given by the 
%>        mapping @f$\hat{\mathbf{\gamma}}_n(s)@f$.
%>
%> The mapping @f$\hat{\mathbf{\gamma}}_n : [0,1] \mapsto \hat{E}_n@f$ 
%> maps the unit interval to the @f$n@f$-th edge of the reference triangle
%> @f$\hat{T} = \{ (0,0), (1,0), (0,1) \}@f$ and is defined as
%> @f[
%> \hat{\mathbf{\gamma}}_1(s) = (1-s, s)^T \,,\quad
%> \hat{\mathbf{\gamma}}_2(s) = (0, 1-s)^T \,,\quad
%> \hat{\mathbf{\gamma}}_3(s) = (s,   0)^T \,.
%> @f]
%>
%> @param  n  The index of the edge in the reference triangle @f$\hat{T}@f$.
%>            @f$[\text{scalar}]@f$
%> @param  S  The parameter @f$s@f$ of the mapping. Can be a vector, e.g.,
%>            to compute the mapping for multiple values in one function call.
%> @retval X1,X2  reference coordinates
%>                @f$\hat{\mathbf{x}} = (\hat{x}^1,\hat{x}^2)^T@f$.
%>                It holds <code>size(X1) == size(X2) == size(S)</code>.
%>
%> This file is part of FESTUNG
%>
%> @copyright 2014-2015 Florian Frank, Balthasar Reuter, Vadym Aizinger
%> 
%> @par License
%> @parblock
%> This program is free software: you can redistribute it and/or modify
%> it under the terms of the GNU General Public License as published by
%> the Free Software Foundation, either version 3 of the License, or
%> (at your option) any later version.
%>
%> This program is distributed in the hope that it will be useful,
%> but WITHOUT ANY WARRANTY; without even the implied warranty of
%> MERCHANTABILITY or FITNESS FOR A PARTICULAR PURPOSE.  See the
%> GNU General Public License for more details.
%>
%> You should have received a copy of the GNU General Public License
%> along with this program.  If not, see <http://www.gnu.org/licenses/>.
%> @endparblock
%
function [X1, X2] = gammaMap(n, S)
S = S(:)';
switch n
  case 1,  X1 = 1 - S;           X2 = S;
  case 2,  X1 = zeros(size(S));  X2 = 1 - S;
  case 3,  X1 = S;               X2 = zeros(size(S));
end % switch
end % function


==> 0.4-beta2/core/gammaMapQuadri.m <==
% Mapping from interval [0,1] to the n-th edge in the reference square.

%===============================================================================
%> @file
%>
%> @brief Mapping from interval [0,1] to the n-th edge in the reference square.
%===============================================================================
%>
%> @brief Computes the reference coordinates
%>        @f$\hat{\mathbf{x}} = (\hat{x}^1,\hat{x}^2)^T@f$ as given by the 
%>        mapping @f$\hat{\mathbf{\gamma}}_n(s)@f$.
%>
%> The mapping @f$\hat{\mathbf{\gamma}}_n : [0,1] \mapsto \hat{E}_n@f$ 
%> maps the unit interval to the @f$n@f$-th edge of the reference square
%> @f$\hat{T} = \{ (0,0), (1,0), (1,1), (0,1) \}@f$ and is defined as
%> @f[
%> \hat{\mathbf{\gamma}}_1(s) = (s, 0)^T \,,\quad
%> \hat{\mathbf{\gamma}}_2(s) = (s, 1)^T \,,\quad
%> \hat{\mathbf{\gamma}}_3(s) = (1, s)^T \,,\quad
%> \hat{\mathbf{\gamma}}_4(s) = (0, s)^T \,.
%> @f]
%>
%> @param  n  The index of the edge in the reference square @f$\hat{T}@f$.
%>            @f$[\text{scalar}]@f$
%> @param  S  The parameter @f$s@f$ of the mapping. Can be a vector, e.g.,
%>            to compute the mapping for multiple values in one function call.
%> @retval X1,X2  reference coordinates
%>                @f$\hat{\mathbf{x}} = (\hat{x}^1,\hat{x}^2)^T@f$.
%>                It holds <code>size(X1) == size(X2) == size(S)</code>.
%>
%> This file is part of FESTUNG
%>
%> @copyright 2014-2016 Florian Frank, Balthasar Reuter, Vadym Aizinger
%> 
%> @par License
%> @parblock
%> This program is free software: you can redistribute it and/or modify
%> it under the terms of the GNU General Public License as published by
%> the Free Software Foundation, either version 3 of the License, or
%> (at your option) any later version.
%>
%> This program is distributed in the hope that it will be useful,
%> but WITHOUT ANY WARRANTY; without even the implied warranty of
%> MERCHANTABILITY or FITNESS FOR A PARTICULAR PURPOSE.  See the
%> GNU General Public License for more details.
%>
%> You should have received a copy of the GNU General Public License
%> along with this program.  If not, see <http://www.gnu.org/licenses/>.
%> @endparblock
%
function [X1, X2] = gammaMapQuadri(n, S)
S = S(:)';
switch n
  case 1,  X1 = S;              X2 = zeros(size(S));
  case 2,  X1 = S;              X2 = ones(size(S));
  case 3,  X1 = ones(size(S));  X2 = S;
  case 4,  X1 = zeros(size(S)); X2 = S;
  otherwise, error('Invalid value for n!')
end % switch
end % function


==> 0.4-beta2/core/generateGridData.m <==
% Assembles lists describing the geometric and topological
% properties of a triangulation.

%===============================================================================
%> @file
%>
%> @brief Assembles lists describing the geometric and topological
%>        properties of a triangulation.
%===============================================================================
%>
%> @brief Assembles lists describing the geometric and topological properties  
%>        of a triangulation @f$\mathcal{T}_h@f$ and stores them in the output 
%>        variable <code>g</code> of type <code>struct</code>.
%>
%> All lists fall in one of two categories: "geometric data" or 
%> "topological data". The provided lists are (dimension in
%> brackets):
%>
%> - Geometric data:
%>   - <code>B</code> @f$[\#\mathcal{T} \times 2 \times 2]@f$:
%>     transformation matrices @f$\mathsf{{B}}_k@f$
%>   - <code>areaE</code> @f$[\#\mathcal{E} \times 1]@f$:
%>     edge lengths @f$E_{n}@f$
%>   - <code>areaEOT</code> @f$[\#\mathcal{T} \times 3]@f$:
%>     edge lengths @f$E_{kn}@f$
%>   - <code>areaT</code> @f$[\#\mathcal{T} \times 1]@f$:
%>     triangle areas @f$|\mathcal{T}|@f$
%>   - <code>coordV</code> @f$[\#\mathcal{V} \times 2]@f$:
%>     vertex coordinates @f$\mathbf{a}_{n}@f$
%>   - <code>coordV0T</code> @f$[\#\mathcal{T} \times 3 \times 2]@f$:
%>     vertex coordinates @f$\mathbf{a}_{kn}@f$
%>   - <code>nuE</code> @f$[\#\mathcal{E} \times 2]@f$:
%>     global edge normals @f$\mathbf{\nu}_n@f$
%>   - <code>nuE0T</code> @f$[\#\mathcal{T} \times 3 \times 2]@f$:
%>     local edge normals @f$\mathbf{\nu}_{kn}@f$, exterior to @f$T_k@f$
%>   - <code>baryT</code> @f$[\#\mathcal{T} \times 2]@f$:
%>     coordinates of the barycenter of each triangle @f$T_k@f$
%>   - <code>baryE</code> @f$[\#\mathcal{E} \times 2]@f$:
%>     coordinates of the midpoint of each edge @f$E_n@f$
%>   - <code>baryE0T</code> @f$[\#\mathcal{T} \times 3 \times 2]@f$:
%>     local edge midpoints of each edge @f$E_{kn}@f$
%> - Topological data:
%>   - <code>E0T</code> @f$[\#\mathcal{T} \times 3]@f$:
%>     global edge indices of triangles
%>   - <code>idE0T</code> @f$[\#\mathcal{T} \times 3]@f$:
%>     edge IDs for edges @f$E_{kn}@f$ (used to identify the interior and 
%>     boundary edges as well as Dirichlet and Neumann edges)
%>   - <code>markE0TE0T</code> @f$[3 \times 3 \text{ (cell)}]@f$:
%>     the @f$(n^-, n^+)@f$th entry of this cell is a sparse @f$K \times K@f$
%>     array whose @f$(k^-,k^+)@f$th entry is one if @f$E_{k^-n^-}=E_{k^+n^+}@f$
%>   - <code>markV0TV0T</code> @f$[3 \times 3 \text{ (cell)}]@f$:
%>     the @f$(n^-, n^+)@f$th entry of this cell is a sparse @f$K \times K@f$
%>     array whose @f$(k^-,k^+)@f$th entry is one if @f$v_{k^-n^-}=v_{k^+n^+}@f$
%>   - <code>T0E</code> @f$[\#\mathcal{E} \times 2]@f$:
%>     global indices of the triangles sharing edge @f$E_n@f$ in the order
%>     dictated by the direction of the global normal on @f$E_n@f$
%>     (i.e. @f$T^-, T^+ \text{ if } \mathbf{\nu}_{E_n}=\mathbf{\nu}_{T^-}@f$)
%>   - <code>V0E</code> @f$[\#\mathcal{E} \times 2]@f$:
%>     global indices of the vertices sharing edge @f$E_n@f$ ordered according
%>     to the global edge orientation (the latter is given by rotating
%>     counter-clockwise by @f$\pi/2@f$ the global edge normal to @f$E_n@f$)
%>   - <code>V0T</code> @f$[\#\mathcal{T} \times 3]@f$:
%>     global vertex indices of triangles accounting for the counter-clockwise
%>     ordering
%>   - <code>V2T</code> @f$[\#\mathcal{V} \times 3]@f$:
%>     global vertex indices of triangles accounting for the counter-clockwise
%>     ordering
%>   - <code>V2E</code> @f$[\#\mathcal{V} \times \#\mathcal{V}]@f$:
%>     symmetric sparse matrix in which each row corresponds to a vertex,
%>     holding the ids of all adjacent edges. A non-zero entry at position
%>     (i,j) means, that vertices i and j are connected via an edge, and 
%>     the value at this position gives the id of the edge.
%>   - <code>E0E</code> @f$[\#\mathcal{E} \times 2]@f$:
%>     provides for each edge its local index (1, 2, 3) in the adjacent 
%>     triangle. A value of zero indicates a boundary edge.
%>
%> Furthermore, it provides the following counts of mesh entities:
%> 
%> - <code>numT</code> (scalar): number of triangles @f$\#\mathcal{T}=K@f$
%> - <code>numE</code> (scalar): number of edges @f$\#\mathcal{E}@f$
%> - <code>numV</code> (scalar): number of vertices @f$\#\mathcal{V}@f$
%>
%> Note that the lists <code>g.idE</code> and <code>g.idE0T</code>
%> storing the global and local edge indices are <i>not</i> generated and
%> have to be defined manually after calling <code>generateGridData</code>.
%>
%> @par Example
%> @parblock
%> @code
%> g = generateGridData([0, -1; sqrt(3), 0; 0, 1; -sqrt(3), 0], [4,1,3; 1,2,3]);
%> g.idE = (abs(g.nuE(:,2)) > 0) .* ((g.nuE(:,1)>0) + (g.nuE(:,2)>0)*2+1);
%> visualizeGrid(g)
%> @endcode
%>
%> produces the following output:
%> @image html  generateGridData.png
%> @endparblock
%>
%> @param  coordV  Contains the @f$x^1@f$ and @f$x^2@f$ coordinates of the 
%>                 grid vertices (using a <i>global</i> index) 
%>                 @f$[\#\mathcal{V}\times 2]@f$
%> @param  V0T     The global vertex indices for each triangle with a 
%>                 counter-clockwise ordering @f$[\#\mathcal{T}_h \times 3]@f$
%> @retval g       A struct containing the lists that describe the triangulation
%>
%> This file is part of FESTUNG
%>
%> @copyright 2014-2015 Florian Frank, Balthasar Reuter, Vadym Aizinger
%>
%> @author Florian Frank, 2014
%> @author Balthasar Reuter, 2014-2017
%> @author Hennes Hajduk, 2018
%> 
%> @par License
%> @parblock
%> This program is free software: you can redistribute it and/or modify
%> it under the terms of the GNU General Public License as published by
%> the Free Software Foundation, either version 3 of the License, or
%> (at your option) any later version.
%>
%> This program is distributed in the hope that it will be useful,
%> but WITHOUT ANY WARRANTY; without even the implied warranty of
%> MERCHANTABILITY or FITNESS FOR A PARTICULAR PURPOSE.  See the
%> GNU General Public License for more details.
%>
%> You should have received a copy of the GNU General Public License
%> along with this program.  If not, see <http://www.gnu.org/licenses/>.
%> @endparblock
%
function g = generateGridData(coordV, V0T)
g.coordV = coordV;
g.V0T = V0T;
g.numT = size(g.V0T, 1);
g.numV = size(g.coordV, 1);
% The following implicitely defines the signs of the edges.
g.V2T  = sparse(g.V0T(:, [1 2 3 1 2 3 1 2 3]), g.V0T(:, [2 3 1 2 3 1 2 3 1]), ...
  [(1:g.numT)',zeros(g.numT,3),(1:g.numT)',zeros(g.numT,3),(1:g.numT)'],g.numV,g.numV);
% The following implicitely defines the edge numbers.
[r, c] = find(triu(g.V2T + g.V2T'));
g.V2E = sparse(r, c, 1 : size(r, 1), g.numV, g.numV);
g.V2E = g.V2E + g.V2E';
idxE = full(g.V2E(sub2ind([g.numV,g.numV],g.V0T(end:-1:1,[1,2,3]),g.V0T(end:-1:1,[2,3,1]))))';
g.V0E(idxE(:), 1) = reshape(g.V0T(end:-1:1, [1,2,3])', 3*g.numT, 1);
g.V0E(idxE(:), 2) = reshape(g.V0T(end:-1:1, [2,3,1])', 3*g.numT, 1);
g.T0E(idxE(:), 1) = reshape(full(g.V2T(sub2ind([g.numV,g.numV], ...
  g.V0T(end:-1:1,[1,2,3]), g.V0T(end:-1:1,[2,3,1]))))', 3*g.numT, 1);
g.T0E(idxE(:), 2) = reshape(full(g.V2T(sub2ind([g.numV,g.numV], ...
  g.V0T(end:-1:1,[2,3,1]), g.V0T(end:-1:1,[1,2,3]))))', 3*g.numT, 1);
g.numE = size(g.V0E, 1);
vecE = g.coordV(g.V0E(:, 2), :) - g.coordV(g.V0E(:, 1), :);
g.areaE = (vecE(:, 1).^2 + vecE(:, 2).^2).^(1/2);
g.nuE = vecE * [0,-1; 1,0] ./ g.areaE(:, [1, 1]);
g.areaT = ...
  ( g.coordV(g.V0T(:,1),1).*g.coordV(g.V0T(:,2),2) + g.coordV(g.V0T(:,2),1).*g.coordV(g.V0T(:,3),2) ...
  + g.coordV(g.V0T(:,3),1).*g.coordV(g.V0T(:,1),2) - g.coordV(g.V0T(:,1),1).*g.coordV(g.V0T(:,3),2) ...
  - g.coordV(g.V0T(:,2),1).*g.coordV(g.V0T(:,1),2) - g.coordV(g.V0T(:,3),1).*g.coordV(g.V0T(:,2),2) )/2;
g.baryT = (g.coordV(g.V0T(:,1),:)+g.coordV(g.V0T(:,2),:)+g.coordV(g.V0T(:,3),:))/3;
g.E0T = full(g.V2E(sub2ind([g.numV,g.numV],g.V0T(:,[2,3,1]),g.V0T(:,[3,1,2]))));
g.areaE0T = g.areaE(g.E0T);
sigE0T = 1-2*(bsxfun(@eq, reshape(g.T0E(g.E0T,2),g.numT,3),(1:g.numT)'));
g.baryE = 0.5 * (g.coordV(g.V0E(:, 1), :) + g.coordV(g.V0E(:, 2), :));
for n = 1 : 3
  for m = 1 : 2
    g.coordV0T(:, n, m) = g.coordV(g.V0T(:, n), m)';
    g.baryE0T(:, n, m) = g.baryE(g.E0T(:, n), m)';
    g.nuE0T(:, n, m) = g.nuE(g.E0T(:, n), m)'.* sigE0T(:, n)';
  end 
  Tn = sigE0T(:, n) == 1;  Tp = ~Tn;
  g.E0E(g.E0T(Tn, n), 1) = n;  g.E0E(g.E0T(Tp, n), 2) = n;
end % for
for m = 1 : 2
  g.B(:, m, 1) = g.coordV0T(:, 2, m) - g.coordV0T(:, 1, m);
  g.B(:, m, 2) = g.coordV0T(:, 3, m) - g.coordV0T(:, 1, m);
end % for
markEint = g.E0E(:, 2) ~= 0; % mark interior edges
g.markE0TE0T = cell(3, 3); g.markV0TV0T = cell(3, 3);
for nn = 1 : 3
  for np = 1 : 3
    g.markE0TE0T{nn,np} = sparse(g.numT, g.numT);
    markEn = g.E0E(:, 1) == nn;  markEp = g.E0E(:, 2) == np;
    idx = markEn & markEp & markEint;
    g.markE0TE0T{nn, np}(sub2ind([g.numT, g.numT], g.T0E(idx, 1), g.T0E(idx, 2))) = 1;
    markEn = g.E0E(:, 2) == nn;  markEp = g.E0E(:, 1) == np;
    idx = markEn & markEp & markEint;
    g.markE0TE0T{nn, np}(sub2ind([g.numT, g.numT], g.T0E(idx, 2), g.T0E(idx, 1))) = 1;
    try
      g.markV0TV0T{nn,np} = sparse(bsxfun(@eq, g.V0T(:,nn), g.V0T(:,np)'));
    catch
      if isfield(g, 'markV0TV0T')
        g = rmfield(g, 'markV0TV0T');
      end % if
    end % try
  end % for
end % for
B = g.B; a1 = g.coordV0T(:,1,:);
g.mapRef2Phy = @(i,X1,X2) B(:,i,1)*X1 + B(:,i,2)*X2 + a1(:,1,i)*ones(size(X1));
g.detJ0T = 2 * g.areaT;
end % function


==> 0.4-beta2/core/generateGridData1D.m <==
% Assembles lists describing the geometric and topological
% properties of a one-dimensional triangulation.

%===============================================================================
%> @file
%>
%> @brief Assembles lists describing the geometric and topological
%>        properties of a one-dimensional triangulation.
%===============================================================================
%>
%> @brief Assembles lists describing the geometric and topological properties  
%>        of a triangulation @f$\mathcal{T}_h@f$ and stores them in the output 
%>        variable <code>g</code> of type <code>struct</code>.
%>
%> All lists fall in one of two categories: "geometric data" or 
%> "topological data". The provided lists are (dimension in
%> brackets):
%>
%> - Geometric data:
%>   - <code>areaT</code> @f$[\#\mathcal{T} \times 1]@f$:
%>     element sizes @f$|\mathcal{T}|@f$
%>   - <code>coordV</code> @f$[\#\mathcal{V} \times 2]@f$:
%>     vertex coordinates @f$\mathbf{a}_{n}@f$
%>   - <code>coordV0T</code> @f$[\#\mathcal{T} \times 2 \times 2]@f$:
%>     element-local vertex coordinates @f$\mathbf{a}_{kn}@f$
%>   - <code>nuV0T</code> @f$[\#\mathcal{T} \times 2]@f$:
%>     local edge normals @f$\nu_{kn}@f$ (i.e., @f$\pm 1@f$), exterior to @f$T_k@f$
%>   - <code>mapRef2Phy</code> @f$[1 \times 1 \mathtt{function\_handle}]@f$:
%>     maps a given coordinate in the reference interval [0,1] to the
%>     corresponding physical coordinate in all elements.
%>   - <code>detJ0T</code> @f$[\#\mathcal{T} \times 1]@f$:
%>     Determinant of the mappings Jacobian.
%> - Topological data:
%>   - <code>V0T</code> @f$[\#\mathcal{T} \times 2]@f$:
%>     global vertex indices of nodes in elements
%>   - <code>idV</code> @f$[\#\mathcal{V} \times 1]@f$:
%>     IDs for vertices @f$\mathbf{a}_{n}@f$ (used to identify the interior and 
%>     boundary vertices as well as Dirichlet and Neumann vertices)
%>   - <code>idV0T</code> @f$[\#\mathcal{T} \times 2]@f$:
%>     IDs for element-local vertices @f$\mathbf{a}_{kn}@f$ (used to 
%>     identify the interior and boundary vertices)
%>   - <code>markV0TV0T</code> @f$[2 \times 1 \text{ (cell)}]@f$:
%>     the @f$n^-@f$th entry of this cell is a sparse @f$K \times K@f$
%>     array whose @f$(k^-,k^+)@f$th entry is one if 
%>     @f$\mathbf{a}_{k^-n^-}=\mathbf{a}_{k^+n^+}@f$
%>
%> Furthermore, it provides the following counts of mesh entities:
%> 
%> - <code>numT</code> (scalar): number of elements @f$\#\mathcal{T}=K@f$
%> - <code>numV</code> (scalar): number of vertices @f$\#\mathcal{V}@f$. It
%>   holds @f$\#\mathcal{V} = \#\mathcal{T} + 1@f$.
%>
%> @param  X1      Contains the @f$x^1@f$ coordinates of the 
%>                 grid vertices (using a <i>global</i> index) 
%>                 @f$[\#\mathcal{V}\times 1]@f$ or the minimum- and
%>                 maximum @f$x^1@f$ coordinate @f$[2\times 1]@f$
%> @param  X2      Contains the @f$x^2@f$ coordinates of the 
%>                 grid vertices (using a <i>global</i> index) 
%>                 @f$[\#\mathcal{V}\times 1]@f$ or a single @f$x^2@f$ 
%>                 coordinate that is the same for all vertices 
%>                 @f$[1\times 1]@f$
%> @param  numElem The number of elements @f$\#\mathcal{T}@f$ @f$[1\times 1]@f$
%> @param  g2D     (optional) A quadrilateral mesh (e.g., trapezoidal mesh
%>                 as provided by <code>domainRectTrap()</code>) with which
%>                 the one-dimensional mesh is aligned.
%> @retval g       A struct containing the lists that describe the triangulation
%>
%> This file is part of FESTUNG
%>
%> @copyright 2014-2017 Balthasar Reuter, Florian Frank, Vadym Aizinger
%> 
%> @par License
%> @parblock
%> This program is free software: you can redistribute it and/or modify
%> it under the terms of the GNU General Public License as published by
%> the Free Software Foundation, either version 3 of the License, or
%> (at your option) any later version.
%>
%> This program is distributed in the hope that it will be useful,
%> but WITHOUT ANY WARRANTY; without even the implied warranty of
%> MERCHANTABILITY or FITNESS FOR A PARTICULAR PURPOSE.  See the
%> GNU General Public License for more details.
%>
%> You should have received a copy of the GNU General Public License
%> along with this program.  If not, see <http://www.gnu.org/licenses/>.
%> @endparblock
%
function g1D = generateGridData1D(X1, X2, numElem, g2D)
%% Check input arguments and expand them, if necessary.
validateattributes(numElem, {'numeric'}, {'nonnegative', 'numel', 1}, mfilename, 'numElem')
%
if length(X1) == 2
  validateattributes(X1, {'numeric'}, {'numel', 2}, mfilename, 'X1')
  dX1 = (X1(2) - X1(1)) / numElem;
  X1 = X1(1) : dX1 : X1(2);
else
  validateattributes(X1, {'numeric'}, {'numel', numElem+1}, mfilename, 'X1')
end % if
%
if length(X2) == 1
  validateattributes(X2, {'numeric'}, {'numel', 1}, mfilename, 'X2')
  X2 = repmat(X2, 1, numElem+1);
else
  validateattributes(X2, {'numeric'}, {'numel', numElem+1}, mfilename, 'X2')
end % if
%% Mesh entity counts
g1D.numT = numElem;
g1D.numV = g1D.numT + 1;
%% Mapping element -> vertex (V0T)
g1D.V0T = [(1 : g1D.numT).', (2 : g1D.numT+1).'];
%% Vertex coordinates
g1D.coordV = [X1(:), X2(:)];
g1D.coordV0T = zeros(g1D.numT, 2, 2);
for k = 1 : 2
  g1D.coordV0T(:, k, :) = g1D.coordV(g1D.V0T(:, k), :);
end % for
%% Vertex IDs
g1D.idV = zeros(g1D.numV, 1); g1D.idV(1) = 4; g1D.idV(end) = 2;
g1D.idV0T = g1D.idV(g1D.V0T);
g1D.nuV0T = repmat([-1 1], g1D.numT, 1);
%% Element sizes
g1D.areaT = g1D.coordV0T(:, 2) - g1D.coordV0T(:, 1);
%% Mapping to reference element and its Jacobian
g1D.detJ0T = g1D.areaT;
detJ0T = g1D.detJ0T; a1 = g1D.coordV0T(:, 1);
g1D.mapRef2Phy = @(X) detJ0T * X + a1 * ones(size(X));
%% Mapping of neighbouring elements (markV0TV0T)
g1D.markV0TV0T = cell(1,2);
for n = 1 : 2
  g1D.markV0TV0T{n} = sparse(bsxfun(@eq, g1D.V0T(:,n), g1D.V0T(:,3-n)'));
end % for
%% Create connectivity between 2D and 1D mesh, if given.
if nargin == 4
  validateattributes(g2D, {'struct'}, {}, mfilename, 'g2D')
  assert(g1D.numT == g2D.numElem(1), 'Number of horizontal 2D elements does not match given number');
  g1D.idxE2D0T = g2D.numT + 1 : g2D.numT + g2D.numElem(1);
  g1D.idxV2D0V = g2D.numElem(2) * (g2D.numElem(1) + 1) + 1 : (g2D.numElem(2) + 1) * (g2D.numElem(1) + 1);
  g1D.idxT2D0T = bsxfun(@plus, (1 : g2D.numElem(1) : g2D.numT).', 0 : g2D.numElem(1) - 1 ).';
  [c, ~, r] = find(g1D.idxT2D0T);
  g1D.markT2DT = sparse(r, c, true(size(r)));
  g1D.markV0TE0T = cell(1,2);
  for n = 1 : 2
    g1D.markV0TE0T{n} = (double(g1D.markT2DT.') * g2D.markE0TE0T{5-n}) > 0;
  end % for
  % Fix a bug in GNU Octave 4.0.0's implementation of sparse matrix concatenation
  if isOctave
    g1D.markT2DT = g1D.markT2DT + 0 * speye(size(g1D.markT2DT, 1), size(g1D.markT2DT, 2));
    for n = 1 : 2
      g1D.markV0TE0T{n} = g1D.markV0TE0T{n} + 0 * speye(size(g1D.markV0TE0T{n}, 1), size(g1D.markV0TE0T{n}, 2));
    end % for
  end % if
end % if
end



==> 0.4-beta2/core/getFunctionHandle.m <==
% Returns a function handle for an arbitrary function file outside the
% search path.

%===============================================================================
%> @file
%>
%> @brief Returns a function handle for an arbitrary function file outside 
%>        the search path.
%===============================================================================
%>
%> @brief Returns a function handle for an arbitrary function file outside 
%>        the search path.
%>
%> Assuming a function file 'func.m' exists in folder 'path/to' relative to
%> the current working directory. Then, getFunctionHandle('path/to/func')
%> creates a function handle for this function file without adding the 
%> respective path to the path variable.
%>
%> This is helpful, e.g., if a function with the same name exists in the
%> current path and should not be shadowed.
%> 
%> Please note that the called function should not rely on any other
%> function files, as they might not be in the search path.
%>
%> If this function is to be called more than once, then this is 
%> significantly faster than changing the working directory every time for 
%> the function call or adding and removing the directory from the search
%> path.
%>
%> For functions that are called only once, execin() might be an
%> alternative.
%>
%> @par Example
%> @parblock
%> For a function 'func.m' in folder 'path/to', which expects two arguments,
%> the following is an example on how to use getFunctionHandle():
%>
%> @code
%> h = getFunctionHandle('path/to/func');
%> val = h(1,2);
%> @endcode
%> 
%> This gives the same result as the following snippet of code:
%>
%> @code
%> p = pwd;
%> cd('path/to');
%> val = func(1,2);
%> cd(p);
%> @endcode
%> @endparblock
%>
%> @par Speed comparison
%> @parblock
%> Using MATLAB R2016a on an Intel Core i7-4790 gives the following runtime
%> measurements for the different strategies:
%>
%> @code
%> n = 1e4;
%> a = rand(1);
%> b = rand(1);
%> c = rand(1);
%> dirname = 'test';
%> funcname = 'test';
%> curDir = pwd;
%> 
%> % Create test function
%> mkdir(dirname);
%> f = fopen([dirname filesep funcname '.m'], 'w');
%> fprintf(f, 'function ret = test(a,b,c)\nret=a+b+c;\nend\n');
%> fclose(f);
%> 
%> % (1) Reference: 0.004480 seconds
%> cd(dirname)
%> tic
%> for i = 1 : n
%>   d = test(a, b, c);
%> end
%> fprintf('Reference: %f\n', toc)
%> cd(curDir);
%> 
%> % (2) getFunctionHandle: 0.029120 seconds
%> tic
%> f = getFunctionHandle([dirname filesep funcname]);
%> for i = 1 : n
%>   d = f(a,b,c);
%> end
%> fprintf('getFunctionHandle: %f\n', toc)
%> 
%> % (3) addpath: 423.274278 seconds
%> tic
%> for i = 1 : n
%>   p = addpath(dirname);
%>   d = test(a,b,c);
%>   path(p);
%> end
%> fprintf('addpath: %f\n', toc)
%> 
%> % (4) cd: 19.549983 seconds
%> tic
%> for i = 1 : n
%>   cd(dirname);
%>   d = test(a,b,c);
%>   cd(curDir);
%> end
%> fprintf('cd: %f\n', toc)
%> @endcode
%> @endparblock
%>
%> @param filename A string specifying the name including path of the
%>                 function to execute. It may contain the suffix '.m' or
%>                 leave it out.
%> @retval h       A function handle for the given function
%>
%> This file is part of FESTUNG
%>
%> @copyright 2014-2016 Balthasar Reuter, Florian Frank, Vadym Aizinger
%> 
%> @par License
%> @parblock
%> This program is free software: you can redistribute it and/or modify
%> it under the terms of the GNU General Public License as published by
%> the Free Software Foundation, either version 3 of the License, or
%> (at your option) any later version.
%>
%> This program is distributed in the hope that it will be useful,
%> but WITHOUT ANY WARRANTY; without even the implied warranty of
%> MERCHANTABILITY or FITNESS FOR A PARTICULAR PURPOSE.  See the
%> GNU General Public License for more details.
%>
%> You should have received a copy of the GNU General Public License
%> along with this program.  If not, see <http://www.gnu.org/licenses/>.
%> @endparblock
%
function h = getFunctionHandle(filename)
% Extract path and name of function
validateattributes(filename, {'char'}, {'nonempty'})
[funcPath, funcName, funcExt] = fileparts(filename);
if isempty(funcExt)
  funcExt = '.m'; 
end % if
if exist(fullfile(funcPath, [funcName funcExt]), 'file') ~= 2
  error('Specified file ''%s'' does not exist', filename);
end % if

% Create function handle
% Originally, this was done by changing the directory, creating the handle
% and changing back to the original directory. However, for unknown reasons
% this leads to Octave not finding the correct functions. 
% Adding the directory of the desired function to the search path, creating
% the handle and restoring the original path is a lot slower (10x on
% Octave, 150x on MATLAB) but works on both.
oldpath = addpath(funcPath);
% curDir = pwd;
try
%   cd(funcPath);
  h = str2func(funcName);
  path(oldpath);
%   cd(curDir);
catch ME
  path(oldpath);
%   cd(curDir);
  fprintf('%s\n', ME.message);
  error('Could not create function handle for ''%s''.', filename);
end % try
end % function


==> 0.4-beta2/core/getStepHandles.m <==
% Generates function handles for the steps in the problem solver framework.

%===============================================================================
%> @file
%>
%> @brief Generates function handles for the steps in the problem solver framework.
%===============================================================================
%>
%> @brief Generates function handles for the steps in the problem solver framework.
%>
%> It takes the specified `problemName` and generates function handles for
%> this problem for all the implemented steps.
%> The names of the steps are either provided as optional argument or given 
%> by getStepLists().
%>
%> @param  problemName      The name of the problem (i.e., name of the
%>                          folder with the implemented steps).
%> @param  stepList         (optional) The list of step names.
%>
%> @retval stepHandles      A struct containing the function handles for
%>                          each step
%>
%> This file is part of FESTUNG
%>
%> @copyright 2014-2017 Florian Frank, Balthasar Reuter, Vadym Aizinger
%> @author Balthasar Reuter, 2017.
%> 
%> @par License
%> @parblock
%> This program is free software: you can redistribute it and/or modify
%> it under the terms of the GNU General Public License as published by
%> the Free Software Foundation, either version 3 of the License, or
%> (at your option) any later version.
%>
%> This program is distributed in the hope that it will be useful,
%> but WITHOUT ANY WARRANTY; without even the implied warranty of
%> MERCHANTABILITY or FITNESS FOR A PARTICULAR PURPOSE.  See the
%> GNU General Public License for more details.
%>
%> You should have received a copy of the GNU General Public License
%> along with this program.  If not, see <http://www.gnu.org/licenses/>.
%> @endparblock
%
function stepHandles = getStepHandles(problemName, stepList)
if nargin < 2
  [preprocessList, stepList, postprocessList, subStepList] = getStepLists();
  if isequal(cellfun(@(fun) exist([problemName filesep fun '.m'], 'file'), subStepList), 2 * ones(size(subStepList)))
    stepList = [ preprocessList(:); stepList(:); subStepList(:); postprocessList(:) ];
  else
    stepList = [ preprocessList(:); stepList(:); postprocessList(:) ];
  end % if
end % if
stepHandles = struct();
for nFunc = 1 : length(stepList)
  stepHandles.(stepList{nFunc}) = getFunctionHandle([problemName filesep stepList{nFunc}]);
end % for
end % function

==> 0.4-beta2/core/getStepLists.m <==
% Obtain the list of step names in the generic problem framework.

%===============================================================================
%> @file
%>
%> @brief Obtain the list of step names in the generic problem framework.
%===============================================================================
%>
%> @brief Obtain the list of step names in the generic problem framework.
%>
%> It provides the names for all steps in the 
%> [generic problem framework](doxygen/solver-framework).
%>
%> @retval preprocessList   A cell array containing the steps in the
%>                          preprocessing phase.
%> @retval stepList         A cell array containing the steps in the
%>                          iterative solver phase.
%> @retval postprobessList  A cell array containing the steps in the
%>                          postprocessing phase.
%> @retval subStepList      A cell array containing the steps in the
%>                          optional substepping phase.
%>
%> This file is part of FESTUNG
%>
%> @copyright 2014-2017 Florian Frank, Balthasar Reuter, Vadym Aizinger
%> @author Balthasar Reuter, 2017.
%> 
%> @par License
%> @parblock
%> This program is free software: you can redistribute it and/or modify
%> it under the terms of the GNU General Public License as published by
%> the Free Software Foundation, either version 3 of the License, or
%> (at your option) any later version.
%>
%> This program is distributed in the hope that it will be useful,
%> but WITHOUT ANY WARRANTY; without even the implied warranty of
%> MERCHANTABILITY or FITNESS FOR A PARTICULAR PURPOSE.  See the
%> GNU General Public License for more details.
%>
%> You should have received a copy of the GNU General Public License
%> along with this program.  If not, see <http://www.gnu.org/licenses/>.
%> @endparblock
%
function [preprocessList, stepList, postprocessList, subStepList] = getStepLists()
preprocessList = { 'configureProblem'; 'preprocessProblem'; 'initializeProblem' };
stepList = { 'preprocessStep'; 'solveStep'; 'postprocessStep'; 'outputStep' };
postprocessList = { 'postprocessProblem' };
subStepList = { 'preprocessSubStep'; 'solveSubStep'; 'postprocessSubStep' };
end % function

==> 0.4-beta2/core/getdefault.m <==
% Returns the entry of a given datastructure associated with the given
% index if it exists, or a default value otherwise.

%===============================================================================
%> @file
%>
%> @brief Returns the entry of a given datastructure associated with the 
%>        given index if it exists, or a default value otherwise.
%===============================================================================
%>
%> @brief Returns the entry of a given datastructure associated with the 
%>        given index if it exists, or a default value otherwise.
%>
%> This is tested to work with vectors, matrices, cells, and struct.
%>
%> The index can be given as a linear or multi-dimensional index (for
%> matrices, cell arrays) or as a string (for fields in a struct).
%>
%> @par Example
%> @code
%> v = [0, 1, 2];
%> for i = 1:4
%>   fprintf('%d ', getdefault(v, i, -1))
%> end
%> A = rand(5);
%> fprintf('%d\n', getdefault(A, [7 3], 100))
%> @endcode
%> produces the output '0 1 2 -1 100'.
%> 
%> @param  v       The datastructure in which to search for the associated entry.
%> @param  idx     The index in the datastructure v.
%> @param  default The default value to return if the associated entry does not exist.
%>
%> This file is part of FESTUNG
%>
%> @copyright 2016 Balthasar Reuter, Florian Frank, Vadym Aizinger
%> 
%> @par License
%> @parblock
%> This program is free software: you can redistribute it and/or modify
%> it under the terms of the GNU General Public License as published by
%> the Free Software Foundation, either version 3 of the License, or
%> (at your option) any later version.
%>
%> This program is distributed in the hope that it will be useful,
%> but WITHOUT ANY WARRANTY; without even the implied warranty of
%> MERCHANTABILITY or FITNESS FOR A PARTICULAR PURPOSE.  See the
%> GNU General Public License for more details.
%>
%> You should have received a copy of the GNU General Public License
%> along with this program.  If not, see <http://www.gnu.org/licenses/>.
%> @endparblock
%
function ret = getdefault(v, idx, default)
switch class(v)
  
  case { 'single', 'double', 'char' }
    if isValidIdx(v, idx)
      ret = v(linearizeIdx(idx, size(v)));
    else
      ret = default;
    end % if
    
  case 'cell'
    if isValidIdx(v, idx)
      ret = v{linearizeIdx(idx, size(v))};
    else
      ret = default;
    end % if
    
  case 'struct'
    if isfield(v, idx)
      ret = v.(idx);
    else
      ret = default;
    end % if
    
  otherwise
    error('Unsupported class type for v')
    
end % switch
end % function
%
% Helper function to test if a valid index
function isValid = isValidIdx(v, idx)
isValid = (isscalar(idx) && idx <= numel(v)) || ...
          (numel(idx) == numel(size(v)) && all(idx <= size(v)));
end % function
%
% Helper function to get a linearized index
function idx = linearizeIdx(idx, n)
idx = cellfun(@(c) c(1), num2cell(idx), 'UniformOutput', false);
idx = sub2ind(n, idx{:});
end % function



==> 0.4-beta2/core/gradPhi.m <==
% Evaluates the m-th component of the gradient of the i-th basis function.

%===============================================================================
%> @file
%>
%> @brief Evaluates the m-th component of the gradient of the i-th basis 
%>        function.
%===============================================================================
%>
%> @brief Evaluates the @f$m@f$-th component of the gradient of the @f$i@f$-th
%>        basis function on the reference triangle @f$\hat{T}@f$ at points 
%>        specified by a list of @f$\hat{x}^1@f$ and @f$\hat{x}^2@f$ coordinates .
%>
%> @param  i   The index of the basis function.
%> @param  m   The component of the gradient, @f$m\in\{1,2\}@f$.
%> @param  X1  A list of @f$\hat{x}^1@f$ coordinates.
%> @param  X2  A list of @f$\hat{x}^2@f$ coordinates.
%> @retval ret The @f$m@f$-th component of the @f$i@f$-th basis function in all 
%>             points specified by <code>X1</code>, <code>X2</code>. 
%>             It holds <code>size(X1) == size(X2) == size(ret)</code>.
%>
%> This file is part of FESTUNG
%>
%> @copyright 2014-2015 Florian Frank, Balthasar Reuter, Vadym Aizinger
%> 
%> @par License
%> @parblock
%> This program is free software: you can redistribute it and/or modify
%> it under the terms of the GNU General Public License as published by
%> the Free Software Foundation, either version 3 of the License, or
%> (at your option) any later version.
%>
%> This program is distributed in the hope that it will be useful,
%> but WITHOUT ANY WARRANTY; without even the implied warranty of
%> MERCHANTABILITY or FITNESS FOR A PARTICULAR PURPOSE.  See the
%> GNU General Public License for more details.
%>
%> You should have received a copy of the GNU General Public License
%> along with this program.  If not, see <http://www.gnu.org/licenses/>.
%> @endparblock
%
function ret = gradPhi(i, m, X1, X2)
switch m
  case 1
    switch i
      case 1,  ret = zeros(size(X1));
      case 2,  ret = -6*ones(size(X1));
      case 3,  ret = -2*sqrt(3)*ones(size(X1));
      case 4,  ret = sqrt(6)*(20*X1 - 8);
      case 5,  ret = sqrt(3)*(10*X1 - 4);
      case 6,  ret = 6*sqrt(5)*(3*X1 + 4*X2 - 2);
      case 7,  ret = 2*sqrt(2)*(15+(-90+105*X1).*X1);
      case 8,  ret = 2*sqrt(6)*(13+(-66+63*X1).*X1+(-24+84*X1).*X2);
      case 9,  ret = 2*sqrt(10)*(9+(-30+21*X1).*X1+(-48+84*X1+42*X2).*X2);
      case 10, ret = 2*sqrt(14)*(3+(-6+3*X1).*X1+(-24+24*X1+30*X2).*X2);
      case 11, ret = sqrt(10)*(-24+(252+(-672+504*X1).*X1).*X1);
      case 12, ret = sqrt(30)*(-22+(210+(-504+336*X1).*X1).*X1+(42+(-336+504*X1).*X1).*X2);
      case 13, ret = 5*sqrt(2)*(-18+(138+(-264+144*X1).*X1).*X1 ...
                       +(102+(-624+648*X1).*X1+(-96+432*X1).*X2).*X2);
      case 14, ret = sqrt(70)*(-12+(60+(-84+36*X1).*X1).*X1 ...
                       +(132+(-456+324*X1).*X1+(-300+540*X1+180*X2).*X2).*X2);
      case 15, ret = 3*sqrt(10)*(-4+(12+(-12+4*X1).*X1).*X1 ...
                       +(60+(-120+60*X1).*X1+(-180+180*X1+140*X2).*X2).*X2);
    end
  case 2
    switch i
      case 1,  ret = zeros(size(X1));
      case 2,  ret = zeros(size(X1));
      case 3,  ret = -4*sqrt(3)*ones(size(X1));
      case 4,  ret = zeros(size(X1));
      case 5,  ret = 2*sqrt(3)*( -15*X2 + 6);
      case 6,  ret = 6*sqrt(5)*(4*X1 + 3*X2 - 2);
      case 7,  ret = zeros(size(X1));
      case 8,  ret = 2*sqrt(6)*(2+(-24+42*X1).*X1);
      case 9,  ret = 2*sqrt(10)*(6+(-48+42*X1).*X1+(-12+84*X1).*X2);
      case 10, ret = 2*sqrt(14)*(12+(-24+12*X1).*X1+(-60+60*X1+60*X2).*X2);
      case 11, ret = zeros(size(X1));
      case 12, ret = sqrt(30)*(-2+(42+(-168+168*X1).*X1).*X1);
      case 13, ret = 5*sqrt(2)*(-6+(102+(-312+216*X1).*X1).*X1 ...
                       +(12+(-192+432*X1).*X1).*X2);
      case 14, ret = sqrt(70)*(-12+(132+(-228+108*X1).*X1).*X1 ...
                       +(60+(-600+540*X1).*X1+(-60+540*X1).*X2).*X2);
      case 15, ret = 3*sqrt(10)*(-20+(60+(-60+20*X1).*X1).*X1 ...
                       +(180+(-360+180*X1).*X1+(-420+420*X1+280*X2).*X2).*X2);
    end % switch
end % switch
end % function


==> 0.4-beta2/core/gradPhi1D.m <==
% Evaluates the derivative of the i-th one-dimensional basis function.

%===============================================================================
%> @file
%>
%> @brief Evaluates the derivative of the i-th one-dimensional basis function.
%===============================================================================
%>
%> @brief Evaluates the derivative of the @f$i@f$-th basis function on the 
%>        reference interval @f$[0,1]@f$ at points specified by a list of 
%>        @f$\hat{x}@f$.
%>
%> @param  i   The index of the basis function.
%> @param  X   A list of @f$\hat{x}@f$ coordinates.
%> @retval ret The derivative of the @f$i@f$-th basis function in all points 
%>             specified by <code>X</code>. It holds 
%>             <code>size(X) == size(ret)</code>.
%>
%> This file is part of FESTUNG
%>
%> @copyright 2014-2016 Florian Frank, Balthasar Reuter, Vadym Aizinger
%> 
%> @par License
%> @parblock
%> This program is free software: you can redistribute it and/or modify
%> it under the terms of the GNU General Public License as published by
%> the Free Software Foundation, either version 3 of the License, or
%> (at your option) any later version.
%>
%> This program is distributed in the hope that it will be useful,
%> but WITHOUT ANY WARRANTY; without even the implied warranty of
%> MERCHANTABILITY or FITNESS FOR A PARTICULAR PURPOSE.  See the
%> GNU General Public License for more details.
%>
%> You should have received a copy of the GNU General Public License
%> along with this program.  If not, see <http://www.gnu.org/licenses/>.
%> @endparblock
%
function ret = gradPhi1D(i, X)
switch i
  case 1,  ret = zeros(size(X));
  case 2,  ret = -sqrt(12) * ones(size(X));
  case 3,  ret = sqrt(5) * ( 12 * X - 6 );
  case 4,  ret = sqrt(7) * ( (60 * X - 60) .* X + 12 );
  case 5,  ret = sqrt(9) * ( ( (280 * X - 420) .* X + 180 ) .* X - 20 );
  case 6,  ret = sqrt(11) * ( ( ( (1260 * X - 2520) .* X + 1680 ) .* X - 420 ) .* X + 30 );
end % switch
end % function

==> 0.4-beta2/core/gradPhiTensorProduct.m <==
% Evaluates the m-th component of the gradient of the i-th basis function.

%===============================================================================
%> @file
%>
%> @brief Evaluates the m-th component of the gradient of the i-th basis 
%>        function.
%===============================================================================
%>
%> @brief Evaluates the @f$m@f$-th component of the gradient of the @f$i@f$-th
%>        basis function, which is built by a tensor product from two one-
%>        dimensional basis functions, in points located in the respective 
%>        reference intervals of the one-dimensional basis functions, 
%>        specified by a list of @f$\hat{x}^1@f$ and @f$\hat{x}^2@f$ coordinates.
%>
%> @param  i          The index of the basis function.
%> @param  m          The component of the gradient, @f$m\in\{1,2\}@f$.
%> @param  X1         A list of @f$\hat{x}^1@f$ coordinates.
%> @param  X2         A list of @f$\hat{x}^2@f$ coordinates.
%> @param  phiX1      Function handle to the one-dimensional basis function
%>                    in x1-direction.
%> @param  phiX2      Function handle to the one-dimensional basis function
%>                    in x2-direction.
%> @param  gradPhiX1  Function handle to the gradient of the
%>                    one-dimensional basis function in x1-direction.
%> @param  gradPhiX2  Function handle to the gradient of the
%>                    one-dimensional basis function in x2-direction.
%> @retval ret The @f$m@f$-th component of the gradient of the @f$i@f$-th 
%>             basis function in all points specified by <code>X1</code>, 
%>             <code>X2</code>. 
%>             It holds <code>size(X1) == size(X2) == size(ret)</code>.
%>
%> This file is part of FESTUNG
%>
%> @copyright 2014-2017 Balthasar Reuter, Florian Frank, Vadym Aizinger
%> 
%> @par License
%> @parblock
%> This program is free software: you can redistribute it and/or modify
%> it under the terms of the GNU General Public License as published by
%> the Free Software Foundation, either version 3 of the License, or
%> (at your option) any later version.
%>
%> This program is distributed in the hope that it will be useful,
%> but WITHOUT ANY WARRANTY; without even the implied warranty of
%> MERCHANTABILITY or FITNESS FOR A PARTICULAR PURPOSE.  See the
%> GNU General Public License for more details.
%>
%> You should have received a copy of the GNU General Public License
%> along with this program.  If not, see <http://www.gnu.org/licenses/>.
%> @endparblock
%
function ret = gradPhiTensorProduct(i, m, X1, X2, phiX1, phiX2, gradPhiX1, gradPhiX2)
[iX, iY] = mapTensorProductIndexInv(i);
switch m
  case 1
    ret = gradPhiX1(iX, X1) .* phiX2(iY, X2);
  case 2
    ret = phiX1(iX, X1) .* gradPhiX2(iY, X2);
end % switch m
end  % function



==> 0.4-beta2/core/integrateRefEdgeMuMu.m <==
% Compute integrals over the reference edge, whose integrands 
% consist of all permutations of two edge basis functions.

%===============================================================================
%> @file
%>
%> @brief Compute integrals over the reference edge, whose integrands 
%> consist of all permutations of two edge basis functions.
%===============================================================================
%>
%> @brief Compute integrals over the edges of the reference edge 
%>        @f$\hat{E}@f$, whose integrands consist of all permutations of two
%>        edge basis functions.
%>
%> It computes a matrix
%> @f$\hat{\mathsf{M}}_{\mu}\in\mathbb{R}^{\bar{N}\times \bar{N}}@f$
%> defined by
%> @f[
%> [\hat{\mathsf{M}}_{\mu}]_{i,j} =
%>   \int_{\hat{E}} \hat{\mu}_i \hat{\mu}_j \mathrm{d}\hat{\mathbf{s}} 
%>   =
%>   \int_{0}^{1} \hat{\mu}_i \hat{\mu}_j \mathrm{d}{\mathbf{s}} \,.\
%> @f]
%>
%> @param  N    The local number of degrees of freedom
%> @param  basesOnQuad  A struct containing precomputed values of the basis
%>                      functions on quadrature points. Must provide at
%>                      least mu. @f$[\text{struct}]@f$
%> @param  qOrd 	(optional) The order of the quadrature rule to be used.. @f$[\text{scalar}]@f$
%> @retval ret  The computed matrix @f$[\bar{N} \times \bar{N}]@f$
%>
%> This file is part of FESTUNG
%>
%> @copyright 2014-2017 Balthasar Reuter, Florian Frank, Vadym Aizinger
%> @author Alexander Jaust, 2017
%> @author Balthasar Reuter, 2017
%> 
%> @par License
%> @parblock
%> This program is free software: you can redistribute it and/or modify
%> it under the terms of the GNU General Public License as published by
%> the Free Software Foundation, either version 3 of the License, or
%> (at your option) any later version.
%>
%> This program is distributed in the hope that it will be useful,
%> but WITHOUT ANY WARRANTY; without even the implied warranty of
%> MERCHANTABILITY or FITNESS FOR A PARTICULAR PURPOSE.  See the
%> GNU General Public License for more details.
%>
%> You should have received a copy of the GNU General Public License
%> along with this program.  If not, see <http://www.gnu.org/licenses/>.
%> @endparblock
%
function ret = integrateRefEdgeMuMu(N, basesOnQuad, qOrd)
validateattributes(basesOnQuad, {'struct'}, {}, mfilename, 'basesOnGamma')
if nargin < 3, p = N-1;  qOrd = 2*p+1;  end
[~, W] = quadRule1D(qOrd);
ret = zeros(N, N); % [N x N]
for i = 1 : N
  for j = 1 : N
    ret(i, j) = sum( W' .* basesOnQuad.mu{qOrd}(:,i) .* basesOnQuad.mu{qOrd}(:,j) );
  end % for
end % for
end % function


==> 0.4-beta2/core/integrateRefEdgePhiIntMu.m <==
% Compute integrals on the reference interval, whose integrands consist of all
% permutations of a basis function with an edge basis function.

%===============================================================================
%> @file
%>
%> @brief Compute integrals on the reference interval, whose integrands 
%> consist of all permutations of a basis function with an edge basis function.
%===============================================================================
%>
%> @brief Compute integrals on the reference interval @f$[0,1]@f$, whose 
%> integrands consist of all permutations of a basis function with an edge 
%> basis function.
%>
%> It computes a multidimensional array
%> @f$\mathsf{\hat{R}}_{\mu}\in\mathbb{R}^{N\times \bar{N}\times 3 \times 2}@f$
%> defined by
%> @f[
%> [\mathsf{\hat{R}}_{\mu}]_{i,j,n,l} := \int_{0}^{1} \hat{\varphi}_{i} \circ \boldsymbol{\hat{\gamma}}_{n}(s) \, \hat{\mu}_{j} \circ \hat{\beta}_{kn}(s) \, \text{d}s\, ,
%> @f]
%> where the mapping @f$\hat{\mathbf{\gamma}}_n@f$ is given in 
%> <code>gammaMap()</code> and @f$\hat{\beta}_{kn} @f$the mapping as described in computeBasesOnQuadEdge().
%> @param  N    The local number of degrees of freedom @f$[2 \text{vector}]@f$
%> @param  basesOnQuad  A struct containing precomputed values of the basis
%>                      functions on quadrature points. Must provide at
%>                      least phi1D, mu and thetaMu.  @f$[\text{struct}]@f$
%> @param  qOrd 	(optional) The order of the quadrature rule to be used. @f$[\text{scalar}]@f$
%> @retval ret  The computed array @f$[N\times \bar{N}\times 3 \times 2]@f$
%>
%> This file is part of FESTUNG
%>
%> @copyright 2014-2017 Balthasar Reuter, Florian Frank, Vadym Aizinger
%> @author Alexander Jaust, 2017
%> @author Balthasar Reuter, 2017
%> 
%> @par License
%> @parblock
%> This program is free software: you can redistribute it and/or modify
%> it under the terms of the GNU General Public License as published by
%> the Free Software Foundation, either version 3 of the License, or
%> (at your option) any later version.
%>
%> This program is distributed in the hope that it will be useful,
%> but WITHOUT ANY WARRANTY; without even the implied warranty of
%> MERCHANTABILITY or FITNESS FOR A PARTICULAR PURPOSE.  See the
%> GNU General Public License for more details.
%>
%> You should have received a copy of the GNU General Public License
%> along with this program.  If not, see <http://www.gnu.org/licenses/>.
%> @endparblock
%
function ret = integrateRefEdgePhiIntMu(N, basesOnQuad, qOrd)
validateattributes(N, {'numeric'}, {'numel', 2}, mfilename, 'N')
validateattributes(basesOnQuad, {'struct'}, {}, mfilename, 'basesOnQuad')
if nargin < 3, p = (sqrt(8*N(1)+1)-3)/2;  qOrd = 2*p+1;  end
[~, W] = quadRule1D(qOrd);

ret = zeros(N(1), N(2), 3, 2); % [N(1) x N(2) x 3 x 2]
for n = 1 : 3
    for i = 1 : N(1)
        for j = 1 : N(2)
            ret(i, j, n, 1) =  W * (basesOnQuad.phi1D{qOrd}(:, i, n) .* basesOnQuad.mu{qOrd}(:, j) );
            ret(i, j, n, 2) =  W * (basesOnQuad.phi1D{qOrd}(:, i, n) .* basesOnQuad.thetaMu{qOrd}(:, j, 2) );
        end % for
    end % for
end % for
end % function


==> 0.4-beta2/core/integrateRefEdgePhiIntMuPerQuad.m <==
% Compute integral contributions on the reference interval, whose integrands 
% consist of all permutations of a basis function with an edge basis function 
% at every integration point.

%===============================================================================
%> @file
%>
%> @brief Compute integral contributions on the reference interval, whose 
%> integrands consist of all permutations of a basis function with an edge basis
%> function at every integration point.
%===============================================================================
%>
%> @brief Compute integral contributions on the reference interval @f$[0,1]@f$, whose 
%> integrands consist of all permutations of a basis function with an edge basis
%> function at every integration point.
%>
%> It computes a multidimensional array
%> @f$\mathsf{\hat{S}}\in \mathbb{R}^{ N \times \bar{N} \times 3 \times R \times 2}@f$
%> defined by
%> @f[
%> [\mathsf{\hat{S}}]_{i,j,n,r,l} = \omega_{r} \,  \hat{\varphi}_{i} \circ \boldsymbol{\hat{\gamma}}_{n}(\hat{q}_r) \, \hat{\mu}_{j}(\hat{q}_r \circ \hat{\beta}_{kn}(\hat{q}_r) 
%> @f]
%> where the mapping @f$\hat{\mathbf{\gamma}}_n@f$ is given in 
%> <code>gammaMap()</code>, @f$\omega_r@f$ is the integration weight associated with integration points @f$\hat{q}_r@f$and @f$\hat{\beta}_{kn} @f$the mapping as described in computeBasesOnQuadEdge(). For efficient access of the array entries it is actually stored as an @f$2 \times 1 \text{ cell}@f$ with each cell storing a @f$N \times \bar{N} \times 3 \times R@f$ array.
%> 
%> @param  N    The local number of degrees of freedom @f$[2 \text{ vector}]@f$
%> @param  basesOnQuad  A struct containing precomputed values of the basis
%>                      functions on quadrature points. Must provide at
%>                      least phi1D, mu and thetaMu. @f$[\text{struct}]@f$
%> @param  qOrd 	(optional) The order of the quadrature rule to be used. @f$[\text{scalar}]@f$
%>
%> @retval ret  The computed array @f$2 \times 1 \text{ cell}@f$ 
%> 
%> This file is part of FESTUNG
%>
%> @copyright 2014-2017 Balthasar Reuter, Florian Frank, Vadym Aizinger
%> @author Alexander Jaust, 2017
%> @author Balthasar Reuter, 2017
%> 
%> @par License
%> @parblock
%> This program is free software: you can redistribute it and/or modify
%> it under the terms of the GNU General Public License as published by
%> the Free Software Foundation, either version 3 of the License, or
%> (at your option) any later version.
%>
%> This program is distributed in the hope that it will be useful,
%> but WITHOUT ANY WARRANTY; without even the implied warranty of
%> MERCHANTABILITY or FITNESS FOR A PARTICULAR PURPOSE.  See the
%> GNU General Public License for more details.
%>
%> You should have received a copy of the GNU General Public License
%> along with this program.  If not, see <http://www.gnu.org/licenses/>.
%> @endparblock
%
function ret = integrateRefEdgePhiIntMuPerQuad(N, basesOnQuad, qOrd)
validateattributes(N, {'numeric'}, {'numel', 2}, mfilename, 'N')
validateattributes(basesOnQuad, {'struct'}, {}, mfilename, 'basesOnQuad')
if nargin < 3, p = (sqrt(8*N+1)-3)/2;  qOrd = 2*p+1; end
[~, W] = quadRule1D(qOrd); R = length(W);
ret = { zeros(N(1), N(2), 3, R); zeros(N(1), N(2), 3, R) };
for n = 1 : 3 
  for i = 1 : N(1)
    for j = 1 : N(2)
      ret{1}(i, j, n, :) = W(:) .* basesOnQuad.phi1D{qOrd}(:, i, n) ...
                              .* basesOnQuad.mu{qOrd}(:, j);
      ret{2}(i, j, n, :) = W(:) .* basesOnQuad.phi1D{qOrd}(:, i, n) ...
                              .* basesOnQuad.thetaMu{qOrd}(:, j, 2);
    end % for j
  end % for i
end % for n
end % function


==> 0.4-beta2/core/integrateRefEdgePhiIntPerQuad.m <==
% Evaluates a basis function in all quadrature points of all edges of the 
% reference square.

%===============================================================================
%> @file
%>
%> @brief Evaluates a basis function in all quadrature points of all edges of 
%>        the reference square.
%===============================================================================
%>
%> @brief Evaluates a basis function in all quadrature points of all edges of 
%>        the reference square.
%>
%> It computes a multidimensional array @f$\hat{\mathsf{R}}^\mathrm{diag} 
%>    \in \mathbb{R}^{N\times R\times n_\mathrm{edges}}@f$, which is defined by
%> @f[
%> \left[\hat{\mathsf{R}}^\mathrm{diag}\right]_{i,r,n} \;:=\;
%> \hat{\varphi}_i\circ\hat{\mathbf{\gamma}}_n(q_r)
%> @f]
%> with the mapping @f$\hat{\mathbf{\gamma}}_n@f$ defined in <code>gammaMap()</code> or
%> <code>gammaMapQuadri()</code> and the quadrature points @f$q_r@f$ given by
%> <code>quadRule1D()</code>
%>
%> @param  N            The local number of degrees of freedom
%> @param  basesOnQuad  A struct containing precomputed values of the basis
%>                      functions on quadrature points. Must provide at
%>                      least phi1D.
%> @param  qOrd         The order of the quadrature rule to be used
%> @retval ret  The computed array @f$[N\times R\times n_\mathrm{edges}]@f$
%>
%> This file is part of FESTUNG
%>
%> @copyright 2014-2017 Balthasar Reuter, Florian Frank, Vadym Aizinger
%> 
%> @par License
%> @parblock
%> This program is free software: you can redistribute it and/or modify
%> it under the terms of the GNU General Public License as published by
%> the Free Software Foundation, either version 3 of the License, or
%> (at your option) any later version.
%>
%> This program is distributed in the hope that it will be useful,
%> but WITHOUT ANY WARRANTY; without even the implied warranty of
%> MERCHANTABILITY or FITNESS FOR A PARTICULAR PURPOSE.  See the
%> GNU General Public License for more details.
%>
%> You should have received a copy of the GNU General Public License
%> along with this program.  If not, see <http://www.gnu.org/licenses/>.
%> @endparblock
%
function ret = integrateRefEdgePhiIntPerQuad(N, basesOnQuad, qOrd)
[~, W] = quadRule1D(qOrd); R = length(W);
nEdges = size(basesOnQuad.phi1D{qOrd}, 3);
ret = zeros(N, R, nEdges);
for n = 1 : nEdges
  for i = 1 : N
    ret(i, :, n) = W .* basesOnQuad.phi1D{qOrd}(:, i, n).';
  end  % for i
end  % for n
end  % function

==> 0.4-beta2/core/integrateRefEdgePhiIntPhiExt.m <==
% Compute integrals over the edges of the reference element, whose integrands 
% consist of all permutations of two basis functions from different elements.

%===============================================================================
%> @file
%>
%> @brief Compute integrals over the edges of the reference element, whose 
%>        integrands consist of all permutations of two basis functions from 
%>        different elements.
%===============================================================================
%>
%> @brief Compute integrals over the edges of the reference element 
%>        @f$\hat{T}@f$, whose integrands consist of all permutations of two
%>        basis functions, of which one belongs to a neighboring element that
%>        is transformed using @f$\hat{\mathbf{\vartheta}}@f$.
%>
%> It computes a multidimensional array @f$\hat{\mathsf{{S}}}^\mathrm{offdiag} 
%>    \in \mathbb{R}^{N\times N\times {n_\mathrm{edges}}\times {n_\mathrm{edges}}}@f$, 
%> which is defined by
%> @f[
%> [\hat{\mathsf{{S}}}^\mathrm{offdiag}]_{i,j,n^-,n^+} =
%>   \int_0^1 \hat{\varphi}_i \circ \hat{\mathbf{\gamma}}_{n^-}(s) 
%>   \hat{\varphi}_j\circ \hat{\mathbf{\vartheta}}_{n^-n^+} \circ
%>   \hat{\mathbf{\gamma}}_{n^-}(s) \mathrm{d}s \,,
%> @f]
%> with the mapping @f$\hat{\mathbf{\gamma}}_n@f$ defined in 
%> <code>gammaMap()</code> and the mapping 
%> @f$\hat{\mathbf{\vartheta}}_{n^-n^+}@f$ as described in <code>theta()</code>.
%>
%> @param  N            The local number of degrees of freedom
%> @param  basesOnQuad  A struct containing precomputed values of the basis
%>                      functions on quadrature points. Must provide at
%>                      least phi1D and thetaPhi1D.
%> @param  qOrd         (optional) The order of the quadrature rule to be used. 
%>                      Defaults to @f$2p+1 @f$.
%> @retval ret  The computed array 
%>              @f$[N\times N\times {n_\mathrm{edges}}]@f$ or
%>              @f$[N\times N\times {n_\mathrm{edges}}\times {n_\mathrm{edges}}]@f$
%>
%> This file is part of FESTUNG
%>
%> @copyright 2014-2017 Florian Frank, Balthasar Reuter, Vadym Aizinger
%>
%> @author Balthasar Reuter, 2017.
%> 
%> @par License
%> @parblock
%> This program is free software: you can redistribute it and/or modify
%> it under the terms of the GNU General Public License as published by
%> the Free Software Foundation, either version 3 of the License, or
%> (at your option) any later version.
%>
%> This program is distributed in the hope that it will be useful,
%> but WITHOUT ANY WARRANTY; without even the implied warranty of
%> MERCHANTABILITY or FITNESS FOR A PARTICULAR PURPOSE.  See the
%> GNU General Public License for more details.
%>
%> You should have received a copy of the GNU General Public License
%> along with this program.  If not, see <http://www.gnu.org/licenses/>.
%> @endparblock
%
function ret = integrateRefEdgePhiIntPhiExt(N, basesOnQuad, qOrd)
validateattributes(basesOnQuad, {'struct'}, {}, mfilename, 'basesOnQuad')
nEdges = size(basesOnQuad.phi1D{end}, 3);

if nargin < 3
  switch nEdges
    case 3
      p = (sqrt(8*N+1)-3)/2;
    case 4
      p = sqrt(N)-1;
    otherwise
      error('Unknown number of edges')
  end % switch
  qOrd = 2*p+1;  
end % if

[~, W] = quadRule1D(qOrd); 

if nEdges == 3
  
  ret = zeros(N, N, 3, 3); % [N x N x 3 x 3]

  for nn = 1 : 3
    for np = 1 : 3
      for i = 1 : N
        for j = 1 : N
          ret(i, j, nn, np) = sum( W' .* basesOnQuad.phi1D{qOrd}(:,i,nn) .* basesOnQuad.thetaPhi1D{qOrd}(:,j,nn,np) );
        end % for
      end % for
    end % for
  end % for
  
elseif nEdges == 4
  
  ret = zeros(N, N, 4); % [N x N x 4]

  for nn = 1 : 4
    np = mapLocalEdgeIndexQuadri(nn);
    for i = 1 : N
      for j = 1 : N
        ret(i, j, nn) = sum( W' .* basesOnQuad.phi1D{qOrd}(:,i,nn) .* basesOnQuad.phi1D{qOrd}(:,j,np) );
      end % for
    end % for
  end % for
  
end % if  
end % function


==> 0.4-beta2/core/integrateRefEdgePhiIntPhiExtPerQuad.m <==
% Evaluates all permutations of two basis functions from different elements
% in all quadrature points of all edges of the reference triangle.

%===============================================================================
%> @file
%>
%> @brief Evaluates all permutations of two basis functions from different elements
%>        in all quadrature points of all edges of the reference triangle.
%===============================================================================
%>
%> @brief Evaluates all permutations of two basis functions from different elements
%>        in all quadrature points of all edges of the reference triangle.
%>
%> It computes a multidimensional array @f$\hat{\mathsf{R}}^\mathrm{offdiag} 
%>    \in \mathbb{R}^{N\times N\times 3\times 3\times R}@f$, which is defined by
%> @f[
%> \left[\hat{\mathsf{R}}^\mathrm{offdiag}\right]_{i,j,n^-,n^+,r} \;:=\;
%> \hat{\varphi}_i\circ\hat{\mathbf{\gamma}}_{n^-}(q_r)\,
%> \hat{\varphi}_j\circ\vartheta_{n^-n^+}\circ\hat{\mathbf{\gamma}}_{n^-}(q_r)
%> @f]
%> with the mapping @f$\hat{\mathbf{\gamma}}_n@f$ defined in 
%> <code>gammaMap()</code>, the mapping 
%> @f$\hat{\mathbf{\vartheta}}_{n^-n^+}@f$ as described in
%> <code>theta()</code>, and the quadrature points @f$q_r@f$ given by
%> <code>quadRule1D()</code>
%>
%> @param  N    The local number of degrees of freedom
%> @param  basesOnQuad  A struct containing precomputed values of the basis
%>                      functions on quadrature points. Must provide at
%>                      least phi1D and thetaPhi1D.
%> @param  qOrd (optional) The order of the quadrature rule to be used.
%> @retval ret  The computed array @f$[N\times N\times 3\times 3\times R]@f$
%>
%> This file is part of FESTUNG
%>
%> @copyright 2014-2016 Florian Frank, Balthasar Reuter, Vadym Aizinger
%> 
%> @par License
%> @parblock
%> This program is free software: you can redistribute it and/or modify
%> it under the terms of the GNU General Public License as published by
%> the Free Software Foundation, either version 3 of the License, or
%> (at your option) any later version.
%>
%> This program is distributed in the hope that it will be useful,
%> but WITHOUT ANY WARRANTY; without even the implied warranty of
%> MERCHANTABILITY or FITNESS FOR A PARTICULAR PURPOSE.  See the
%> GNU General Public License for more details.
%>
%> You should have received a copy of the GNU General Public License
%> along with this program.  If not, see <http://www.gnu.org/licenses/>.
%> @endparblock
%
function ret = integrateRefEdgePhiIntPhiExtPerQuad(N, basesOnQuad, qOrd)
validateattributes(basesOnQuad, {'struct'}, {}, mfilename, 'basesOnQuad')
if nargin < 3
  p = (sqrt(8*N+1)-3)/2;  qOrd = 2*p+1;
end % if
[~, W] = quadRule1D(qOrd);
ret = zeros(N,N,3,3,length(W)); % [N x N x N x 3 x 3]
for nn = 1 : 3 % 3 edges
  for np = 1 : 3
      for i = 1 : N
        for j = 1 : N
          ret(i, j, nn, np, :) = basesOnQuad.phi1D{qOrd}(:,i,nn) .* basesOnQuad.thetaPhi1D{qOrd}(:,j,nn,np) .* W.';
        end % for
      end % for
  end % for
end % for
end


==> 0.4-beta2/core/integrateRefEdgePhiIntPhiExtPhiExt.m <==
% Compute integrals over the edges of the reference element, whose integrands 
% consist of all permutations of three basis functions of which two are from
% a neighboring element.

%===============================================================================
%> @file
%>
%> @brief Compute integrals over the edges of the reference element, whose 
%>        integrands consist of all permutations of three basis functions of 
%>        which two are from a neighboring element.
%===============================================================================
%>
%> @brief Compute integrals over the edges of the reference element 
%>        @f$\hat{T}@f$, whose integrands consist of all permutations of three
%>        basis functions, of which two belong to a neighboring element that
%>        are transformed using @f$\hat{\mathbf{\vartheta}}@f$.
%>
%> It computes a multidimensional array @f$\hat{\mathsf{{R}}}^\mathrm{offdiag}
%> \in \mathbb{R}^{N\times N\times N\times {n_\mathrm{edges}}\times {n_\mathrm{edges}}}@f$, 
%> which is defined by
%> @f[
%> [\hat{\mathsf{{R}}}^\mathrm{offdiag}]_{i,j,l,n^-,n^+} =
%>   \int_0^1 \hat{\varphi}_i \circ \hat{\mathbf{\gamma}}_{n^-}(s) 
%>   \hat{\varphi}_l\circ \hat{\mathbf{\vartheta}}_{n^-n^+} \circ
%>   \hat{\mathbf{\gamma}}_{n^-}(s)
%>   \hat{\varphi}_j\circ \hat{\mathbf{\vartheta}}_{n^-n^+} \circ
%>   \hat{\mathbf{\gamma}}_{n^-}(s) \mathrm{d}s \,,
%> @f]
%> with the mapping @f$\hat{\mathbf{\gamma}}_n@f$ defined in 
%> <code>gammaMap()</code> and the mapping 
%> @f$\hat{\mathbf{\vartheta}}_{n^-n^+}@f$ as described in <code>theta()</code>.
%>
%> @param  N            The local number of degrees of freedom
%> @param  basesOnQuad  A struct containing precomputed values of the basis
%>                      functions on quadrature points. Must provide at
%>                      least phi1D and thetaPhi1D.
%> @param  qOrd         (optional) The order of the quadrature rule to be used. 
%>                      Defaults to @f$2p+1 @f$.
%> @retval ret  The computed array 
%>              @f$[N\times N\times N \times {n_\mathrm{edges}}]@f$ or
%>              @f$[N\times N\times N\times {n_\mathrm{edges}}\times {n_\mathrm{edges}}]@f$
%>
%> This file is part of FESTUNG
%>
%> @copyright 2014-2017 Florian Frank, Balthasar Reuter, Vadym Aizinger
%>
%> @author Balthasar Reuter, 2017.
%> 
%> @par License
%> @parblock
%> This program is free software: you can redistribute it and/or modify
%> it under the terms of the GNU General Public License as published by
%> the Free Software Foundation, either version 3 of the License, or
%> (at your option) any later version.
%>
%> This program is distributed in the hope that it will be useful,
%> but WITHOUT ANY WARRANTY; without even the implied warranty of
%> MERCHANTABILITY or FITNESS FOR A PARTICULAR PURPOSE.  See the
%> GNU General Public License for more details.
%>
%> You should have received a copy of the GNU General Public License
%> along with this program.  If not, see <http://www.gnu.org/licenses/>.
%> @endparblock
%
function ret = integrateRefEdgePhiIntPhiExtPhiExt(N, basesOnQuad, qOrd)
validateattributes(basesOnQuad, {'struct'}, {}, mfilename, 'basesOnQuad')
nEdges = size(basesOnQuad.phi1D{end}, 3);

if nargin < 3
  switch nEdges
    case 3
      p = (sqrt(8*N+1)-3)/2;
    case 4
      p = sqrt(N)-1;
    otherwise
      error('Unknown number of edges')
  end % switch
  qOrd = 2*p+1;  
end % if

[~, W] = quadRule1D(qOrd); 

if nEdges == 3
  
  ret = zeros(N, N, N, 3, 3); % [N x N x N x 3 x 3]
  
  for nn = 1 : 3 % 3 edges
    for np = 1 : 3
      for l = 1 : N
        for i = 1 : N
          for j = 1 : N
            ret(i, j, l, nn, np) = sum( W'.* basesOnQuad.phi1D{qOrd}(:, i, nn) .* ...
              basesOnQuad.thetaPhi1D{qOrd}(:, l, nn, np) .* basesOnQuad.thetaPhi1D{qOrd}(:, j, nn, np) );
          end % for j
        end % for i
      end % for l
    end % for np
  end % for nn
  
elseif nEdges == 4
  
  ret = zeros(N, N, N, 4); % [N x N x N x 4]

  for nn = 1 : 4
    np = mapLocalEdgeIndexQuadri(nn);
    for l = 1 : N
      for i = 1 : N
        for j = 1 : N
          ret(i, j, l, nn) = sum( W' .* basesOnQuad.phi1D{qOrd}(:, i, nn) .* ...
            basesOnQuad.phi1D{qOrd}(:, l, np) .* basesOnQuad.phi1D{qOrd}(:, j, np) );
        end % for j
      end % for i
    end % for l
  end % for nn
  
end % if  
end % function


==> 0.4-beta2/core/integrateRefEdgePhiIntPhiInt.m <==
% Compute integrals over the edges of the reference element, whose integrands 
% consist of all permutations of two basis functions.

%===============================================================================
%> @file
%>
%> @brief Compute integrals over the edges of the reference element, whose 
%>        integrands consist of all permutations of two basis functions.
%===============================================================================
%>
%> @brief Compute integrals over the edges of the reference element 
%>        @f$\hat{T}@f$, whose integrands consist of all permutations of two
%>        basis functions.
%>
%> It computes a multidimensional array
%> @f$\hat{\mathsf{{S}}}^\mathrm{diag}\in\mathbb{R}^{N\times N\times {n_\mathrm{edges}}@f$
%> defined by
%> @f[
%> [\hat{\mathsf{{S}}}^\mathrm{diag}]_{i,j,n} =
%>   \int_0^1 \hat{\varphi}_i \circ \hat{\mathbf{\gamma}}_n(s) 
%>   \hat{\varphi}_j\circ \hat{\mathbf{\gamma}}_n(s) \mathrm{d}s \,,
%> @f]
%> where the mapping @f$\hat{\mathbf{\gamma}}_n@f$ is given in 
%> <code>gammaMap()</code>.
%>
%> @param  N            The local number of degrees of freedom
%> @param  basesOnQuad  A struct containing precomputed values of the basis
%>                      functions on quadrature points. Must provide at
%>                      least phi1D.
%> @param  qOrd         (optional) The order of the quadrature rule to be used. 
%>                      Defaults to @f$2p+1 @f$.
%> @retval ret  The computed array @f$[N\times N\times {n_\mathrm{edges}}]@f$
%>
%> This file is part of FESTUNG
%>
%> @copyright 2014-2017 Florian Frank, Balthasar Reuter, Vadym Aizinger
%>
%> @author Balthasar Reuter, 2017
%> 
%> @par License
%> @parblock
%> This program is free software: you can redistribute it and/or modify
%> it under the terms of the GNU General Public License as published by
%> the Free Software Foundation, either version 3 of the License, or
%> (at your option) any later version.
%>
%> This program is distributed in the hope that it will be useful,
%> but WITHOUT ANY WARRANTY; without even the implied warranty of
%> MERCHANTABILITY or FITNESS FOR A PARTICULAR PURPOSE.  See the
%> GNU General Public License for more details.
%>
%> You should have received a copy of the GNU General Public License
%> along with this program.  If not, see <http://www.gnu.org/licenses/>.
%> @endparblock
%
function ret = integrateRefEdgePhiIntPhiInt(N, basesOnQuad, qOrd)
validateattributes(basesOnQuad, {'struct'}, {}, mfilename, 'basesOnQuad')
nEdges = size(basesOnQuad.phi1D{end}, 3);

if nargin < 3
  switch nEdges
    case 3
      p = (sqrt(8*N+1)-3)/2;
    case 4
      p = sqrt(N)-1;
    otherwise
      error('Unknown number of edges')
  end % switch
  qOrd = 2*p+1;  
end % if

[~, W] = quadRule1D(qOrd);
ret = zeros(N, N, nEdges); % [N x N x nEdges]

for n = 1 : nEdges
  for i = 1 : N
    for j = 1 : i
      ind = sub2ind([N N nEdges], [i j], [j i], [n n]);
      ret(ind) = W * ( basesOnQuad.phi1D{qOrd}(:,i,n) .* basesOnQuad.phi1D{qOrd}(:,j,n) );
    end  % for j
  end  % for i
end  % for n
end % function


==> 0.4-beta2/core/integrateRefEdgePhiIntPhiIntPerQuad.m <==
% Evaluates all permutations of two basis functions
% in all quadrature points of all edges of the reference triangle.

%===============================================================================
%> @file
%>
%> @brief Evaluates all permutations of two basis functions
%>        in all quadrature points of all edges of the reference triangle.
%===============================================================================
%>
%> @brief Evaluates all permutations of two basis functions
%>        in all quadrature points of all edges of the reference triangle.
%>
%> It computes a multidimensional array @f$\hat{\mathsf{R}}^\mathrm{diag} 
%>    \in \mathbb{R}^{N\times N\times 3\times R}@f$, which is defined by
%> @f[
%> \left[\hat{\mathsf{R}}^\mathrm{diag}\right]_{i,j,n,r} \;:=\;
%> \hat{\varphi}_i\circ\hat{\mathbf{\gamma}}_n(q_r)\,
%> \hat{\varphi}_j\circ\hat{\mathbf{\gamma}}_n(q_r)\,
%> @f]
%> with the mapping @f$\hat{\mathbf{\gamma}}_n@f$ defined in 
%> <code>gammaMap()</code> and the quadrature points @f$q_r@f$ given by
%> <code>quadRule1D()</code>
%>
%> @param  N    The local number of degrees of freedom
%> @param  basesOnQuad  A struct containing precomputed values of the basis
%>                      functions on quadrature points. Must provide at
%>                      least phi1D.
%> @param  qOrd (optional) The order of the quadrature rule to be used.
%> @retval ret  The computed array @f$[N\times N\times 3\times R]@f$
%>
%> This file is part of FESTUNG
%>
%> @copyright 2014-2016 Florian Frank, Balthasar Reuter, Vadym Aizinger
%> 
%> @par License
%> @parblock
%> This program is free software: you can redistribute it and/or modify
%> it under the terms of the GNU General Public License as published by
%> the Free Software Foundation, either version 3 of the License, or
%> (at your option) any later version.
%>
%> This program is distributed in the hope that it will be useful,
%> but WITHOUT ANY WARRANTY; without even the implied warranty of
%> MERCHANTABILITY or FITNESS FOR A PARTICULAR PURPOSE.  See the
%> GNU General Public License for more details.
%>
%> You should have received a copy of the GNU General Public License
%> along with this program.  If not, see <http://www.gnu.org/licenses/>.
%> @endparblock
%
function ret = integrateRefEdgePhiIntPhiIntPerQuad(N, basesOnQuad, qOrd)
validateattributes(basesOnQuad, {'struct'}, {}, mfilename, 'basesOnQuad')
if nargin < 3
  p = (sqrt(8*N+1)-3)/2;  qOrd = max(2*p+1,1);
end % if
[~, W] = quadRule1D(qOrd);
ret = zeros(N, N, 3, length(W)); % [N x N x 3 x R]
for n = 1 : 3 % 3 edges
  for i = 1 : N
    for j = 1 : N
      ret(i,j,n,:) = basesOnQuad.phi1D{qOrd}(:,i,n) .* basesOnQuad.phi1D{qOrd}(:,j,n) .* W.';
    end % for
  end % for
end % for
end % function


==> 0.4-beta2/core/integrateRefEdgePhiIntPhiIntPhiInt.m <==
% Compute integrals over the edges of the reference element, whose integrands 
% consist of all permutations of three basis functions.

%===============================================================================
%> @file
%>
%> @brief Compute integrals over the edges of the reference element, whose 
%>        integrands consist of all permutations of three basis functions.
%===============================================================================
%>
%> @brief Compute integrals over the edges of the reference element 
%>        @f$\hat{T}@f$, whose integrands consist of all permutations of three
%>        basis functions.
%>
%> It computes a multidimensional array
%> @f$\hat{\mathsf{{R}}}^\mathrm{diag}\in\mathbb{R}^{N\times N\times N\times{n_\mathrm{edges}}}@f$
%> defined by
%> @f[
%> [\hat{\mathsf{{R}}}^\mathrm{diag}]_{i,j,l,n} =
%>   \int_0^1 \hat{\varphi}_i \circ \hat{\mathbf{\gamma}}_n(s) 
%>   \hat{\varphi}_l \circ \hat{\mathbf{\gamma}}_n(s) 
%>   \hat{\varphi}_j\circ \hat{\mathbf{\gamma}}_n(s) \mathrm{d}s \,,
%> @f]
%> where the mapping @f$\hat{\mathbf{\gamma}}_n@f$ is given in 
%> <code>gammaMap()</code>.
%>
%> @param  N            The local number of degrees of freedom
%> @param  basesOnQuad  A struct containing precomputed values of the basis
%>                      functions on quadrature points. Must provide at
%>                      least phi1D.
%> @param  qOrd         (optional) The order of the quadrature rule to be used. 
%>                      Defaults to @f$2p+1 @f$.
%> @retval ret  The computed array @f$[N\times N\times N\times {n_\mathrm{edges}}]@f$
%>
%> This file is part of FESTUNG
%>
%> @copyright 2014-2017 Florian Frank, Balthasar Reuter, Vadym Aizinger
%>
%> @author Balthasar Reuter, 2017
%> 
%> @par License
%> @parblock
%> This program is free software: you can redistribute it and/or modify
%> it under the terms of the GNU General Public License as published by
%> the Free Software Foundation, either version 3 of the License, or
%> (at your option) any later version.
%>
%> This program is distributed in the hope that it will be useful,
%> but WITHOUT ANY WARRANTY; without even the implied warranty of
%> MERCHANTABILITY or FITNESS FOR A PARTICULAR PURPOSE.  See the
%> GNU General Public License for more details.
%>
%> You should have received a copy of the GNU General Public License
%> along with this program.  If not, see <http://www.gnu.org/licenses/>.
%> @endparblock
%
function ret = integrateRefEdgePhiIntPhiIntPhiInt(N, basesOnQuad, qOrd)
validateattributes(basesOnQuad, {'struct'}, {}, mfilename, 'basesOnQuad')

if length(N) == 1
  N = N * ones(3,1);
else
  validateattributes(N, {'numeric'}, {'numel', 3}, mfilename, 'N')
end % if

nEdges = size(basesOnQuad.phi1D{end}, 3);

if nargin < 3
  switch nEdges
    case 3
      p = (sqrt(8*max(N)+1)-3)/2;
    case 4
      p = sqrt(max(N))-1;
    otherwise
      error('Unknown number of edges')
  end % switch
  qOrd = 2*p+1;  
end % if

[~, W] = quadRule1D(qOrd);
ret = zeros(N(1), N(2), N(3), nEdges); % [N x N x N x nEdges]

for n = 1 : nEdges
  for l = 1 : N(3) % N basisfcts for D(t)
    for i = 1 : N(1)
      for j = 1 : N(2)
        ret(i,j,l,n) = sum(W' .* basesOnQuad.phi1D{qOrd}(:,i,n) .* basesOnQuad.phi1D{qOrd}(:,l,n) .* basesOnQuad.phi1D{qOrd}(:,j,n));
      end % for j
    end % for i
  end % for l
end % for n
end % function


==> 0.4-beta2/core/integrateRefEdgeQuadriPhi1DIntPerQuad.m <==
% Evaluates a one-dimensional basis function in all quadrature points of 
% all edges of the reference square.

%===============================================================================
%> @file
%>
%> @brief Evaluates a one-dimensional basis function in all quadrature points 
%>        of all edges of the reference square.
%===============================================================================
%>
%> @brief Evaluates a one-dimensional basis function in all quadrature points 
%>        of all edges of the reference square.
%>
%> @param  N            The local number of degrees of freedom
%> @param  qOrd         The order of the quadrature rule to be used
%> @param  basesOnQuad  A struct containing precomputed values of the basis
%>                      functions on quadrature points. Must provide at
%>                      least phi1D.
%> @retval ret  The computed array @f$[N\times R\times 4]@f$
%>
%> This file is part of FESTUNG
%>
%> @copyright 2014-2017 Balthasar Reuter, Florian Frank, Vadym Aizinger
%> 
%> @par License
%> @parblock
%> This program is free software: you can redistribute it and/or modify
%> it under the terms of the GNU General Public License as published by
%> the Free Software Foundation, either version 3 of the License, or
%> (at your option) any later version.
%>
%> This program is distributed in the hope that it will be useful,
%> but WITHOUT ANY WARRANTY; without even the implied warranty of
%> MERCHANTABILITY or FITNESS FOR A PARTICULAR PURPOSE.  See the
%> GNU General Public License for more details.
%>
%> You should have received a copy of the GNU General Public License
%> along with this program.  If not, see <http://www.gnu.org/licenses/>.
%> @endparblock
%
function ret = integrateRefEdgeQuadriPhi1DIntPerQuad(N, qOrd, basesOnQuad)
[~, W] = quadRule1D(qOrd); R = length(W);
ret = zeros(N, R, 4);
for n = 1 : 2
  for i = 1 : N
    [m, ~] = mapTensorProductIndexInv(i);
    ret(i,:,n) = W .* basesOnQuad.phi1D{qOrd}(:,m).';
  end  % for i
end  % for n
for n = 3 : 4
  for i = 1 : N
    [m, ~] = mapTensorProductIndexInv(i);
    ret(i,:,n) = W * basesOnQuad.phi0D{qOrd}(m,5-n);
  end  % for i
end  % for n
end  % function

==> 0.4-beta2/core/integrateRefEdgeQuadriPhiIntPhi1DExt.m <==
% Compute integrals over the edges of the reference square, whose integrands 
% consist of all permutations of a two-dimensional basis function and a 
% one-dimensional basis function from the neighbouring element.

%===============================================================================
%> @file
%>
%> @brief Compute integrals over the edges of the reference square, whose 
%>        integrands consist of all permutations of a two-dimensional basis 
%>        function and a one-dimensional basis function from the neighbouring
%>        element.
%===============================================================================
%>
%> @brief Compute integrals over the edges of the reference square, whose 
%>        integrands consist of all permutations of a two-dimensional basis 
%>        function and a one-dimensional basis function from the neighbouring
%>        element.
%>
%> It computes a multidimensional array
%> @f$\hat{\mathsf{{Q}}}^\mathrm{offdiag}\in\mathbb{R}^{N\times\overline{N}\times4}@f$
%> defined by
%> @f[
%> [\hat{\mathsf{{Q}}}^\mathrm{offdiag}]_{i,j,n^-} =
%>   \int_0^1 \hat{\varphi}_i \circ \hat{\mathbf{\gamma}}_{n^-}(s) 
%>   \hat{\phi}_j\circ [\hat{\mathbf{\gamma}}_{n^+}(s)]_1 \mathrm{d}s \,,
%> @f]
%> where the mapping @f$\hat{\mathbf{\gamma}}_n@f$ is given in 
%> <code>gammaMapQuadri()</code> and the index @f$n^+@f$ is given implicitely
%> as described in <code>mapLocalEdgeIndexQuadri()</code>.
%>
%> @param  N            The local number of degrees of freedom 
%>                      @f$\mathbf{N} = [N, \overline{N}]@f$.
%> @param  qOrd         The order of the quadrature rule to be used.
%> @param  basesOnQuad2D A struct containing precomputed values of the 
%>                      two-dimensional basis functions on quadrature points.
%>                       Must provide at least phi1D.
%> @param  basesOnQuad1D A struct containing precomputed values of the 
%>                       one-dimensional basis functions on quadrature points.
%>                       Must provide at least phi1D and phi0D.
%> @retval ret  The computed array @f$[N\times \overline{N}\times 4]@f$
%>
%> This file is part of FESTUNG
%>
%> @copyright 2014-2017 Balthasar Reuter, Florian Frank, Vadym Aizinger
%> 
%> @par License
%> @parblock
%> This program is free software: you can redistribute it and/or modify
%> it under the terms of the GNU General Public License as published by
%> the Free Software Foundation, either version 3 of the License, or
%> (at your option) any later version.
%>
%> This program is distributed in the hope that it will be useful,
%> but WITHOUT ANY WARRANTY; without even the implied warranty of
%> MERCHANTABILITY or FITNESS FOR A PARTICULAR PURPOSE.  See the
%> GNU General Public License for more details.
%>
%> You should have received a copy of the GNU General Public License
%> along with this program.  If not, see <http://www.gnu.org/licenses/>.
%> @endparblock
%
function ret = integrateRefEdgeQuadriPhiIntPhi1DExt(N, qOrd, basesOnQuad2D, basesOnQuad1D)
[~, W] = quadRule1D(qOrd);
ret = zeros(N(1), N(2), 4);
for n = 1 : 2
  for i = 1 : N(1)
    for j = 1 : N(2)
      ret(i,j,n) = W * ( basesOnQuad2D.phi1D{qOrd}(:,i,n) .* basesOnQuad1D.phi1D{qOrd}(:,j) );
    end  % for j
  end  % for i
end  % for n
for n = 3 : 4
  for i = 1 : N(1)
    for j = 1 : N(2)
      ret(i,j,n) = W * ( basesOnQuad2D.phi1D{qOrd}(:,i,n) * basesOnQuad1D.phi0D{qOrd}(j,n-2) );
    end  % for j
  end  % for i
end  % for n
end  % function

==> 0.4-beta2/core/integrateRefEdgeQuadriPhiIntPhi1DInt.m <==
% Compute integrals over the edges of the reference square, whose integrands 
% consist of all permutations of a two-dimensional and a one-dimensional basis 
% function.

%===============================================================================
%> @file
%>
%> @brief Compute integrals over the edges of the reference square, whose 
%>        integrands consist of all permutations of a two-dimensional and a 
%>        one-dimensional basis function.
%===============================================================================
%>
%> @brief Compute integrals over the edges of the reference square, whose 
%>        integrands consist of all permutations of a two-dimensional and a 
%>        one-dimensional basis function.
%>
%> It computes a multidimensional array
%> @f$\hat{\mathsf{{Q}}}^\mathrm{diag}\in\mathbb{R}^{N\times\overline{N}\times4}@f$
%> defined by
%> @f[
%> [\hat{\mathsf{{Q}}}^\mathrm{diag}]_{i,j,n} =
%>   \int_0^1 \hat{\varphi}_i \circ \hat{\mathbf{\gamma}}_n(s) 
%>   \hat{\phi}_j\circ [\hat{\mathbf{\gamma}}_n(s)]_1 \mathrm{d}s \,,
%> @f]
%> where the mapping @f$\hat{\mathbf{\gamma}}_n@f$ is given in 
%> <code>gammaMapQuadri()</code>.
%>
%> @param  N            The local number of degrees of freedom 
%>                      @f$\mathbf{N} = [N, \overline{N}]@f$.
%> @param  qOrd         The order of the quadrature rule to be used.
%> @param  basesOnQuad2D A struct containing precomputed values of the 
%>                      two-dimensional basis functions on quadrature points.
%>                       Must provide at least phi1D.
%> @param  basesOnQuad1D A struct containing precomputed values of the 
%>                       one-dimensional basis functions on quadrature points.
%>                       Must provide at least phi1D and phi0D.
%> @retval ret  The computed array @f$[N\times \overline{N}\times 4]@f$
%>
%> This file is part of FESTUNG
%>
%> @copyright 2014-2017 Balthasar Reuter, Florian Frank, Vadym Aizinger
%> 
%> @par License
%> @parblock
%> This program is free software: you can redistribute it and/or modify
%> it under the terms of the GNU General Public License as published by
%> the Free Software Foundation, either version 3 of the License, or
%> (at your option) any later version.
%>
%> This program is distributed in the hope that it will be useful,
%> but WITHOUT ANY WARRANTY; without even the implied warranty of
%> MERCHANTABILITY or FITNESS FOR A PARTICULAR PURPOSE.  See the
%> GNU General Public License for more details.
%>
%> You should have received a copy of the GNU General Public License
%> along with this program.  If not, see <http://www.gnu.org/licenses/>.
%> @endparblock
%
function ret = integrateRefEdgeQuadriPhiIntPhi1DInt(N, qOrd, basesOnQuad2D, basesOnQuad1D)
[~, W] = quadRule1D(qOrd);
ret = zeros(N(1), N(2), 4);
for n = 1 : 2
  for i = 1 : N(1)
    for j = 1 : N(2)
      ret(i,j,n) = W * ( basesOnQuad2D.phi1D{qOrd}(:,i,n) .* basesOnQuad1D.phi1D{qOrd}(:,j) );
    end  % for j
  end  % for i
end  % for n
for n = 3 : 4
  for i = 1 : N(1)
    for j = 1 : N(2)
      ret(i,j,n) = W * ( basesOnQuad2D.phi1D{qOrd}(:,i,n) * basesOnQuad1D.phi0D{qOrd}(j,5-n) );
    end  % for j
  end  % for i
end  % for n
end  % function

==> 0.4-beta2/core/integrateRefEdgeQuadriPhiIntPhiExtPhi1DExt.m <==
% Compute integrals over the edges of the reference square, whose integrands 
% consist of all permutations of a two-dimensional basis function and a 
% two-dimensional and a one-dimensional basis function from the
% neighbouring element.

%===============================================================================
%> @file
%>
%> @brief Compute integrals over the edges of the reference square, whose 
%>        integrands consist of all permutations of a two-dimensional basis 
%>        function and a two-dimensional and a one-dimensional basis function 
%>        from the neighbouring element.
%===============================================================================
%>
%> @brief Compute integrals over the edges of the reference square, whose 
%>        integrands consist of all permutations of a two-dimensional basis 
%>        function and a two-dimensional and a one-dimensional basis function 
%>        from the neighbouring element.
%>
%> It computes a multidimensional array
%> @f$\hat{\mathsf{{P}}}^\mathrm{offdiag}\in\mathbb{R}^{N\times\overline{N}\times4}@f$
%> defined by
%> @f[
%> [\hat{\mathsf{{P}}}^\mathrm{offdiag}]_{i,j,l,n^-} =
%>   \int_0^1 \hat{\varphi}_i \circ \hat{\mathbf{\gamma}}_{n^-}(s) \,
%>   \hat{\varphi}_j \circ \hat{\mathbf{\gamma}}_{n^+}(s) 
%>   \hat{\phi}_l\circ [\hat{\mathbf{\gamma}}_{n^+}(s)]_1 \mathrm{d}s \,,
%> @f]
%> where the mapping @f$\hat{\mathbf{\gamma}}_n@f$ is given in 
%> <code>gammaMapQuadri()</code> and the index @f$n^+@f$ is given implicitely
%> as described in <code>mapLocalEdgeIndexQuadri()</code>.
%>
%> @param  N            The local number of degrees of freedom 
%>                      @f$\mathbf{N} = [N, \overline{N}]@f$.
%> @param  qOrd         The order of the quadrature rule to be used.
%> @param  basesOnQuad2D A struct containing precomputed values of the 
%>                      two-dimensional basis functions on quadrature points.
%>                       Must provide at least phi1D.
%> @param  basesOnQuad1D A struct containing precomputed values of the 
%>                       one-dimensional basis functions on quadrature points.
%>                       Must provide at least phi1D and phi0D.
%> @retval ret  The computed array @f$[N\times \overline{N}\times 4]@f$
%>
%> This file is part of FESTUNG
%>
%> @copyright 2014-2017 Balthasar Reuter, Florian Frank, Vadym Aizinger
%> 
%> @par License
%> @parblock
%> This program is free software: you can redistribute it and/or modify
%> it under the terms of the GNU General Public License as published by
%> the Free Software Foundation, either version 3 of the License, or
%> (at your option) any later version.
%>
%> This program is distributed in the hope that it will be useful,
%> but WITHOUT ANY WARRANTY; without even the implied warranty of
%> MERCHANTABILITY or FITNESS FOR A PARTICULAR PURPOSE.  See the
%> GNU General Public License for more details.
%>
%> You should have received a copy of the GNU General Public License
%> along with this program.  If not, see <http://www.gnu.org/licenses/>.
%> @endparblock
%
function ret = integrateRefEdgeQuadriPhiIntPhiExtPhi1DExt(N, qOrd, basesOnQuad2D, basesOnQuad1D)
[~, W] = quadRule1D(qOrd);
mapE0E = [2 1 4 3];
ret = zeros(N(1), N(1), N(2), 4);
for n = 1 : 2
  np = mapE0E(n);
  for i = 1 : N(1)
    for j = 1 : N(1)
      for l = 1 : N(2)
        ret(i,j,l,n) = W * ( basesOnQuad2D.phi1D{qOrd}(:,i,n) .* basesOnQuad2D.phi1D{qOrd}(:,j,np) .* basesOnQuad1D.phi1D{qOrd}(:,l) );
      end % for l
    end  % for j
  end  % for i
end  % for n
for n = 3 : 4
  np = mapE0E(n);
  for i = 1 : N(1)
    for j = 1 : N(1)
      for l = 1 : N(2)
        ret(i,j,l,n) = W * ( basesOnQuad2D.phi1D{qOrd}(:,i,n) .* basesOnQuad2D.phi1D{qOrd}(:,j,np) * basesOnQuad1D.phi0D{qOrd}(l,n-2) );
      end % for l
    end  % for j
  end  % for i
end  % for n
end  % function

==> 0.4-beta2/core/integrateRefEdgeQuadriPhiIntPhiIntPhi1DInt.m <==
% Compute integrals over the edges of the reference square, whose integrands 
% consist of all permutations of two two-dimensional and a one-dimensional basis 
% function.

%===============================================================================
%> @file
%>
%> @brief Compute integrals over the edges of the reference square, whose 
%>        integrands consist of all permutations of two two-dimensional and a 
%>        one-dimensional basis function.
%===============================================================================
%>
%> @brief Compute integrals over the edges of the reference square, whose 
%>        integrands consist of all permutations of two two-dimensional and a 
%>        one-dimensional basis function.
%>
%> It computes a multidimensional array
%> @f$\hat{\mathsf{{P}}}^\mathrm{diag}\in
%>       \mathbb{R}^{N\times N\times \overline{N}\times4}@f$
%> defined by
%> @f[
%> [\hat{\mathsf{{Q}}}^\mathrm{diag}]_{i,j,l,n} =
%>   \int_0^1 \hat{\varphi}_i \circ \hat{\mathbf{\gamma}}_n(s) 
%>   \hat{\varphi}_j \circ \hat{\mathbf{\gamma}}_n(s) 
%>   \hat{\phi}_l\circ [\hat{\mathbf{\gamma}}_n(s)]_1 \mathrm{d}s \,,
%> @f]
%> where the mapping @f$\hat{\mathbf{\gamma}}_n@f$ is given in 
%> <code>gammaMapQuadri()</code>.
%>
%> @param  N            The local number of degrees of freedom 
%>                      @f$\mathbf{N} = [N, \overline{N}]@f$.
%> @param  qOrd         The order of the quadrature rule to be used.
%> @param  basesOnQuad2D A struct containing precomputed values of the 
%>                      two-dimensional basis functions on quadrature points.
%>                       Must provide at least phi1D.
%> @param  basesOnQuad1D A struct containing precomputed values of the 
%>                       one-dimensional basis functions on quadrature points.
%>                       Must provide at least phi1D and phi0D.
%> @retval ret  The computed array @f$[N\times \overline{N}\times 4]@f$
%>
%> This file is part of FESTUNG
%>
%> @copyright 2014-2017 Balthasar Reuter, Florian Frank, Vadym Aizinger
%> 
%> @par License
%> @parblock
%> This program is free software: you can redistribute it and/or modify
%> it under the terms of the GNU General Public License as published by
%> the Free Software Foundation, either version 3 of the License, or
%> (at your option) any later version.
%>
%> This program is distributed in the hope that it will be useful,
%> but WITHOUT ANY WARRANTY; without even the implied warranty of
%> MERCHANTABILITY or FITNESS FOR A PARTICULAR PURPOSE.  See the
%> GNU General Public License for more details.
%>
%> You should have received a copy of the GNU General Public License
%> along with this program.  If not, see <http://www.gnu.org/licenses/>.
%> @endparblock
%
function ret = integrateRefEdgeQuadriPhiIntPhiIntPhi1DInt(N, qOrd, basesOnQuad2D, basesOnQuad1D)
[~, W] = quadRule1D(qOrd);
ret = zeros(N(1), N(1), N(2), 4);
for n = 1 : 2
  for i = 1 : N(1)
    for j = 1 : N(1)
      for l = 1 : N(2)
        ret(i,j,l,n) = W * ( basesOnQuad2D.phi1D{qOrd}(:,i,n) .* basesOnQuad2D.phi1D{qOrd}(:,j,n) .* basesOnQuad1D.phi1D{qOrd}(:,l) );
      end % for l
    end  % for j
  end  % for i
end  % for n
for n = 3 : 4
  for i = 1 : N(1)
    for j = 1 : N(1)
      for l = 1 : N(2)
        ret(i,j,l,n) = W * ( basesOnQuad2D.phi1D{qOrd}(:,i,n) .* basesOnQuad2D.phi1D{qOrd}(:,j,n) * basesOnQuad1D.phi0D{qOrd}(l,5-n) );
      end % for l
    end  % for j
  end  % for i
end  % for n
end  % function

==> 0.4-beta2/core/integrateRefElem1DDphiPhiPhiPerQuad.m <==
% Evaluates all permutations of two one-dimensional basis functions and the
% spatial derivative of a one-dimensional basis function in all quadrature 
% points on the unit interval.

%===============================================================================
%> @file
%>
%> @brief Evaluates all permutations of two one-dimensional basis functions and
%>        the spatial derivative of a one-dimensional basis function in all 
%>        quadrature points on the unit interval.
%===============================================================================
%>
%> @brief Evaluates all permutations of two one-dimensional basis functions and
%>        the spatial derivative of a one-dimensional basis function in all 
%>        quadrature points on the unit interval.
%>
%> It computes a multidimensional array @f$\hat{\mathsf{G}} 
%>    \in \mathbb{R}^{N\times N\times N\times R}@f$, which is defined by
%> @f[
%> \left[\hat{\mathsf{G}}\right]_{i,j,l,r} \;:=\;
%>   w_r \, \partial_{\hat{x}} \hat{\phi}_i(q_r) \,
%>   \hat{\phi}_j(q_r) \, \hat{\phi}_l(q_r)
%> @f]
%> with the quadrature points @f$q_r@f$ and weights @f$w_r@f$ given by
%> <code>quadRule1D()</code>
%>
%> @param  N            The local number of degrees of freedom
%> @param  qOrd         The order of the quadrature rule to be used
%> @param  basesOnQuad  A struct containing precomputed values of the basis
%>                      functions on quadrature points. Must provide at
%>                      least phi1D and gradPhi1D.
%> @retval ret  The computed array @f$[N\times N\times N\times R]@f$
%>
%> This file is part of FESTUNG
%>
%> @copyright 2014-2017 Balthasar Reuter, Florian Frank, Vadym Aizinger
%> 
%> @par License
%> @parblock
%> This program is free software: you can redistribute it and/or modify
%> it under the terms of the GNU General Public License as published by
%> the Free Software Foundation, either version 3 of the License, or
%> (at your option) any later version.
%>
%> This program is distributed in the hope that it will be useful,
%> but WITHOUT ANY WARRANTY; without even the implied warranty of
%> MERCHANTABILITY or FITNESS FOR A PARTICULAR PURPOSE.  See the
%> GNU General Public License for more details.
%>
%> You should have received a copy of the GNU General Public License
%> along with this program.  If not, see <http://www.gnu.org/licenses/>.
%> @endparblock
%
function ret = integrateRefElem1DDphiPhiPhiPerQuad(N, qOrd, basesOnQuad)
validateattributes(basesOnQuad, {'struct'}, {}, mfilename, 'basesOnQuad')
[Q, W] = quadRule1D(qOrd); R = length(W);
ret = { zeros(N, N, N, R), zeros(N, N, N, R), zeros(N, N, N, R) }; % [N x N x N x R]
for i = 1 : N
  for j = 1 : N
    for l = 1 : N
      ret{1}(i, j, l, :) = W.' .* ( basesOnQuad.gradPhi1D{qOrd}(:, i) .* basesOnQuad.phi1D{qOrd}(:, j) .* basesOnQuad.phi1D{qOrd}(:, l) );
      ret{2}(i, j, l, :) = (W .* Q).' .* ( basesOnQuad.gradPhi1D{qOrd}(:, i) .* basesOnQuad.phi1D{qOrd}(:, j) .* basesOnQuad.phi1D{qOrd}(:, l) );
    end % for l
  end % for j
end % for i
end % function

==> 0.4-beta2/core/integrateRefElem1DPhiPhi.m <==
% Compute integrals on the reference interval, whose integrands 
% consist of all permutations of two basis functions.

%===============================================================================
%> @file
%>
%> @brief Compute integrals on the reference interval, whose 
%>        integrands consist of all permutations of two basis functions.
%===============================================================================
%>
%> @brief Compute integrals on the reference interval, whose 
%>        whose integrands consist of all permutations of two basis functions.
%>
%> It computes a matrix
%> @f$\hat{\overline{\mathsf{M}}}\in\mathbb{R}^{N\times N}@f$
%> defined by
%> @f[
%> [\hat{\overline{\mathsf{M}}}]_{i,j} =
%>   \int_0^1 \hat{\Phi}_i \hat{\Phi}_j \mathrm{d}\hat{\mathbf{x}} \,.
%> @f]
%>
%> @param  N    The local number of degrees of freedom
%> @param  qOrd The order of the quadrature rule to be used
%> @param  basesOnQuad  A struct containing precomputed values of the basis
%>                      functions on quadrature points. Must provide at
%>                      least phi1D.
%> @retval ret  The computed matrix @f$[N\times N]@f$
%>
%> This file is part of FESTUNG
%>
%> @copyright 2014-2015 Florian Frank, Balthasar Reuter, Vadym Aizinger
%> 
%> @par License
%> @parblock
%> This program is free software: you can redistribute it and/or modify
%> it under the terms of the GNU General Public License as published by
%> the Free Software Foundation, either version 3 of the License, or
%> (at your option) any later version.
%>
%> This program is distributed in the hope that it will be useful,
%> but WITHOUT ANY WARRANTY; without even the implied warranty of
%> MERCHANTABILITY or FITNESS FOR A PARTICULAR PURPOSE.  See the
%> GNU General Public License for more details.
%>
%> You should have received a copy of the GNU General Public License
%> along with this program.  If not, see <http://www.gnu.org/licenses/>.
%> @endparblock
%
function ret = integrateRefElem1DPhiPhi(N, qOrd, basesOnQuad)
validateattributes(basesOnQuad, {'struct'}, {}, mfilename, 'basesOnQuad')
[~, W] = quadRule1D(qOrd);
ret = zeros(N); % [N x N]
for i = 1 : N
  for j = 1 : N
    ret(i, j) = sum( W' .* basesOnQuad.phi1D{qOrd}(:, i) .* basesOnQuad.phi1D{qOrd}(:, j) );
  end % for
end % for
end % function


==> 0.4-beta2/core/integrateRefElemDphiPhi.m <==
% Compute integrals on the reference triangle, whose integrands consist of all
% permutations of a basis function with one of the (spatial) derivatives of a
% basis function.

%===============================================================================
%> @file
%>
%> @brief Compute integrals on the reference triangle, whose integrands consist 
%>        of all permutations of a basis function with one of the (spatial)
%>        derivatives of a basis function.
%===============================================================================
%>
%> @brief Compute integrals on the reference triangle @f$\hat{T}@f$,
%>        whose integrands consist of all permutations of a basis function with
%>        one of the (spatial) derivatives of a basis function.
%>
%> It computes a multidimensional array
%> @f$\hat{\mathsf{H}} \in \mathbb{R}^{N \times N \times 2}@f$
%> defined by
%> @f[
%>  [\hat{\mathsf{H}}]_{i,j,m} = \int_{\hat{T}} \partial_{\hat{x}^m} 
%>    \hat{\varphi}_i \hat{\varphi}_j \mathrm{d} \hat{\mathbf{x}}\,.
%> @f]
%>
%> @param  N    The local number of degrees of freedom
%> @param  basesOnQuad  A struct containing precomputed values of the basis
%>                      functions on quadrature points. Must provide at
%>                      least phi2D and gradPhi2D.
%> @param  qOrd (optional) The order of the quadrature rule to be used.
%> @retval ret  The computed array @f$[N\times N\times 2]@f$
%>
%> This file is part of FESTUNG
%>
%> @copyright 2014-2015 Florian Frank, Balthasar Reuter, Vadym Aizinger
%> 
%> @par License
%> @parblock
%> This program is free software: you can redistribute it and/or modify
%> it under the terms of the GNU General Public License as published by
%> the Free Software Foundation, either version 3 of the License, or
%> (at your option) any later version.
%>
%> This program is distributed in the hope that it will be useful,
%> but WITHOUT ANY WARRANTY; without even the implied warranty of
%> MERCHANTABILITY or FITNESS FOR A PARTICULAR PURPOSE.  See the
%> GNU General Public License for more details.
%>
%> You should have received a copy of the GNU General Public License
%> along with this program.  If not, see <http://www.gnu.org/licenses/>.
%> @endparblock
%
function ret = integrateRefElemDphiPhi(N, basesOnQuad, qOrd)
validateattributes(basesOnQuad, {'struct'}, {}, mfilename, 'basesOnQuad')
ret = zeros(N, N, 2); % [ N x N x 2]
if N > 1 % p > 0
  if nargin < 3, p = (sqrt(8*N+1)-3)/2;  qOrd = max(2*p, 1); end
  [~,~,W] = quadRule2D(qOrd);
  for i = 1 : N
    for j = 1 : N
      for m = 1 : 2
        ret(i, j, m) = sum( W' .* basesOnQuad.gradPhi2D{qOrd}(:,i,m) .* basesOnQuad.phi2D{qOrd}(:,j) );
      end % for
    end % for
  end % for
end % if
end % function


==> 0.4-beta2/core/integrateRefElemDphiPhiPerQuad.m <==
% Compute integral contributions on the reference triangle, whose integrands consist of all
% permutations of a basis function with one of the (spatial) derivatives of a
% basis function for every integration point.

%===============================================================================
%> @file
%>
%> @brief Compute integral contributions on the reference triangle, whose integrands consist 
%>        of all permutations of a basis function with one of the (spatial)
%>        derivatives of a basis function  for every integration point.
%===============================================================================
%>
%> @brief Compute integral contributions on the reference triangle @f$\hat{T}@f$,
%>        whose integrands consist of all permutations of a basis function with
%>        one of the (spatial) derivatives of a basis function for every integration point @f$ {\boldsymbol{\hat{q}}}_r @f$.
%>
%> It computes a multidimensional array
%> @f$\hat{\mathsf{G}} \in \mathbb{R}^{2 \times N \times N \times R}@f$
%> defined by
%> @f[
%> 	[\mathsf{\hat{G}}]_{m,i,j,r} = \omega_{r} \, \partial_{\hat{x}^{m}}{} \, \hat{\varphi}_{ki}({\boldsymbol{\hat{q}}}_r) \, \hat{\varphi}_{kj}({\boldsymbol{\hat{q}}}_r)
%> @f]
%> with @f$\omega_{r}@f$ denoting the integration weight. For efficient access of the array entries it is actually stored as an @f$2 \times 1 \text{ cell}@f$ with each cell storing a @f$N \times N \times R@f$ array.
%> 
%> 
%> @param  N    The local number of degrees of freedom @f$[\text{scalar}]@f$
%> 
%> @param  basesOnQuad  A struct containing precomputed values of the basis
%>                      functions on quadrature points. Must provide at
%>                      least phi2D and gradPhi2D. @f$[\text{struct}]@f$
%> 
%> @param  qOrd 	(optional) The order of the quadrature rule to be used.. @f$[\text{scalar}]@f$
%> 
%> @retval ret  The computed array @f$2 \times 1 \text{ cell}@f$ 
%>
%> This file is part of FESTUNG
%>
%> @copyright 2014-2017 Balthasar Reuter, Florian Frank, Vadym Aizinger
%> 
%> @author Alexander Jaust, 2017
%> @author Balthasar Reuter, 2017
%> 
%> @par License
%> @parblock
%> This program is free software: you can redistribute it and/or modify
%> it under the terms of the GNU General Public License as published by
%> the Free Software Foundation, either version 3 of the License, or
%> (at your option) any later version.
%>
%> This program is distributed in the hope that it will be useful,
%> but WITHOUT ANY WARRANTY; without even the implied warranty of
%> MERCHANTABILITY or FITNESS FOR A PARTICULAR PURPOSE.  See the
%> GNU General Public License for more details.
%>
%> You should have received a copy of the GNU General Public License
%> along with this program.  If not, see <http://www.gnu.org/licenses/>.
%> @endparblock
%
function ret = integrateRefElemDphiPhiPerQuad(N, basesOnQuad, qOrd)
validateattributes(basesOnQuad, {'struct'}, {}, mfilename, 'basesOnQuad')
if nargin < 3, p = (sqrt(8*N+1)-3)/2;  qOrd = max(2*p, 1);  end
[~, ~, W] = quadRule2D(qOrd); R = length(W);
ret = { zeros(N, N, R); zeros(N, N, R) };
for i = 1 : N
  for j = 1 : N
    for m = 1 : 2
      ret{m}(i, j, :) =  W(:) .* basesOnQuad.phi2D{qOrd}(:, j) .* basesOnQuad.gradPhi2D{qOrd}(:, i, m);
    end % for
  end % for
end % for
end % function


==> 0.4-beta2/core/integrateRefElemDphiPhiPhi.m <==
% Compute integrals on the reference triangle, whose integrands consist of all
% permutations of two basis functions with one of the (spatial) derivatives of a
% basis function.

%===============================================================================
%> @file
%>
%> @brief Compute integrals on the reference triangle, whose integrands consist 
%>        of all permutations of two basis functions with one of the (spatial)
%>        derivatives of a basis function.
%===============================================================================
%>
%> @brief Compute integrals on the reference triangle @f$\hat{T}@f$,
%>        whose integrands consist of all permutations of two basis functions
%>        with one of the (spatial) derivatives of a basis function.
%>
%> It computes a multidimensional array
%> @f$\hat{\mathsf{G}} \in \mathbb{R}^{N\times N\times N\times 2}@f$
%> defined by
%> @f[
%>  [\hat{\mathsf{G}}]_{i,j,l,m} = \int_{\hat{T}} 
%>    \partial_{\hat{x}^m} \hat{\varphi}_i \hat{\varphi}_l \hat{\varphi}_j \,.
%> @f]
%>
%> @param  N    The local number of degrees of freedom, either as a scalar
%>              for all three basis functions, or as a vector with three
%>              entries, specifying the number of degrees of freedom for
%>              each basis function.
%> @param  basesOnQuad  A struct containing precomputed values of the basis
%>                      functions on quadrature points. Must provide at
%>                      least phi2D and gradPhi2D.
%> @param  qOrd (optional) The order of the quadrature rule to be used.
%> @retval ret  The computed array @f$[N\times N\times N\times 2]@f$
%>
%> This file is part of FESTUNG
%>
%> @copyright 2014-2015 Florian Frank, Balthasar Reuter, Vadym Aizinger
%> 
%> @par License
%> @parblock
%> This program is free software: you can redistribute it and/or modify
%> it under the terms of the GNU General Public License as published by
%> the Free Software Foundation, either version 3 of the License, or
%> (at your option) any later version.
%>
%> This program is distributed in the hope that it will be useful,
%> but WITHOUT ANY WARRANTY; without even the implied warranty of
%> MERCHANTABILITY or FITNESS FOR A PARTICULAR PURPOSE.  See the
%> GNU General Public License for more details.
%>
%> You should have received a copy of the GNU General Public License
%> along with this program.  If not, see <http://www.gnu.org/licenses/>.
%> @endparblock
%
function ret = integrateRefElemDphiPhiPhi(N, basesOnQuad, qOrd)
validateattributes(basesOnQuad, {'struct'}, {}, mfilename, 'basesOnQuad')
if length(N) == 1
  N = N * ones(3,1);
else
  validateattributes(N, {'numeric'}, {'numel', 3}, mfilename, 'N')
end % if
ret = zeros(N(1), N(2), N(3), 2);

if N(1) == 1 % p == 0
  return
end % if

if nargin < 3
  p = (sqrt(8*max(N)+1)-3)/2;  qOrd = max(2*p, 1); 
end % if
[~,~,W] = quadRule2D(qOrd);

for i = 1 : N(1)
  for j = 1 : N(2)
    for l = 1 : N(3)
      for m = 1 : 2
        ret(i,j,l,m) = sum( W' .* basesOnQuad.gradPhi2D{qOrd}(:,i,m) .* basesOnQuad.phi2D{qOrd}(:,j) .* basesOnQuad.phi2D{qOrd}(:,l) );
      end % for
    end % for
  end % for
end % if
end % function


==> 0.4-beta2/core/integrateRefElemPhiPhi.m <==
% Compute integrals on the reference triangle, whose integrands 
% consist of all permutations of two basis functions.

%===============================================================================
%> @file
%>
%> @brief Compute integrals on the reference triangle, whose 
%>        integrands consist of all permutations of two basis functions.
%===============================================================================
%>
%> @brief Compute integrals on the reference triangle @f$\hat{T}@f$,
%>        whose integrands consist of all permutations of two basis functions.
%>
%> It computes a matrix
%> @f$\hat{\mathsf{M}}\in\mathbb{R}^{N\times N}@f$
%> defined by
%> @f[
%> [\hat{\mathsf{M}}]_{i,j} =
%>   \int_{\hat{T}} \hat{\varphi}_i \hat{\varphi}_j \mathrm{d}\hat{\mathbf{x}} \,.
%> @f]
%>
%> @param  N    The local number of degrees of freedom
%> @param  basesOnQuad  A struct containing precomputed values of the basis
%>                      functions on quadrature points. Must provide at
%>                      least phi2D.
%> @param  qOrd (optional) The order of the quadrature rule to be used.
%> @retval ret  The computed matrix @f$[N\times N]@f$
%>
%> This file is part of FESTUNG
%>
%> @copyright 2014-2015 Florian Frank, Balthasar Reuter, Vadym Aizinger
%> 
%> @par License
%> @parblock
%> This program is free software: you can redistribute it and/or modify
%> it under the terms of the GNU General Public License as published by
%> the Free Software Foundation, either version 3 of the License, or
%> (at your option) any later version.
%>
%> This program is distributed in the hope that it will be useful,
%> but WITHOUT ANY WARRANTY; without even the implied warranty of
%> MERCHANTABILITY or FITNESS FOR A PARTICULAR PURPOSE.  See the
%> GNU General Public License for more details.
%>
%> You should have received a copy of the GNU General Public License
%> along with this program.  If not, see <http://www.gnu.org/licenses/>.
%> @endparblock
%
function ret = integrateRefElemPhiPhi(N, basesOnQuad, qOrd)
validateattributes(basesOnQuad, {'struct'}, {}, mfilename, 'basesOnQuad')
if nargin < 3, p = (sqrt(8*N+1)-3)/2;  qOrd = max(2*p, 1); end
[~,~,W] = quadRule2D(qOrd);
ret = zeros(N); % [N x N]
for i = 1 : N
  for j = 1 : N
    ret(i, j) = sum( W' .* basesOnQuad.phi2D{qOrd}(:, i) .* basesOnQuad.phi2D{qOrd}(:, j) );
  end % for
end % for
end % function


==> 0.4-beta2/core/integrateRefElemQuadriDphiPhi.m <==
% Compute integrals on the reference square, whose integrands consist of all
% permutations of a basis function with one of the (spatial) derivatives of a
% basis function.

%===============================================================================
%> @file
%>
%> @brief Compute integrals on the reference square, whose integrands consist 
%>        of all permutations of a basis function with one of the (spatial)
%>        derivatives of a basis function.
%===============================================================================
%>
%> @brief Compute integrals on the reference square @f$\hat{T}@f$,
%>        whose integrands consist of all permutations of a basis function with
%>        one of the (spatial) derivatives of a basis function.
%>
%> It computes multidimensional arrays
%> @f$\hat{\mathsf{H}}^s \in \mathbb{R}^{N \times N \times 2}, s\in\{1,2,3\}@f$
%> defined by
%> @f[
%>  [\hat{\mathsf{H}}^1]_{i,j,m} = \int_{\hat{T}} \partial_{\hat{x}^m} 
%>    \hat{\varphi}_i \hat{\varphi}_j \mathrm{d} \hat{\mathbf{x}}\,,
%> @f]
%> @f[
%>  [\hat{\mathsf{H}}^2]_{i,j,m} = \int_{\hat{T}} \partial_{\hat{x}^m} 
%>    \hat{\varphi}_i \hat{\varphi}_j \hat{x}^1 \mathrm{d} \hat{\mathbf{x}}\,,
%> @f]
%> @f[
%>  [\hat{\mathsf{H}}^3]_{i,j,m} = \int_{\hat{T}} \partial_{\hat{x}^m} 
%>    \hat{\varphi}_i \hat{\varphi}_j \hat{x}^2 \mathrm{d} \hat{\mathbf{x}}\,,
%> @f]
%>
%> That way it allows to assemble global matrices on meshes with non-affine
%> transformations.
%>
%> @param  N            The local number of degrees of freedom.
%> @param  basesOnQuad  A struct containing precomputed values of the basis
%>                      functions on quadrature points. Must provide at
%>                      least phi2D and gradPhi2D.
%> @param  qOrd         The order of the quadrature rule.
%> @retval ret  The computed matrices as a cell array @f$[3\times 1]@f$
%>
%> This file is part of FESTUNG
%>
%> @copyright 2014-2017 Balthasar Reuter, Florian Frank, Vadym Aizinger
%> 
%> @par License
%> @parblock
%> This program is free software: you can redistribute it and/or modify
%> it under the terms of the GNU General Public License as published by
%> the Free Software Foundation, either version 3 of the License, or
%> (at your option) any later version.
%>
%> This program is distributed in the hope that it will be useful,
%> but WITHOUT ANY WARRANTY; without even the implied warranty of
%> MERCHANTABILITY or FITNESS FOR A PARTICULAR PURPOSE.  See the
%> GNU General Public License for more details.
%>
%> You should have received a copy of the GNU General Public License
%> along with this program.  If not, see <http://www.gnu.org/licenses/>.
%> @endparblock
%
function ret = integrateRefElemQuadriDphiPhi(N, basesOnQuad, qOrd)
validateattributes(basesOnQuad, {'struct'}, {}, mfilename, 'basesOnQuad')
[Q1, Q2, W] = quadRuleTensorProduct(qOrd);
ret = { zeros(N, N, 2), zeros(N, N, 2), zeros(N, N, 2) };
for m = 1 : 2
  for j = 1 : N
    for i = 1 : N
      phi2DgradPhi2D = basesOnQuad.phi2D{qOrd}(:,j) .* basesOnQuad.gradPhi2D{qOrd}(:,i,m);
      ret{1}(i,j,m) = W * phi2DgradPhi2D;
      ret{2}(i,j,m) = W * ( phi2DgradPhi2D .* Q1' );
      ret{3}(i,j,m) = W * ( phi2DgradPhi2D .* Q2' );
    end  % for i
  end  % for j
end  % for m
end  % function

==> 0.4-beta2/core/integrateRefElemQuadriDphiPhi1D.m <==
% Compute integrals on the reference square, whose integrands consist of all
% permutations of a one-dimensional basis function with one of the (spatial)
% derivatives of a two-dimensional basis function.

%===============================================================================
%> @file
%>
%> @brief Compute integrals on the reference square, whose integrands consist 
%>        of all permutations of a one-dimensional basis function with one of 
%>        the (spatial) derivatives of a two-dimensional basis function.
%===============================================================================
%>
%> @brief Compute integrals on the reference square, whose integrands consist 
%>        of all permutations of a one-dimensional basis function with one of 
%>        the (spatial) derivatives of a two-dimensional basis function.
%>
%> It computes multidimensional arrays
%> @f$\hat{\mathsf{H}}^s \in \mathbb{R}^{N \times \overline{N} \times 2}, 
%>     s\in\{1,2,3\}@f$
%> defined by
%> @f[
%>  [\hat{\mathsf{H}}^1]_{i,j,m} = \int_{\hat{T}} \partial_{\hat{x}^m} 
%>    \hat{\varphi}_i \hat{\phi}_j \mathrm{d} \hat{\mathbf{x}}\,,
%> @f]
%> @f[
%>  [\hat{\mathsf{H}}^2]_{i,j,m} = \int_{\hat{T}} \partial_{\hat{x}^m} 
%>    \hat{\varphi}_i \hat{\phi}_j \hat{x}^1 \mathrm{d} \hat{\mathbf{x}}\,,
%> @f]
%> @f[
%>  [\hat{\mathsf{H}}^3]_{i,j,m} = \int_{\hat{T}} \partial_{\hat{x}^m} 
%>    \hat{\varphi}_i \hat{\phi}_j \hat{x}^2 \mathrm{d} \hat{\mathbf{x}}\,,
%> @f]
%>
%> That way it allows to assemble global matrices on meshes with non-affine
%> transformations.
%>
%> @param  N            The local number of degrees of freedom 
%>                      @f$\mathbf{N} = [N, \overline{N}]@f$.
%> @param  qOrd         The order of the quadrature rule.
%> @param  basesOnQuad2D  A struct containing precomputed values of the 
%>                      two-dimensional basis functions on quadrature points.
%>                      Must provide at least gradPhi2D.
%> @param  basesOnQuad1D  A struct containing precomputed values of the 
%>                      one-dimensional basis functions on quadrature points.
%>                      Must provide at least phi1D.
%> @retval ret  The computed matrices as a cell array @f$[3\times 1]@f$
%>
%> This file is part of FESTUNG
%>
%> @copyright 2014-2017 Balthasar Reuter, Florian Frank, Vadym Aizinger
%> 
%> @par License
%> @parblock
%> This program is free software: you can redistribute it and/or modify
%> it under the terms of the GNU General Public License as published by
%> the Free Software Foundation, either version 3 of the License, or
%> (at your option) any later version.
%>
%> This program is distributed in the hope that it will be useful,
%> but WITHOUT ANY WARRANTY; without even the implied warranty of
%> MERCHANTABILITY or FITNESS FOR A PARTICULAR PURPOSE.  See the
%> GNU General Public License for more details.
%>
%> You should have received a copy of the GNU General Public License
%> along with this program.  If not, see <http://www.gnu.org/licenses/>.
%> @endparblock
%
function ret = integrateRefElemQuadriDphiPhi1D(N, qOrd, basesOnQuad2D, basesOnQuad1D)
validateattributes(N, {'numeric'}, {'numel', 2}, mfilename, 'N')
validateattributes(basesOnQuad2D, {'struct'}, {}, mfilename, 'basesOnQuad2D')
validateattributes(basesOnQuad1D, {'struct'}, {}, mfilename, 'basesOnQuad1D')
[Q1, Q2, W] = quadRuleTensorProduct(qOrd); 
numQuad1D = length(Q1) / size(basesOnQuad1D.phi1D{qOrd}, 1);
ret = { zeros(N(1), N(2), 2), zeros(N(1), N(2), 2), zeros(N(1), N(2), 2) };
for m = 1 : 2
  for i = 1 : N(1)
    for j = 1 : N(2)
      gradPhi2Dphi1D = basesOnQuad2D.gradPhi2D{qOrd}(:,i,m) .* kron(basesOnQuad1D.phi1D{qOrd}(:,j), ones(numQuad1D, 1));
      ret{1}(i,j,m) = W * gradPhi2Dphi1D;
      ret{2}(i,j,m) = W * ( gradPhi2Dphi1D .* Q1.' );
      ret{3}(i,j,m) = W * ( gradPhi2Dphi1D .* Q2.' );
    end % for j
  end % for i
end % for m
end % function


==> 0.4-beta2/core/integrateRefElemQuadriDphiPhiPhi.m <==
% Compute integrals on the reference square, whose integrands consist of all
% permutations of two basis functions with one of the (spatial) derivatives
%  of a basis function.

%===============================================================================
%> @file
%>
%> @brief Compute integrals on the reference square, whose integrands consist 
%>        of all permutations of two basis functions with one of the (spatial)
%>        derivatives of a basis function.
%===============================================================================
%>
%> @brief Compute integrals on the reference square @f$\hat{T}@f$,
%>        whose integrands consist of all permutations of two basis functions
%>        with one of the (spatial) derivatives of a basis function.
%>
%> It computes multidimensional arrays
%> @f$\hat{\mathsf{G}}^s \in \mathbb{R}^{N \times N \times N \times 2}, s\in\{1,2,3\}@f$
%> defined by
%> @f[
%>  [\hat{\mathsf{G}}^1]_{i,j,l,m} = \int_{\hat{T}} \partial_{\hat{x}^m} 
%>    \hat{\varphi}_i \hat{\varphi}_j \hat{\varphi}_l \mathrm{d} \hat{\mathbf{x}}\,,
%> @f]
%> @f[
%>  [\hat{\mathsf{G}}^2]_{i,j,m} = \int_{\hat{T}} \partial_{\hat{x}^m} 
%>    \hat{\varphi}_i \hat{\varphi}_j \hat{\varphi}_l \hat{x}^1 \mathrm{d} \hat{\mathbf{x}}\,,
%> @f]
%> @f[
%>  [\hat{\mathsf{G}}^3]_{i,j,m} = \int_{\hat{T}} \partial_{\hat{x}^m} 
%>    \hat{\varphi}_i \hat{\varphi}_j \hat{\varphi}_l \hat{x}^2 \mathrm{d} \hat{\mathbf{x}}\,,
%> @f]
%>
%> That way it allows to assemble global matrices on meshes with non-affine
%> transformations.
%>
%> @param  N            The local number of degrees of freedom.
%> @param  basesOnQuad  A struct containing precomputed values of the basis
%>                      functions on quadrature points. Must provide at
%>                      least phi2D and gradPhi2D.
%> @param  qOrd         The order of the quadrature rule.
%> @retval ret  The computed matrices as a cell array @f$[3\times 1]@f$
%>
%> This file is part of FESTUNG
%>
%> @copyright 2014-2017 Balthasar Reuter, Florian Frank, Vadym Aizinger
%> 
%> @par License
%> @parblock
%> This program is free software: you can redistribute it and/or modify
%> it under the terms of the GNU General Public License as published by
%> the Free Software Foundation, either version 3 of the License, or
%> (at your option) any later version.
%>
%> This program is distributed in the hope that it will be useful,
%> but WITHOUT ANY WARRANTY; without even the implied warranty of
%> MERCHANTABILITY or FITNESS FOR A PARTICULAR PURPOSE.  See the
%> GNU General Public License for more details.
%>
%> You should have received a copy of the GNU General Public License
%> along with this program.  If not, see <http://www.gnu.org/licenses/>.
%> @endparblock
%
function ret = integrateRefElemQuadriDphiPhiPhi(N, basesOnQuad, qOrd)
[Q1, Q2, W] = quadRuleTensorProduct(qOrd);
ret = { zeros(N, N, N, 2), zeros(N, N, N, 2), zeros(N, N, N, 2) };
for m = 1 : 2
  for j = 1 : N
    for l = 1 : j
      for i = 1 : N
        ind = sub2ind([N, N, N, 2], [i i], [j l], [l j], [m m]);
        gradPhi2Dphi2Dphi2D = basesOnQuad.gradPhi2D{qOrd}(:,i,m) .* basesOnQuad.phi2D{qOrd}(:,j) .* basesOnQuad.phi2D{qOrd}(:,l);
        ret{1}(ind) = W * gradPhi2Dphi2Dphi2D;
        ret{2}(ind) = W * (gradPhi2Dphi2Dphi2D .* Q1');
        ret{3}(ind) = W * (gradPhi2Dphi2Dphi2D .* Q2');
      end  % for i
    end  % for l
  end  % for j
end  % for m
end  % function

==> 0.4-beta2/core/integrateRefElemQuadriPhiPhi.m <==
% Compute integrals on the reference square, whose integrands 
% consist of all permutations of two basis functions.

%===============================================================================
%> @file
%>
%> @brief Compute integrals on the reference square, whose 
%>        integrands consist of all permutations of two basis functions.
%===============================================================================
%>
%> @brief Compute integrals on the reference square @f$\hat{T}@f$,
%>        whose integrands consist of all permutations of two basis functions.
%>
%> It computes matrices
%> @f$\hat{\mathsf{M}}^s\in\mathbb{R}^{N\times N}, s\in\{1,2,3\}@f$
%> defined by
%> @f[
%> [\hat{\mathsf{M}}^1]_{i,j} =
%>   \int_{\hat{T}} \hat{\varphi}_i \hat{\varphi}_j \mathrm{d}\hat{\mathbf{x}} \,,
%> @f]
%> @f[
%> [\hat{\mathsf{M}}^2]_{i,j} =
%>   \int_{\hat{T}} \hat{\varphi}_i \hat{\varphi}_j \hat{x}^1 \mathrm{d}\hat{\mathbf{x}} \,,
%> @f]
%> @f[
%> [\hat{\mathsf{M}}^1]_{i,j} =
%>   \int_{\hat{T}} \hat{\varphi}_i \hat{\varphi}_j \hat{x}^2 \mathrm{d}\hat{\mathbf{x}} \,.
%> @f]
%>
%> That way it allows to assemble global matrices on meshes with non-affine
%> transformations.
%>
%> @param  N            The local number of degrees of freedom.
%> @param  basesOnQuad  A struct containing precomputed values of the basis
%>                      functions on quadrature points. Must provide at
%>                      least phi2D.
%> @param  qOrd         The order of the quadrature rule.
%> @retval ret  The computed matrices as a cell array @f$[3\times 1]@f$
%>
%> This file is part of FESTUNG
%>
%> @copyright 2014-2017 Balthasar Reuter, Florian Frank, Vadym Aizinger
%> 
%> @par License
%> @parblock
%> This program is free software: you can redistribute it and/or modify
%> it under the terms of the GNU General Public License as published by
%> the Free Software Foundation, either version 3 of the License, or
%> (at your option) any later version.
%>
%> This program is distributed in the hope that it will be useful,
%> but WITHOUT ANY WARRANTY; without even the implied warranty of
%> MERCHANTABILITY or FITNESS FOR A PARTICULAR PURPOSE.  See the
%> GNU General Public License for more details.
%>
%> You should have received a copy of the GNU General Public License
%> along with this program.  If not, see <http://www.gnu.org/licenses/>.
%> @endparblock
%
function hatM = integrateRefElemQuadriPhiPhi(N, basesOnQuad, qOrd)
validateattributes(basesOnQuad, {'struct'}, {}, mfilename, 'basesOnQuad')
[Q1, Q2, W] = quadRuleTensorProduct(qOrd);
hatM = { zeros(N, N), zeros(N, N), zeros(N, N) };
for i = 1 : N
  for j = 1 : i
    ind = sub2ind([N N], [i j], [j i]);
    phi2Dphi2D = basesOnQuad.phi2D{qOrd}(:, i) .* basesOnQuad.phi2D{qOrd}(:, j);
    hatM{1}(ind) = W * phi2Dphi2D;
    hatM{2}(ind) = W * ( phi2Dphi2D .* Q1' );
    hatM{3}(ind) = W * ( phi2Dphi2D .* Q2' );
  end  % for j
end  % for i
end  % function

==> 0.4-beta2/core/isOctave.m <==
% Returns true if the current environment is GNU Octave.

%===============================================================================
%> @file
%>
%> @brief Returns true if the current environment is GNU Octave.
%===============================================================================
%>
%> @brief Returns true if the current environment is GNU Octave.
%>
%> This function uses the recommended way of distinguishing between MATLAB and
%> GNU Octave: 
%> https://octave.org/doc/interpreter/How-to-Distinguish-Between-Octave-and-Matlab.html
%> 
%> This is usually used when working around some bugs of Octave.
%> 
%> 
%> @retval  retval  true, if Octave is used, false otherwise (i.e., MATLAB)
%>
%> This file is part of FESTUNG
%>
%> @copyright 2014-2018 Balthasar Reuter, Florian Frank, Vadym Aizinger
%> @author Balthasar Reuter, 2018
%> 
%> @par License
%> @parblock
%> This program is free software: you can redistribute it and/or modify
%> it under the terms of the GNU General Public License as published by
%> the Free Software Foundation, either version 3 of the License, or
%> (at your option) any later version.
%>
%> This program is distributed in the hope that it will be useful,
%> but WITHOUT ANY WARRANTY; without even the implied warranty of
%> MERCHANTABILITY or FITNESS FOR A PARTICULAR PURPOSE.  See the
%> GNU General Public License for more details.
%>
%> You should have received a copy of the GNU General Public License
%> along with this program.  If not, see <http://www.gnu.org/licenses/>.
%> @endparblock
%
function retval = isOctave
  persistent cacheval;  % speeds up repeated calls

  if isempty (cacheval)
    cacheval = (exist ('OCTAVE_VERSION', 'builtin') > 0);
  end

  retval = cacheval;
end % function

==> 0.4-beta2/core/iterateSubSteps.m <==
% Generic routine for iterating over arbitrary processes during one single
% time step.

%===============================================================================
%> @file
%>
%> @brief Generic routine for iterating over arbitrary processes during one single
%>        time step.
%===============================================================================
%>
%> @brief Generic routine for iterating over arbitrary processes during one single
%>        time step.
%>
%> This routine provides a generic interface for arbitrary processes during one 
%> single time step.
%> It makes the assumption that any kind of process can be subdivided into
%> three parts that are executed after each other:
%> 
%>  1. Pre-processing: Performs all tasks (e.g., assembly of matrix blocks,
%>     evaluation of boundary conditions, etc.) that are required for the
%>     computation of the next substep.
%>     See template/preprocessSubStep.m
%>  2. Solution: Computes the solution at the next substep, e.g., at a new
%>     Runge-Kutta step.
%>     See template/solveSubStep.m
%>  3. Post-processing: Performs any tasks that are necessary after
%>     computing the next substep, e.g., updating the new solution during a
%>     DIRK-iteration. This is usually also the place to decide, whether the
%>     substep loop should be terminated. For this, 
%>     <code>problemData.isSubsteppingFinished</code> must be
%>     set to <code>true</code>.
%>     See template/postprocessSubStep.m
%>
%> A struct <code>problemData</code> is passed to and returned from every
%> routine in the above steps, which allows to store problem data or 
%> computed values.
%>
%> @param  problemData  A struct that is passed to and returned from every
%>                      routine in all routines, which allows to store problem 
%>                      data or computed values.
%> @param  nStep        The index number of the current time step.
%> @param  stepHandles  (optional) A cell array containing the names of the
%>                      steps. Defaults to `subStepList` from getStepLists().
%>
%> This file is part of FESTUNG
%>
%> @copyright 2014-2016 Balthasar Reuter, Florian Frank, Vadym Aizinger
%> @author Hennes Hajduk, 2016
%> @author Balthasar Reuter, 2017
%> 
%> @par License
%> @parblock
%> This program is free software: you can redistribute it and/or modify
%> it under the terms of the GNU General Public License as published by
%> the Free Software Foundation, either version 3 of the License, or
%> (at your option) any later version.
%>
%> This program is distributed in the hope that it will be useful,
%> but WITHOUT ANY WARRANTY; without even the implied warranty of
%> MERCHANTABILITY or FITNESS FOR A PARTICULAR PURPOSE.  See the
%> GNU General Public License for more details.
%>
%> You should have received a copy of the GNU General Public License
%> along with this program.  If not, see <http://www.gnu.org/licenses/>.
%> @endparblock
%
function problemData = iterateSubSteps(problemData, nStep, stepHandles)
if nargin < 3
  % List of functions making up a substep
  [~, ~, ~, subStepList] = getStepLists();
  % Check existence of all required functions
  assert(isequal(cellfun(@(fun) exist([ fun '.m'], 'file'), subStepList), 2 * ones(size(subStepList))), ...
    'Not all the required functions for the substepping of the problem steps found.')
  % Obtain function handles for steps
  stepHandles = getStepHandles(problemData.problemName, subStepList);
end % if
%% Enter iterative loop
assert(isstruct(problemData) && isfield(problemData, 'isSubSteppingFinished') && islogical(problemData.isSubSteppingFinished), ...
  'Struct "problemData" must contain a logical variable "isSubSteppingFinished".');
stepNames = fieldnames(stepHandles);
nSubStep = 0;
while ~problemData.isSubSteppingFinished
  nSubStep = nSubStep + 1;
  for nFunc = 1 : length(stepNames)
    problemData = stepHandles.(stepNames{nFunc})(problemData, nStep, nSubStep);
  end % for
end % while
end % function


==> 0.4-beta2/core/kronVec.m <==
% Computes a modified Kronecker product with a vector of matrices as second
% operand.

%===============================================================================
%> @file
%>
%> @brief Computes a modified Kronecker product with a vector of matrices 
%>        as second operand.
%===============================================================================
%>
%> @brief Computes a modified Kronecker product with a vector of matrices 
%>        as second operand.
%> 
%> It evaluates the operation 
%> @f$\mathsf{K} = \mathsf{A} \otimes_\mathrm{V} \mathsf{B}@f$, with
%> @f$\mathsf{A} = [a_{ij}] \in \mathbb{R}^{m_a \times n_a}@f$, 
%> @f$\mathsf{B} = [b_{kl}] \in \mathbb{R}^{m_b \times n_b}@f$,
%> @f$m_b = r m_a, r\in\mathbb{N}@f$ and the operation defined as
%> @f[
%>  \mathsf{A} \otimes_\mathrm{V} \mathsf{B} \;:=\;
%>  \left[a_{ij} \left[\mathsf{B}\right]_{(i-1)r\,:\,ir, :} \right]
%>  = \mathsf{K} \in \mathbb{R}^{m_b \times n_a n_b}\;.
%> @f]
%> It can be understood as a Kronecker product that takes a different right
%> hand side for every row of the left hand side.
%> 
%> @note The number of rows of the second operand @f$\mathsf{B}@f$ must be
%>       the same or a multiple of the number of rows of the first operand
%>       @f$A@f$.
%>
%> @param A  The first operand. @f$[m_a \times n_a]@f$
%> @param B  The second operand. @f$[m_b \times n_b]@f$
%> @retval K The result of the operation. @f$[m_b \times n_a n_b]@f$
%>
%> This file is part of FESTUNG
%>
%> @copyright 2014-2016 Florian Frank, Balthasar Reuter, Vadym Aizinger
%> 
%> @par License
%> @parblock
%> This program is free software: you can redistribute it and/or modify
%> it under the terms of the GNU General Public License as published by
%> the Free Software Foundation, either version 3 of the License, or
%> (at your option) any later version.
%>
%> This program is distributed in the hope that it will be useful,
%> but WITHOUT ANY WARRANTY; without even the implied warranty of
%> MERCHANTABILITY or FITNESS FOR A PARTICULAR PURPOSE.  See the
%> GNU General Public License for more details.
%>
%> You should have received a copy of the GNU General Public License
%> along with this program.  If not, see <http://www.gnu.org/licenses/>.
%> @endparblock
%
function K = kronVec(A, B)
if ~ismatrix(A) || ~ismatrix(B)
  error(message('MATLAB:kron:TwoDInput'));
end
[ma,na] = size(A);
[mb,nb] = size(B);
if ~mod(mb, ma) == 0
  error('The number of rows in B must be a multiple of the number of rows in A!');
end
mc = mb / ma;
if ~issparse(A) && ~issparse(B)
  % Both inputs full, result is full.
  A = reshape(A, [1 ma 1 na]);
  B = reshape(B, [mc ma nb 1]);
  K = reshape(bsxfun(@times, A, B), [mb na*nb]);
else
  % Replicate rows of A
  [i2, j2, v2] = find(kron(A, ones(mc, 1)));
  % Compute row and column vectors
  ik = repmat(i2, [1 nb]);
  jk = bsxfun(@plus, nb * (j2 - 1), 1 : nb);
  % Select and replicate blocks from B and multiply with A
  sk = bsxfun(@times, v2, B(i2, :));
  % Build result matrix
  K = sparse(ik, jk, sk, mb, na * nb);
end % if
end % function


==> 0.4-beta2/core/mapLocalEdgeIndexQuadri.m <==
% Obtain local edge index np in neighboring element from local edge index 
% nn for quadrilateral elements.

%===============================================================================
%> @file
%>
%> @brief Obtain local edge index np in neighboring element from local edge
%>        index nn for quadrilateral elements.
%===============================================================================
%>
%> @brief Obtain local edge index np in neighboring element from local edge
%>        index nn for quadrilateral elements.
%>
%> Due to the structured nature of quadrilateral meshes, the local edge
%> index @f$n^+@f$ in the neighbouring element is implicitly given by the
%> local edge index @f$n^-@f$.
%>
%> Since the direction of integration does not change in our quadrilateral
%> meshes there is no need for a mapping @f$\theta@f$ (theta()) as for
%> triangular meshes. However, there may be a need to identify the local
%> edge index for an edge in the neighboring element.
%>
%> This function can be used to compute one from the other.
%> 
%> @param  nn    Local edge index @f$n^-@f$.
%>
%> @retval np    Local edge index @f$n^+@f$.
%>
%> This file is part of FESTUNG
%>
%> @copyright 2014-2018 Balthasar Reuter, Florian Frank, Vadym Aizinger
%>
%> @author Balthasar Reuter, 2018
%> 
%> @par License
%> @parblock
%> This program is free software: you can redistribute it and/or modify
%> it under the terms of the GNU General Public License as published by
%> the Free Software Foundation, either version 3 of the License, or
%> (at your option) any later version.
%>
%> This program is distributed in the hope that it will be useful,
%> but WITHOUT ANY WARRANTY; without even the implied warranty of
%> MERCHANTABILITY or FITNESS FOR A PARTICULAR PURPOSE.  See the
%> GNU General Public License for more details.
%>
%> You should have received a copy of the GNU General Public License
%> along with this program.  If not, see <http://www.gnu.org/licenses/>.
%> @endparblock
%
function np = mapLocalEdgeIndexQuadri(nn)
mapE0E = [2 1 4 3];
np = mapE0E(nn);
end % function

==> 0.4-beta2/core/mapTensorProductIndex.m <==
% Computes the one-dimensional (linearized) index of a tensor product basis 
% for two given indices of the underlying basis functions.

%===============================================================================
%> @file
%>
%> @brief Computes the one-dimensional (linearized) index of a tensor product
%>         basis for two given indices of the underlying basis functions.
%===============================================================================
%>
%> @brief Computes the one-dimensional (linearized) index of a two-dimensional
%>        tensor product basis function for two given indices of the associated 
%>        one-dimensional basis functions.
%>
%> This gives the linearized index of a basis function, as provided by
%> <code>phiTensorProduct()</code>, for given indices of the underlying 
%> basis functions.
%>
%> The index is chosen such that basis functions of a polynomial degree
%> appear consecutively.
%>
%> The mapping up to polynomial degree three is the following:
%> <table>
%> <tr><th> p </th> <td> 0 </td> <td colspan="3"> 1 </td> <td colspan="5"> 2 </td> 
%>   <td colspan="7"> 3 </td></tr>
%> <tr><th> [m,n] </th> <td> [1,1] </td> <td> [2,1] </td> <td> [2,2] </td> <td> [1,2] </td> 
%>   <td> [3,1] </td> <td> [3,2] </td> <td> [3,3] </td> <td> [2,3] </td> <td> [1,3] </td>
%>   <td> [4,1] </td> <td> [4,2] </td> <td> [4,3] </td> <td> [4,4] </td> <td> [3,4] </td>
%>   <td> [2,4] </td> <td> [1,4] </td></tr>
%> <tr><th> i </th> <td> 1 </td> <td> 2 </td> <td> 3 </td> <td> 4 </td> 
%>   <td> 5 </td> <td> 6 </td> <td> 7 </td> <td> 8 </td> <td> 9 </td> 
%>   <td> 10 </td> <td> 11 </td> <td> 12 </td> <td> 13 </td> <td> 14 </td> 
%>   <td> 15 </td> <td> 16 </td> </tr>
%> </table>
%> 
%> @param  m, n  Index of one-dimensional basis functions.
%> @retval ret   Linearized index of the two-dimensional basis function.
%>
%> This file is part of FESTUNG
%>
%> @copyright 2014-2017 Balthasar Reuter, Florian Frank, Vadym Aizinger
%> 
%> @par License
%> @parblock
%> This program is free software: you can redistribute it and/or modify
%> it under the terms of the GNU General Public License as published by
%> the Free Software Foundation, either version 3 of the License, or
%> (at your option) any later version.
%>
%> This program is distributed in the hope that it will be useful,
%> but WITHOUT ANY WARRANTY; without even the implied warranty of
%> MERCHANTABILITY or FITNESS FOR A PARTICULAR PURPOSE.  See the
%> GNU General Public License for more details.
%>
%> You should have received a copy of the GNU General Public License
%> along with this program.  If not, see <http://www.gnu.org/licenses/>.
%> @endparblock
%
function ret = mapTensorProductIndex(m, n)
p = max(m,n);
ret = (p - 1) .* (p - 1) + p - m + n;
end



==> 0.4-beta2/core/mapTensorProductIndexInv.m <==
% Computes the two indices of the underlying one-dimensional basis
% functions for a given linearized index of a two-dimensional basis tensor
% product basis function.

%===============================================================================
%> @file
%>
%> @brief Computes the two indices of the underlying one-dimensional basis
%>        functions for a given linearized index of a two-dimensional basis tensor
%>        product basis function.
%===============================================================================
%>
%> @brief Computes the two indices of the underlying one-dimensional basis
%>        functions for a given linearized index of a two-dimensional basis tensor
%>        product basis function.
%>
%> This is the inverse of <code>mapTensorProductIndex()</code>.
%> 
%> @param  i     Linearized index of the two-dimensional basis function.
%> @retval m,n   Index of one-dimensional basis functions.
%>
%> This file is part of FESTUNG
%>
%> @copyright 2014-2017 Balthasar Reuter, Florian Frank, Vadym Aizinger
%> 
%> @par License
%> @parblock
%> This program is free software: you can redistribute it and/or modify
%> it under the terms of the GNU General Public License as published by
%> the Free Software Foundation, either version 3 of the License, or
%> (at your option) any later version.
%>
%> This program is distributed in the hope that it will be useful,
%> but WITHOUT ANY WARRANTY; without even the implied warranty of
%> MERCHANTABILITY or FITNESS FOR A PARTICULAR PURPOSE.  See the
%> GNU General Public License for more details.
%>
%> You should have received a copy of the GNU General Public License
%> along with this program.  If not, see <http://www.gnu.org/licenses/>.
%> @endparblock
%
function [m, n] = mapTensorProductIndexInv(i)
p = ceil(sqrt(i));
local_ind = p-(i-(p-1).^2);
m = p + min(local_ind, 0);
n = p - max(local_ind, 0);
end



==> 0.4-beta2/core/mult2ind.m <==
% Compute the linear index corresponding to a two-dimensional multiindex.
%
%===============================================================================
%> @file
%>
%> @brief Compute the linear index corresponding to a two-dimensional multiindex.
%===============================================================================
%>
%> @brief Compute the linear index corresponding to a two-dimensional multiindex.
%>
%> For a given two-dimensional multiindex @f$\mathbf{a} = [a^1, a^2]^T@f$
%> the corresponding linear index is computed, using the following ordering:
%>
%>        a^T   |  ind
%>     ---------+-------
%>       [0,0]  |   1
%>       [1,0]  |   2
%>       [0,1]  |   3
%>       [2,0]  |   4
%>       [1,1]  |   5
%>       [0,2]  |   6
%>       [3,0]  |   7
%>       [2,1]  |   8
%>       [1,2]  |   9
%>       [0,3]  |  10
%>             ...
%>
%> This is useful, e.g., to find the index of a certain derivative in the
%> Taylor basis functions.
%>
%> @param a      Two-dimensional multi-index as a row vector. Multiple
%>               multi-indices can be given as multiple rows. 
%>               @f$[n \times 2]@f$
%> 
%> @return The linear index. @f$[n \times 1]@f$
%>
%> This file is part of FESTUNG
%>
%> @copyright 2014-2016 Florian Frank, Balthasar Reuter, Vadym Aizinger
%> 
%> @par License
%> @parblock
%> This program is free software: you can redistribute it and/or modify
%> it under the terms of the GNU General Public License as published by
%> the Free Software Foundation, either version 3 of the License, or
%> (at your option) any later version.
%>
%> This program is distributed in the hope that it will be useful,
%> but WITHOUT ANY WARRANTY; without even the implied warranty of
%> MERCHANTABILITY or FITNESS FOR A PARTICULAR PURPOSE.  See the
%> GNU General Public License for more details.
%>
%> You should have received a copy of the GNU General Public License
%> along with this program.  If not, see <http://www.gnu.org/licenses/>.
%> @endparblock
%
function ind = mult2ind(a)
assert(size(a, 2) == 2);
p = sum(a, 2);
N = p .* (p + 1) / 2;
ind = N + 1 + a(:, 2);
end

==> 0.4-beta2/core/multiindex.m <==
% Computes all two-dimensional multi-indices involved in the representation
% of a polynomial solution of degree p.

%===============================================================================
%> @file
%>
%> @brief Computes all two-dimensional multi-indices involved in the representation
%>        of a polynomial solution of degree p.
%===============================================================================
%>
%> @brief  Computes all two-dimensional multi-indices involved in the representation
%>         of a polynomial solution of degree @f$p@f$.
%>
%> This can be used to determine the derivatives associated with a degree
%> of freedom in a Taylor basis representation (cf.
%> <code>phiTaylorPhy()</code>)
%> 
%> @param  p   The polynomial degree
%> @retval ret A matrix of two-dimensional multi-indices.
%>             @f$[\frac{p(p+1)}{2} \times 2]@f$
%>
%> This file is part of FESTUNG
%>
%> @copyright 2014-2016 Florian Frank, Balthasar Reuter, Vadym Aizinger
%> 
%> @par License
%> @parblock
%> This program is free software: you can redistribute it and/or modify
%> it under the terms of the GNU General Public License as published by
%> the Free Software Foundation, either version 3 of the License, or
%> (at your option) any later version.
%>
%> This program is distributed in the hope that it will be useful,
%> but WITHOUT ANY WARRANTY; without even the implied warranty of
%> MERCHANTABILITY or FITNESS FOR A PARTICULAR PURPOSE.  See the
%> GNU General Public License for more details.
%>
%> You should have received a copy of the GNU General Public License
%> along with this program.  If not, see <http://www.gnu.org/licenses/>.
%> @endparblock
%
function mult = multiindex(p)
mult = zeros(p * (p+1) / 2, 2);
mult(1,:) = [0, 0];
for ord = 1 : p
  offset = ord * (ord+1) / 2;
  for i = 1 : ord + 1
    mult(offset + i, :) = mult(1, :) + [ord - i + 1, i - 1];
  end
end
end

==> 0.4-beta2/core/outputHotstart.m <==
% Stores an arbitrary number of variables to a hotstart file with given
% filename.

%===============================================================================
%> @file
%>
%> @brief Stores an arbitrary number of variables to a hotstart file with 
%>        given filename.
%===============================================================================
%>
%> @brief Stores an arbitrary number of variables to a hotstart file with 
%>        given filename.
%>
%> It can be used to save the state of the algorithm and later continue
%> the computation.
%>
%> The stored data can be loaded using readHotstart().
%>
%> All variables and values that are to be stored must be given as pairs of
%> name and value.
%>
%> @par Example
%> @parblock
%> a = 5;
%> b = rand(10);
%> c = 1:9;
%>
%> @code
%> outputHotstart('hotstartfile.mat', 'a', a, 'b', b, 'c', c);
%> @endcode
%> @endparblock
%>
%> @param  filename     The name of the hotstart file.
%> @param  varargin     An arbitrary number of variables that is to be
%>                      stored. Must be specified as pairs of name and
%>                      value.
%>
%> This file is part of FESTUNG
%>
%> @copyright 2014-2016 Balthasar Reuter, Florian Frank, Vadym Aizinger
%> 
%> @par License
%> @parblock
%> This program is free software: you can redistribute it and/or modify
%> it under the terms of the GNU General Public License as published by
%> the Free Software Foundation, either version 3 of the License, or
%> (at your option) any later version.
%>
%> This program is distributed in the hope that it will be useful,
%> but WITHOUT ANY WARRANTY; without even the implied warranty of
%> MERCHANTABILITY or FITNESS FOR A PARTICULAR PURPOSE.  See the
%> GNU General Public License for more details.
%>
%> You should have received a copy of the GNU General Public License
%> along with this program.  If not, see <http://www.gnu.org/licenses/>.
%> @endparblock
%
function outputHotstart(filename, varargin)
if nargin < 2
  error('No variable to save specified!')
end % if

%% Ensure target directory exists and file has an extension
validateattributes(filename, {'char'}, {'nonempty'})
[dirname, ~, ext] = fileparts(filename);
if ~isempty(dirname) && ~isdir(dirname)
  mkdir(dirname);
end % if
if isempty(ext)
  filename = [filename '.mat'];
end % if

%% Convert given data into struct
labels = varargin(1:2:end);
assert(length(labels) == (nargin-1) / 2, 'Not all variables given as pairs');
data = cell2struct(varargin(2:2:end), labels, 2);
validateattributes(data, {'struct'}, {'size', [1 1]})

%% Save struct
save(filename, 'data');
disp(['Hotstart data written to ' filename]);
end % function



==> 0.4-beta2/core/phi.m <==
% Evaluates the i-th basis function.

%===============================================================================
%> @file
%>
%> @brief Evaluates the i-th basis function.
%===============================================================================
%>
%> @brief Evaluates the @f$i@f$-th basis function on the reference triangle 
%>        @f$\hat{T}@f$ at points specified by a list of @f$\hat{x}^1@f$ 
%>        and @f$\hat{x}^2@f$ coordinates .
%>
%> @param  i   The index of the basis function.
%> @param  X1  A list of @f$\hat{x}^1@f$ coordinates.
%> @param  X2  A list of @f$\hat{x}^2@f$ coordinates.
%> @retval ret The @f$i@f$-th basis function in all points specified by
%>             <code>X1</code>, <code>X2</code>. It holds <code>size(X1) ==
%>             size(X2) == size(ret)</code>.
%>
%> This file is part of FESTUNG
%>
%> @copyright 2014-2015 Florian Frank, Balthasar Reuter, Vadym Aizinger
%> 
%> @par License
%> @parblock
%> This program is free software: you can redistribute it and/or modify
%> it under the terms of the GNU General Public License as published by
%> the Free Software Foundation, either version 3 of the License, or
%> (at your option) any later version.
%>
%> This program is distributed in the hope that it will be useful,
%> but WITHOUT ANY WARRANTY; without even the implied warranty of
%> MERCHANTABILITY or FITNESS FOR A PARTICULAR PURPOSE.  See the
%> GNU General Public License for more details.
%>
%> You should have received a copy of the GNU General Public License
%> along with this program.  If not, see <http://www.gnu.org/licenses/>.
%> @endparblock
%
function ret = phi(i, X1, X2)
switch i
  case 1,  ret = sqrt(2)*ones(size(X1));
  case 2,  ret = 2 - 6*X1;
  case 3,  ret = 2*sqrt(3)*(1 - X1 - 2*X2);
  case 4,  ret = sqrt(6)*((10*X1 - 8).*X1 + 1);
  case 5,  ret = sqrt(3)*((5*X1 - 4).*X1 + (-15*X2 + 12).*X2 - 1);
  case 6,  ret = 3*sqrt(5)*((3*X1 + 8*X2 - 4).*X1 + (3*X2 - 4).*X2 + 1);
  case 7,  ret = 2*sqrt(2)*(-1+(15+(-45+35*X1).*X1).*X1); 
  case 8,  ret = 2*sqrt(6)*(-1+(13+(-33+21*X1).*X1).*X1+(2+(-24+42*X1).*X1).*X2);
  case 9,  ret = 2*sqrt(10)*(-1+(9+(-15+7*X1).*X1).*X1+(6+(-48+42*X1).*X1+(-6+42*X1).*X2).*X2);
  case 10, ret = 2*sqrt(14)*(-1+(3+(-3+X1).*X1).*X1+(12+(-24+12*X1).*X1+(-30+30*X1+20*X2).*X2).*X2);
  case 11, ret = sqrt(10)*(1+(-24+(126+(-224+126*X1).*X1).*X1).*X1);
  case 12, ret = sqrt(30)*(1+(-22+(105+(-168+84*X1).*X1).*X1).*X1+(-2+(42+(-168+168*X1).*X1).*X1).*X2);
  case 13, ret = 5*sqrt(2)*(1+(-18+(69+(-88+36*X1).*X1).*X1).*X1+(-6+(102+(-312+216*X1).*X1).*X1 ...
                   +(6+(-96+216*X1).*X1).*X2).*X2);
  case 14, ret = sqrt(70)*(1+(-12+(30+(-28+9*X1).*X1).*X1).*X1+(-12+(132+(-228+108*X1).*X1).*X1 ...
                   +(30+(-300+270*X1).*X1+(-20+180*X1).*X2).*X2).*X2);
  case 15, ret = 3*sqrt(10)*(1+(-4+(6+(-4+X1).*X1).*X1).*X1+(-20+(60+(-60+20*X1).*X1).*X1 ...
                   +(90+(-180+90*X1).*X1+(-140+140*X1+70*X2).*X2).*X2).*X2);
end % switch
end % function


==> 0.4-beta2/core/phi1D.m <==
% Evaluates the i-th one-dimensional basis function.

%===============================================================================
%> @file
%>
%> @brief Evaluates the i-th basis function.
%===============================================================================
%>
%> @brief Evaluates the @f$i@f$-th basis function on the reference interval 
%>        @f$[0,1]@f$ at points specified by a list of @f$\hat{x}@f$.
%>
%> @param  i   The index of the basis function.
%> @param  X   A list of @f$\hat{x}@f$ coordinates.
%> @retval ret The @f$i@f$-th basis function in all points specified by
%>             <code>X</code>. It holds <code>size(X) == size(ret)</code>.
%>
%> This file is part of FESTUNG
%>
%> @copyright 2014-2016 Florian Frank, Balthasar Reuter, Vadym Aizinger
%> 
%> @par License
%> @parblock
%> This program is free software: you can redistribute it and/or modify
%> it under the terms of the GNU General Public License as published by
%> the Free Software Foundation, either version 3 of the License, or
%> (at your option) any later version.
%>
%> This program is distributed in the hope that it will be useful,
%> but WITHOUT ANY WARRANTY; without even the implied warranty of
%> MERCHANTABILITY or FITNESS FOR A PARTICULAR PURPOSE.  See the
%> GNU General Public License for more details.
%>
%> You should have received a copy of the GNU General Public License
%> along with this program.  If not, see <http://www.gnu.org/licenses/>.
%> @endparblock
%
function ret = phi1D(i, X)
switch i
  case 1,  ret = ones(size(X));
  case 2,  ret = sqrt(3) * (1 - 2 * X);
  case 3,  ret = sqrt(5) * ( (6 * X - 6) .* X + 1 );
  case 4,  ret = sqrt(7) * ( ( (20 * X - 30) .* X + 12 ) .* X - 1 );
  case 5,  ret = sqrt(9) * ( ( ( (70 * X - 140) .* X + 90 ) .* X - 20 ) .* X + 1 );
  case 6,  ret = sqrt(11) * ( ( ( ( (252 * X - 630) .* X + 560 ) .* X - 210 ) .* X + 30 ) .* X - 1 );
end % switch
end % function

==> 0.4-beta2/core/phiTaylorPhy.m <==
% Evaluates the i-th Taylor basis function in physical domain.
%
%===============================================================================
%> @file
%>
%> @brief Evaluates the i-th Taylor basis function in physical domain.
%===============================================================================
%>
%> @brief Evaluates the @f$i@f$-th Taylor basis function in physical domain.
%>
%> The local Taylor basis on element @f$T_k@f$ is defined by
%> @f{eqnarray*}{
%> \phi_{k1} =& 1 \;, \\
%> \phi_{k2} =& \frac{x_k^1 - x_{k\mathrm{c}}^1}{\Delta (x_k^1)} \;, \\
%> \phi_{k3} =& \frac{x_k^2 - x_{k\mathrm{c}}^2}{\Delta (x_k^2)} \;, \\
%> \phi_{ki} =& \frac{(\mathbf{x} - \mathbf{x}_{k\mathrm{c}})^{\mathbf{a}_i} 
%>  - \overline{(\mathbf{x} - \mathbf{x}_{k\mathrm{c}})^{\mathbf{a}_i}}}{\mathbf{a}_i! \, (\Delta \mathbf{x}_k)^{\mathbf{a}_i}} 
%>  \quad\text{for}\quad i \ge 4 \,,
%> @f}
%> where @f$\mathbf{x}_{kc}@f$ is the centroid of triangle @f$T_k@f$, 
%> @f$\mathbf{a} = [a^1,a^2]^T@f$ is a two-dimensional multi-index,
%> and for @f$v:T_k\rightarrow \mathbb{R}@f$, let 
%> @f$\overline{v} := \frac{1}{|T_k|}\int_{T_k} v(\mathbf{x})\,\mathrm{d}\mathbf{x}@f$.
%>
%> Here, we used some standard notation for multi-indices:
%> @f{eqnarray*}{
%>  \mathbf{a} \pm \mathbf{b}  =& [a^1 \pm b^1, a^2 \pm b^2]^T \;, \\
%>  |\mathbf{a}|              :=& a^1 + a^2                   \;, \\
%>  \mathbf{a}!               :=& a^1! a^2!                   \;, \\
%>  \mathbf{x}^\mathbf{a}     :=& (x^1)^{a^1} (x^2)^{a^2}     \;, \\
%>  \partial^\mathbf{a}       :=& \partial^{|\mathbf{a}|} \big/ \partial(x^1)^{a^1}\,\partial(x^2)^{a^2} \;.
%> @f}
%> 
%> @param  g   The lists describing the geometric and topological 
%>             properties of a triangulation (see 
%>             <code>generateGridData()</code>) 
%>             @f$[1 \times 1 \text{ struct}]@f$
%> @param  i   The index of the basis function.
%> @param  X1  A list of @f$x^1@f$ coordinates.
%>             @f$[K \times n_\mathrm{Points}@f$]
%> @param  X2  A list of @f$x^2@f$ coordinates.
%>             @f$[K \times n_\mathrm{Points}@f$]
%> @retval ret The @f$i@f$-th basis function in all points specified by
%>             <code>X1</code>, <code>X2</code>. It holds <code>size(X1) ==
%>             size(X2) == size(ret)</code>.
%>
%> This file is part of FESTUNG
%>
%> @copyright 2014-2016 Florian Frank, Balthasar Reuter, Vadym Aizinger
%>
%> @author Balthasar Reuter, 2016
%> @author Hennes Hajduk, 2018
%> 
%> @par License
%> @parblock
%> This program is free software: you can redistribute it and/or modify
%> it under the terms of the GNU General Public License as published by
%> the Free Software Foundation, either version 3 of the License, or
%> (at your option) any later version.
%>
%> This program is distributed in the hope that it will be useful,
%> but WITHOUT ANY WARRANTY; without even the implied warranty of
%> MERCHANTABILITY or FITNESS FOR A PARTICULAR PURPOSE.  See the
%> GNU General Public License for more details.
%>
%> You should have received a copy of the GNU General Public License
%> along with this program.  If not, see <http://www.gnu.org/licenses/>.
%> @endparblock
%
function ret = phiTaylorPhy(g, i, X1, X2)
assert(size(X1, 1) == g.numT, 'At least one point required in each element')
assert(isequal(size(X1), size(X2)), 'X1 and X2 must have the same size')

% Determine quadrature rule and mapping to physical elements
qOrd = ceil((sqrt(8*i+1)-3)/2);
[Q1, Q2, W] = quadRule2D(qOrd);

% Extract dimensions and compute scaling parameters
R = length(W); K = g.numT; numP = size(X1, 2);
dX = repmat(2 ./ sqrt(2 * g.areaT), [1 numP]);

% Evaluate basis functions
switch i
  case 1 % (0,0)
    ret = ones(K, numP);
  case 2 % (1,0)
    ret = (X1 - repmat(g.baryT(:, 1), [1 numP])) .* dX;
  case 3 % (0,1)
    ret = (X2 - repmat(g.baryT(:, 2), [1 numP])) .* dX;
  case 4 % (2,0)
    ret = ( 0.5 * ( X1 - repmat(g.baryT(:, 1), [1 numP]) ).^2 - ...
          repmat( ( g.mapRef2Phy(1, Q1, Q2) - repmat(g.baryT(:, 1), [1 R]) ).^2 * W', [1 numP]) ) .* dX.^2;
  case 5 % (1,1)
    ret = ( ( X1 - repmat(g.baryT(:, 1), [1 numP]) ) .* ( X2 - repmat(g.baryT(:, 2), [1 numP]) ) - ...
                   repmat( 2 * ( ( g.mapRef2Phy(1, Q1, Q2) - repmat(g.baryT(:, 1), [1 R]) ) .* ...
                                 ( g.mapRef2Phy(2, Q1, Q2) - repmat(g.baryT(:, 2), [1 R]) ) ) * W', [1 numP]) ) .* dX.^2;
  case 6 % (0,2)
    ret = ( 0.5 * ( X2 - repmat(g.baryT(:, 2), [1 numP]) ).^2 - ...
          repmat( ( g.mapRef2Phy(2, Q1, Q2) - repmat(g.baryT(:, 2), [1 R]) ).^2 * W', [1 numP]) ) .* dX.^2;
  case 7 % (3,0)
    ret = ( ( X1 - repmat(g.baryT(:, 1), [1 numP]) ).^3 / 6 - ...
          repmat( ( g.mapRef2Phy(1, Q1, Q2) - repmat(g.baryT(:, 1), [1 R]) ).^3 * W' / 3, [1 numP]) ) .* dX.^3;
  case 8 % (2,1)
    ret = ( 0.5 * ( X1 - repmat(g.baryT(:, 1), [1 numP]) ).^2 .* ( X2 - repmat(g.baryT(:, 2), [1 numP]) ) - ...
          repmat( ( ( g.mapRef2Phy(1, Q1, Q2) - repmat(g.baryT(:, 1), [1 R]) ).^2 .* ...
                    ( g.mapRef2Phy(2, Q1, Q2) - repmat(g.baryT(:, 2), [1 R]) ) ) * W', [1 numP]) ) .* dX.^3;
  case 9 % (1,2)
    ret = ( 0.5 * ( X1 - repmat(g.baryT(:, 1), [1 numP]) ) .* ( X2 - repmat(g.baryT(:, 2), [1 numP]) ).^2 - ...
          repmat( ( ( g.mapRef2Phy(1, Q1, Q2) - repmat(g.baryT(:, 1), [1 R]) ) .* ...
                    ( g.mapRef2Phy(2, Q1, Q2) - repmat(g.baryT(:, 2), [1 R]) ).^2 ) * W', [1 numP]) ) .* dX.^3;
  case 10 % (0,3)
    ret = ( ( X2 - repmat(g.baryT(:, 2), [1 numP]) ).^3 / 6 - ...
          repmat( ( g.mapRef2Phy(2, Q1, Q2) - repmat(g.baryT(:, 2), [1 R]) ).^3 * W' / 3, [1 numP]) ) .* dX.^3;
  case 11 % (4,0)
    ret = ( ( X1 - repmat(g.baryT(:, 1), [1 numP]) ).^4 / 24 - ...
          repmat( ( g.mapRef2Phy(1, Q1, Q2) - repmat(g.baryT(:, 1), [1 R]) ).^4 * W' / 12, [1 numP]) ) .* dX.^4;
  case 12 % (3,1)
    ret = ( ( X1 - repmat(g.baryT(:, 1), [1 numP]) ).^3 .* ( X2 - repmat(g.baryT(:, 2), [1 numP]) ) / 6 - ...
          repmat( ( ( g.mapRef2Phy(1, Q1, Q2) - repmat(g.baryT(:, 1), [1 R]) ).^3 .* ...
                    ( g.mapRef2Phy(2, Q1, Q2) - repmat(g.baryT(:, 2), [1 R]) ) ) * W' / 3, [1 numP]) ) .* dX.^4;
  case 13 % (2,2)
    ret = ( ( X1 - repmat(g.baryT(:, 1), [1 numP]) ).^2 .* ( X2 - repmat(g.baryT(:, 2), [1 numP]) ).^2 / 4 - ...
          repmat( ( ( g.mapRef2Phy(1, Q1, Q2) - repmat(g.baryT(:, 1), [1 R]) ).^2 .* ...
                    ( g.mapRef2Phy(2, Q1, Q2) - repmat(g.baryT(:, 2), [1 R]) ).^2 ) * W' / 2, [1 numP]) ) .* dX.^4;
  case 14 % (1,3)
    ret = ( ( X1 - repmat(g.baryT(:, 1), [1 numP]) ) .* ( X2 - repmat(g.baryT(:, 2), [1 numP]) ).^3 / 6 - ...
          repmat( ( ( g.mapRef2Phy(1, Q1, Q2) - repmat(g.baryT(:, 1), [1 R]) ) .* ...
                    ( g.mapRef2Phy(2, Q1, Q2) - repmat(g.baryT(:, 2), [1 R]) ).^3 ) * W' / 3, [1 numP]) ) .* dX.^4;
  case 15 % (0,4)
    ret = ( ( X2 - repmat(g.baryT(:, 2), [1 numP]) ).^4 / 24 - ...
          repmat( ( g.mapRef2Phy(2, Q1, Q2) - repmat(g.baryT(:, 2), [1 R]) ).^4 * W' / 12, [1 numP]) ) .* dX.^4;
  otherwise
    error('Taylor basis functions for p>4 not implemented')
end % switch
end % function



==> 0.4-beta2/core/phiTaylorRef.m <==
% Evaluates the i-th Taylor basis function in on all elements in physical domain
% according to a given point in the reference element.
%
%===============================================================================
%> @file
%>
%> @brief Evaluates the i-th Taylor basis function in on all elements in
%>        physical domain according to a given point in the reference element.
%===============================================================================
%>
%> @brief Evaluates the i-th Taylor basis function in on all elements in
%>        physical domain according to a given point in the reference element.
%>
%> It computes 
%> @f$\hat{\phi}(\hat{\mathbf{x}}) = \phi \circ \mathbf{F}_{1:K}(\hat{\mathbf{x}})@f$
%> using <code>phiTaylorPhy()</code>.
%> 
%> @param  g      The lists describing the geometric and topological 
%>                properties of a triangulation (see 
%>                <code>generateGridData()</code>) 
%>                @f$[1 \times 1 \text{ struct}]@f$
%> @param  i      The index of the basis function.
%> @param  hatX1  A list of @f$\hat{x}^1@f$ coordinates.
%>                @f$[1 \times n_\mathrm{Points}@f$]
%> @param  hatX2  A list of @f$\hat{x}^2@f$ coordinates.
%>                @f$[1 \times n_\mathrm{Points}@f$]
%> @retval ret    The @f$i@f$-th basis function in all points specified by
%>                <code>hatX1</code>, <code>hatX2</code>.
%>                It holds <code>size(hatX1) == size(hatX2) == size(ret)</code>.
%>
%> This file is part of FESTUNG
%>
%> @copyright 2014-2016 Florian Frank, Balthasar Reuter, Vadym Aizinger
%> 
%> @par License
%> @parblock
%> This program is free software: you can redistribute it and/or modify
%> it under the terms of the GNU General Public License as published by
%> the Free Software Foundation, either version 3 of the License, or
%> (at your option) any later version.
%>
%> This program is distributed in the hope that it will be useful,
%> but WITHOUT ANY WARRANTY; without even the implied warranty of
%> MERCHANTABILITY or FITNESS FOR A PARTICULAR PURPOSE.  See the
%> GNU General Public License for more details.
%>
%> You should have received a copy of the GNU General Public License
%> along with this program.  If not, see <http://www.gnu.org/licenses/>.
%> @endparblock
%
function ret = phiTaylorRef(g, i, hatX1, hatX2)
ret = phiTaylorPhy(g, i, g.mapRef2Phy(1, hatX1, hatX2), g.mapRef2Phy(2, hatX1, hatX2));
end



==> 0.4-beta2/core/phiTensorProduct.m <==
% Evaluates the i-th basis function built from a tensor-product of two 
% one-dimensional basis functions.

%===============================================================================
%> @file
%>
%> @brief Evaluates the i-th basis function built from a tensor-product of two 
%>        one-dimensional basis functions.
%===============================================================================
%>
%> @brief Evaluates the i-th basis function built from a tensor-product of two 
%>        one-dimensional basis functions.
%>
%> @param  i          The index of the basis function.
%> @param  X1         A list of @f$\hat{x}^1@f$ coordinates.
%> @param  X2         A list of @f$\hat{x}^2@f$ coordinates.
%> @param  phiX1      Function handle to the one-dimensional basis function
%>                    in x1-direction.
%> @param  phiX2      Function handle to the one-dimensional basis function
%>                    in x2-direction.
%> @retval ret The @f$i@f$-th basis function in all points specified by
%>             <code>X1</code>, <code>X2</code>. It holds <code>size(X1) ==
%>             size(X2) == size(ret)</code>.
%>
%> This file is part of FESTUNG
%>
%> @copyright 2014-2017 Balthasar Reuter, Florian Frank, Vadym Aizinger
%> 
%> @par License
%> @parblock
%> This program is free software: you can redistribute it and/or modify
%> it under the terms of the GNU General Public License as published by
%> the Free Software Foundation, either version 3 of the License, or
%> (at your option) any later version.
%>
%> This program is distributed in the hope that it will be useful,
%> but WITHOUT ANY WARRANTY; without even the implied warranty of
%> MERCHANTABILITY or FITNESS FOR A PARTICULAR PURPOSE.  See the
%> GNU General Public License for more details.
%>
%> You should have received a copy of the GNU General Public License
%> along with this program.  If not, see <http://www.gnu.org/licenses/>.
%> @endparblock
%
function [ ret ] = phiTensorProduct(i, X1, X2, phiX1, phiX2)
[m,n] = mapTensorProductIndexInv(i);
ret = phiX1(m, X1) .* phiX2(n, X2);
end  % function

==> 0.4-beta2/core/projectDataDisc2DataLagr.m <==
% Convert the DG/modal into a Lagrange/nodal basis representation.

%===============================================================================
%> @file
%>
%> @brief Convert the DG/modal into a Lagrange/nodal basis representation.
%===============================================================================
%>
%> @brief Converts the DG/modal basis representation into a Lagrange/nodal 
%>        basis representation.
%>
%> @param  dataDisc  Coefficient matrix of the DG/modal basis representation.
%>                   @f$[K \times N]@f$
%> @param  p         (optional) Polynomial order in Lagrange basis (0, 1, or 2).
%>                   @f$[\text{scalar}]@f$
%> @retval The representation matrix of the Lagrange/nodal basis representation.
%>         @f$[K \times N]@f$ for @f$p \in \{0, 1, 2\}@f$ and
%>         @f$[K \times 6]@f$ for @f$p > 2@f$, i.e., all higher approximation
%>         orders are projected onto a quadratic Lagrange basis, since
%>         <code>visualizeDataLagr()</code> can visualize up to elementwise
%>         quadratics only.
%>
%> This file is part of FESTUNG
%>
%> @copyright 2014-2015 Florian Frank, Balthasar Reuter, Vadym Aizinger
%> 
%> @par License
%> @parblock
%> This program is free software: you can redistribute it and/or modify
%> it under the terms of the GNU General Public License as published by
%> the Free Software Foundation, either version 3 of the License, or
%> (at your option) any later version.
%>
%> This program is distributed in the hope that it will be useful,
%> but WITHOUT ANY WARRANTY; without even the implied warranty of
%> MERCHANTABILITY or FITNESS FOR A PARTICULAR PURPOSE.  See the
%> GNU General Public License for more details.
%>
%> You should have received a copy of the GNU General Public License
%> along with this program.  If not, see <http://www.gnu.org/licenses/>.
%> @endparblock
%
function dataLagr = projectDataDisc2DataLagr(dataDisc, p)
[K, N] = size(dataDisc);
if nargin == 1
  p = (sqrt(8*N+1)-3)/2;
end % if
switch p
  case 0,    L1 = 1/3;                     L2 = 1/3;                    % locally constant
  case 1,    L1 = [0, 1, 0];               L2 = [0, 0, 1];              % locally linear
  otherwise, L1 = [0, 1, 0, 1/2, 0, 1/2];  L2 = [0, 0, 1, 1/2, 1/2, 0]; % locally quadratic
end % switch
dataLagr = zeros(K, length(L1));
for i = 1 : N
  dataLagr = dataLagr + dataDisc(:, i) * phi(i, L1, L2);
end % for
end % function


==> 0.4-beta2/core/projectDataDisc2DataLagr1D.m <==
% Convert the DG/modal into a Lagrange/nodal basis representation.

%===============================================================================
%> @file
%>
%> @brief Convert the DG/modal into a Lagrange/nodal basis representation.
%===============================================================================
%>
%> @brief Converts the DG/modal basis representation into a Lagrange/nodal 
%>        basis representation.
%>
%> @param  dataDisc  Coefficient matrix of the DG/modal basis representation.
%>                   @f$[K \times N]@f$
%> @param  p         (optional) Polynomial order in Lagrange basis (0, 1, or 2).
%>                   @f$[\text{scalar}]@f$
%> @retval The representation matrix of the Lagrange/nodal basis representation.
%>         @f$[K \times N]@f$ for @f$p \in \{0, 1, 2\}@f$ and
%>         @f$[K \times 3]@f$ for @f$p > 2@f$, i.e., all higher approximation
%>         orders are projected onto a quadratic Lagrange basis, since
%>         <code>visualizeDataLagr1D()</code> can visualize up to elementwise
%>         quadratics only.
%>
%> This file is part of FESTUNG
%>
%> @copyright 2014-2017 Balthasar Reuter, Florian Frank, Vadym Aizinger
%> 
%> @par License
%> @parblock
%> This program is free software: you can redistribute it and/or modify
%> it under the terms of the GNU General Public License as published by
%> the Free Software Foundation, either version 3 of the License, or
%> (at your option) any later version.
%>
%> This program is distributed in the hope that it will be useful,
%> but WITHOUT ANY WARRANTY; without even the implied warranty of
%> MERCHANTABILITY or FITNESS FOR A PARTICULAR PURPOSE.  See the
%> GNU General Public License for more details.
%>
%> You should have received a copy of the GNU General Public License
%> along with this program.  If not, see <http://www.gnu.org/licenses/>.
%> @endparblock
%
function dataLagr = projectDataDisc2DataLagr1D(dataDisc, p)
[K, N] = size(dataDisc);
if nargin == 1
  p = N;
end % if
switch p
  case 0,    L = 1/2;          % locally constant
  case 1,    L = [0, 1];       % locally linear
  otherwise, L = [0, 1, 1/2];  % locally quadratic
end % switch
dataLagr = zeros(K, length(L));
for i = 1 : N
  dataLagr = dataLagr + dataDisc(:, i) * phi1D(i, L);
end % for
end % function


==> 0.4-beta2/core/projectDataDisc2DataLagrTensorProduct.m <==
% Convert the DG/modal into a Lagrange/nodal basis representation.

%===============================================================================
%> @file
%>
%> @brief Convert the DG/modal into a Lagrange/nodal basis representation.
%===============================================================================
%>
%> @brief Converts the DG/modal basis representation into a Lagrange/nodal 
%>        basis representation.
%>
%> @param  dataDisc  Coefficient matrix of the DG/modal basis representation.
%>                   @f$[K \times N]@f$
%> @param  p         (optional) Polynomial order in Lagrange basis (0, 1, or 2).
%>                   @f$[\text{scalar}]@f$
%> @retval The representation matrix of the Lagrange/nodal basis representation.
%>         @f$[K \times N]@f$ for @f$p \in \{0, 1, 2\}@f$ and
%>         @f$[K \times 9]@f$ for @f$p > 2@f$, i.e., all higher approximation
%>         orders are projected onto a quadratic Lagrange basis, since
%>         <code>visualizeDataLagrTrap()</code> can visualize up to elementwise
%>         quadratics only.
%>
%> This file is part of FESTUNG
%>
%> @copyright 2014-2017 Balthasar Reuter, Florian Frank, Vadym Aizinger
%> 
%> @par License
%> @parblock
%> This program is free software: you can redistribute it and/or modify
%> it under the terms of the GNU General Public License as published by
%> the Free Software Foundation, either version 3 of the License, or
%> (at your option) any later version.
%>
%> This program is distributed in the hope that it will be useful,
%> but WITHOUT ANY WARRANTY; without even the implied warranty of
%> MERCHANTABILITY or FITNESS FOR A PARTICULAR PURPOSE.  See the
%> GNU General Public License for more details.
%>
%> You should have received a copy of the GNU General Public License
%> along with this program.  If not, see <http://www.gnu.org/licenses/>.
%> @endparblock
%
function dataLagr = projectDataDisc2DataLagrTensorProduct(dataDisc, p)
[K, N] = size(dataDisc);
if nargin == 1
  p = sqrt(N)-1;
end
switch p
  case 0,     L1 = 0.5;           L2 = 0.5;              % locally constant
  case 1,     L1 = [0, 1, 1, 0];  L2 = [0, 0, 1, 1];     % locally linear
  otherwise,  L1 = [0, 1, 1, 0, 0.5, 1, 0.5, 0, 0.5];    % locally quadratic
              L2 = [0, 0, 1, 1, 0, 0.5, 1, 0.5, 0.5];
end  % switch
dataLagr = zeros(K, length(L1));
for i = 1 : N
  dataLagr = dataLagr + dataDisc(:, i) * phiTensorProduct(i, L1, L2, @phi1D, @phi1D);
end  % for
end  % function

==> 0.4-beta2/core/projectDataDisc2DataTaylor.m <==
% Convert the DG/modal into a Taylor basis representation.
%
%===============================================================================
%> @file
%>
%> @brief Convert the DG/modal into a Taylor basis representation.
%===============================================================================
%>
%> @brief Convert the DG/modal into a Taylor basis representation.
%>
%> It performs an L2-projection from the DG/modal into a Taylor basis
%> representation. On a triangle @f$T_k@f$ it is defined as
%> @f[
%>   \sum_{j=1}^N C^\mathrm{DG}_{kj} 
%>               \int_{T_k} \varphi_{ki} \varphi_{kj} \mathrm{d}\mathbf{x}
%>   = \sum_{l=1}^{N_\mathrm{Taylor}} C^\mathrm{Taylor}_{kl} 
%>               \int_{T_k} \varphi_{ki} \phi_{kl} \mathrm{d}\mathbf{x} \,,
%>   \forall i \in \{1,\ldots,N\}\,.
%> @f]
%> In matrix form it can be rewritten as
%> @f[
%>   \mathsf{M} \mathbf{C}^\mathrm{DG} = 
%>      \mathsf{M}^\mathrm{DG,Taylor} \mathbf{C}^\mathrm{Taylor} \,.
%> @f]
%>
%> @param  dataDisc        Coefficient matrix @f$\mathbf{C}^\mathrm{DG}@f$ of the
%>                         DG/modal basis representation. @f$[K \times N]@f$
%> @param  globMDisc       Mass matrix @f$\mathsf{M}@f$ in the DG/modal basis.
%>                         @f$[KN \times KN]@f$
%> @param  globMDiscTaylor Projection matrix @f$\mathsf{M}^\mathrm{DG,Taylor}@f$.
%>                         @f$[KN \times KN]@f$
%>                   
%> @retval The representation matrix of the Taylor basis representation
%>         @f$\mathbf{C}^\mathrm{Taylor}@f$. @f$[K \times N]@f$
%>
%> This file is part of FESTUNG
%>
%> @copyright 2014-2016 Florian Frank, Balthasar Reuter, Vadym Aizinger
%> 
%> @par License
%> @parblock
%> This program is free software: you can redistribute it and/or modify
%> it under the terms of the GNU General Public License as published by
%> the Free Software Foundation, either version 3 of the License, or
%> (at your option) any later version.
%>
%> This program is distributed in the hope that it will be useful,
%> but WITHOUT ANY WARRANTY; without even the implied warranty of
%> MERCHANTABILITY or FITNESS FOR A PARTICULAR PURPOSE.  See the
%> GNU General Public License for more details.
%>
%> You should have received a copy of the GNU General Public License
%> along with this program.  If not, see <http://www.gnu.org/licenses/>.
%> @endparblock
%
function dataTaylor = projectDataDisc2DataTaylor(dataDisc, globMDisc, globMDiscTaylor)
[K, N] = size(dataDisc);
validateattributes(globMDisc, {'numeric'}, {'size', [K*N K*N]}, mfilename, 'globMDisc');
validateattributes(globMDiscTaylor, {'numeric'}, {'size', [K*N K*N]}, mfilename, 'globMDiscTaylor');
dataTaylor = reshape(globMDiscTaylor \ ( globMDisc * reshape(dataDisc', [K*N 1]) ), [N K])';
end % function


==> 0.4-beta2/core/projectDataQ0T2DataDisc.m <==
% Compute the DG/modal basis representation of a function evaluated in the
% physical quadrature points of a grid.

%===============================================================================
%> @file
%>
%> @brief Compute the DG/modal basis representation of a function evaluated 
%>				in the physical quadrature points of a grid.
%===============================================================================
%>
%> @brief Compute the DG/modal basis representation of a function evaluated 
%>				in the physical quadrature points of a grid by
%>        performing the @f$L^2@f$-projection.
%>
%> The DG/modal basis representation of a function @f$d(t,\mathbf{x})@f$
%> is given as
%> @f[
%>   d_h(t, \mathbf{x}) = \sum_{j=1}^N D_{kj}(t) \varphi_{kj}(\mathbf{x}) \,,
%> @f]
%> such that @f$d_h(t,\mathbf{x}) \in \mathbb{P}_d (\mathcal{T}_h)@f$ is an 
%> adequate approximation of @f$d(t,\mathbf{x})@f$.\n
%> In this case we do not know an analytical espression for @f$d(t)@f$, but its
%> values in appropriate quadrature points.
%>
%> To produce @f$d_h(t,\mathbf{x})@f$ we use the @f$L^2@f$-projection defined
%> locally for @f$T_k \in \mathcal{T}_h@f$ by
%> @f[
%>  \forall w_h \in \mathbb{P}_d(T_k), \quad
%>  \int_{T_k} w_h d_h(t) = \int_{T_k} w_h d(t) \,.
%> @f]
%> Choosing @f$w_h = \varphi_{ki} \text{ for } i \in \{1,...,N\}@f$ and using
%> an affine mapping 
%> @f$\mathbf{F}_k:\hat{T}\ni\hat{\mathbf{x}}\mapsto\mathbf{x}\in T_k@f$ from 
%> the reference triangle @f$\hat{T} = \{(0,0), (1,0), (0,1)\}@f$, defined as
%> @f[
%> \mathbf{F}_k (\hat{\mathbf{x}}) = 
%>   \mathsf{{B}}_k \hat{\mathbf{x}} + \hat{\mathbf{a}}_{k1}
%>   \text{ with }
%> \mathbb{R}^{2\times2} \ni \mathsf{{B}}_k =
%>   \left[ \hat{\mathbf{a}}_{k2} - \hat{\mathbf{a}}_{k1} | 
%>          \hat{\mathbf{a}}_{k3} - \hat{\mathbf{a}}_{k1} \right] \,,
%> @f]
%> we obtain
%> @f[
%>  \sum_{j=1}^N D_{kj}(t) \int_{\hat{T}} \hat{\varphi}_i(\hat{\mathbf{x}})
%>  \hat{\varphi}_j(\hat{\mathbf{x}}) \mathrm{d} \hat{\mathbf{x}} =
%> \int_{\hat{T}} \hat{\varphi}_i(\hat{\mathbf{x}}) 
%> d(t, \mathbf{F}_k(\hat{\mathbf{x}})) \mathrm{d} \hat{\mathbf{x}} \,.
%> @f]
%> Written in matrix form, this is equivalent to
%> @f[
%>  \hat{\mathsf{M}} \begin{bmatrix} D_{k1} \\ \vdots \\ D_{kN} \end{bmatrix} =
%>  \int_{\hat{T}} \begin{bmatrix} 
%>    \hat{\varphi}_1(\hat{\mathbf{x}}) d(t, \mathbf{F}_k(\hat{\mathbf{x}})) \\
%>    \vdots \\
%>    \hat{\varphi}_N(\hat{\mathbf{x}}) d(t, \mathbf{F}_k(\hat{\mathbf{x}}))
%>  \end{bmatrix} \mathrm{d} \hat{\mathbf{x}} \,,
%> @f]
%> with local mass matrix on the reference triangle 
%> @f$\hat{M} \in \mathbb{R}^{N\times N}@f$ as defined in
%> <code>integrateRefElemPhiPhi</code>.\n
%> Since the right hand side is approximated by quadrature, we have all we need.
%>
%> @param  dataQ0T    A coefficient matrix representing the function @f$d(t)@f$
%>										where each row contains the evaluations of @f$d(t)@f$
%>										in the quadrature points of the corresponding element
%>										@f$[K \times N]@f$
%> @param  ord        The order of the quadrature rule provided by 
%>                    <code>quadRule2D()</code>
%> @param refElemPhiPhi Local matrix @f$\hat{\mathsf{M}}@f$ as provided
%>                    by <code>integrateRefElemPhiPhi()</code>.
%>                    @f$[N \times N]@f$
%> @param  basesOnQuad  A struct containing precomputed values of the basis
%>                      functions on quadrature points. Must provide at
%>                      least phi2D.
%>
%> @retval The representation matrix of the DG/modal basis representation.
%>         @f$[K \times N]@f$
%>
%> This file is part of FESTUNG
%>
%> @copyright 2014-2016 Hennes Hajduk, Florian Frank, Balthasar Reuter, Vadym Aizinger
%> 
%> @par License
%> @parblock
%> This program is free software: you can redistribute it and/or modify
%> it under the terms of the GNU General Public License as published by
%> the Free Software Foundation, either version 3 of the License, or
%> (at your option) any later version.
%>
%> This program is distributed in the hope that it will be useful,
%> but WITHOUT ANY WARRANTY; without even the implied warranty of
%> MERCHANTABILITY or FITNESS FOR A PARTICULAR PURPOSE.  See the
%> GNU General Public License for more details.
%>
%> You should have received a copy of the GNU General Public License
%> along with this program.  If not, see <http://www.gnu.org/licenses/>.
%> @endparblock
%
function dataDisc = projectDataQ0T2DataDisc(dataQ0T, ord, refElemPhiPhi, basesOnQuad)
validateattributes(basesOnQuad, {'struct'}, {}, mfilename, 'basesOnQuad');
ord = max(ord,1); [~, ~, W] = quadRule2D(ord);
N = size(refElemPhiPhi, 1);
rhs = dataQ0T * (repmat(W.', 1, N) .* basesOnQuad.phi2D{ord});
dataDisc = rhs / refElemPhiPhi;
end % function


==> 0.4-beta2/core/projectDataTaylor2DataDisc.m <==
% Convert the Taylor into a DG/modal basis representation.
%
%===============================================================================
%> @file
%>
%> @brief Convert the Taylor into a DG/modal basis representation.
%===============================================================================
%>
%> @brief Convert the Taylor into a DG/modal basis representation.
%>
%> It performs an L2-projection from the Taylor into a DG/modal basis
%> representation. On a triangle @f$T_k@f$ it is defined as
%> @f[
%>   \sum_{j=1}^N C^\mathrm{DG}_{kj} 
%>               \int_{T_k} \varphi_{ki} \varphi_{kj} \mathrm{d}\mathbf{x}
%>   = \sum_{l=1}^{N_\mathrm{Taylor}} C^\mathrm{Taylor}_{kl} 
%>               \int_{T_k} \varphi_{ki} \phi_{kl} \mathrm{d}\mathbf{x} \,,
%>   \forall i \in \{1,\ldots,N\}\,.
%> @f]
%> In matrix form it can be rewritten as
%> @f[
%>   \mathsf{M} \mathbf{C}^\mathrm{DG} = 
%>      \mathsf{M}^\mathrm{DG,Taylor} \mathbf{C}^\mathrm{Taylor} \,.
%> @f]
%>
%> @param  dataTaylor      Coefficient matrix @f$\mathbf{C}^\mathrm{Taylor}@f$ of the
%>                         DG/modal basis representation. @f$[K \times N]@f$
%> @param  globMDisc       Mass matrix @f$\mathsf{M}@f$ in the DG/modal basis.
%>                         @f$[KN \times KN]@f$
%> @param  globMDiscTaylor Projection matrix @f$\mathsf{M}^\mathrm{DG,Taylor}@f$.
%>                         @f$[KN \times KN]@f$
%>                   
%> @retval The representation matrix of the DG/modal basis representation
%>         @f$\mathbf{C}^\mathrm{DG}@f$. @f$[K \times N]@f$
%>
%> This file is part of FESTUNG
%>
%> @copyright 2014-2016 Florian Frank, Balthasar Reuter, Vadym Aizinger
%> 
%> @par License
%> @parblock
%> This program is free software: you can redistribute it and/or modify
%> it under the terms of the GNU General Public License as published by
%> the Free Software Foundation, either version 3 of the License, or
%> (at your option) any later version.
%>
%> This program is distributed in the hope that it will be useful,
%> but WITHOUT ANY WARRANTY; without even the implied warranty of
%> MERCHANTABILITY or FITNESS FOR A PARTICULAR PURPOSE.  See the
%> GNU General Public License for more details.
%>
%> You should have received a copy of the GNU General Public License
%> along with this program.  If not, see <http://www.gnu.org/licenses/>.
%> @endparblock
%
function dataDisc = projectDataTaylor2DataDisc(dataTaylor, globMDisc, globMDiscTaylor)
[K, N] = size(dataTaylor);
validateattributes(globMDisc, {'numeric'}, {'size', [K*N K*N]}, mfilename, 'globMDisc');
validateattributes(globMDiscTaylor, {'numeric'}, {'size', [K*N K*N]}, mfilename, 'globMDiscTaylor');
dataDisc = reshape(globMDisc \ (globMDiscTaylor * reshape(dataTaylor', [K*N 1]) ), [N K])';
end % function


==> 0.4-beta2/core/projectDataTaylor2DataLagr.m <==
% Convert the Taylor into a Lagrange/nodal basis representation.
%
%===============================================================================
%> @file
%>
%> @brief Convert the Taylor into a Lagrange/nodal basis representation.
%===============================================================================
%>
%> @brief Converts the Taylor basis representation into a Lagrange/nodal 
%>        basis representation.
%>
%> @param  g         The lists describing the geometric and topological 
%>                   properties of a triangulation (see 
%>                   <code>generateGridData()</code>) 
%>                   @f$[1 \times 1 \text{ struct}]@f$
%> @param  dataDisc  Coefficient matrix of the Taylor basis representation.
%>                   @f$[K \times N]@f$
%> @retval The representation matrix of the Lagrange/nodal basis representation.
%>         @f$[K \times N]@f$ for @f$p \in \{0, 1, 2\}@f$ and
%>         @f$[K \times 6]@f$ for @f$p > 2@f$, i.e., all higher approximation
%>         orders are projected onto a quadratic Lagrange basis, since
%>         <code>visualizeDataLagr()</code> can visualize up to elementwise
%>         quadratics only.
%>
%> This file is part of FESTUNG
%>
%> @copyright 2014-2016 Florian Frank, Balthasar Reuter, Vadym Aizinger
%> 
%> @par License
%> @parblock
%> This program is free software: you can redistribute it and/or modify
%> it under the terms of the GNU General Public License as published by
%> the Free Software Foundation, either version 3 of the License, or
%> (at your option) any later version.
%>
%> This program is distributed in the hope that it will be useful,
%> but WITHOUT ANY WARRANTY; without even the implied warranty of
%> MERCHANTABILITY or FITNESS FOR A PARTICULAR PURPOSE.  See the
%> GNU General Public License for more details.
%>
%> You should have received a copy of the GNU General Public License
%> along with this program.  If not, see <http://www.gnu.org/licenses/>.
%> @endparblock
%
function dataLagr = projectDataTaylor2DataLagr(g, dataDisc)
[K, N] = size(dataDisc);
assert(K == g.numT, 'Wrong number of elements in dataDisc')
switch N
  case 1,    L1 = 1/3;                     L2 = 1/3;                    % locally constant
  case 3,    L1 = [0, 1, 0];               L2 = [0, 0, 1];              % locally linear
  otherwise, L1 = [0, 1, 0, 1/2, 0, 1/2];  L2 = [0, 0, 1, 1/2, 1/2, 0]; % locally quadratic
end % switch
dataLagr = zeros(K, length(L1));
for i = 1 : N
  dataLagr = dataLagr + repmat(dataDisc(:, i), [1 length(L1)]) .* phiTaylorRef(g, i, L1, L2);
end % for
end % function


==> 0.4-beta2/core/projectFuncCont2DataDisc.m <==
% Compute the DG/modal basis representation of an algebraic function.

%===============================================================================
%> @file
%>
%> @brief Compute the DG/modal basis representation of an algebraic function.
%===============================================================================
%>
%> @brief Compute the DG/modal basis representation of an algebraic function by
%>        performing the @f$L^2@f$-projection.
%>
%> The DG/modal basis representation of a algebraic function @f$d(t)@f$,
%> is given as
%> @f[
%>   d_h(t, \mathbf{x}) = \sum_{j=1}^N D_{kj}(t) \varphi_{kj}(\mathbf{x}) \,,
%> @f]
%> such that @f$d_h(t) \in \mathbb{P}_d (\mathcal{T}_h)@f$ is an adequate
%> approximation of @f$d(t)@f$.
%>
%> To produce @f$d_h(t)@f$ we use the @f$L^2@f$-projection defined locally for
%> @f$T_k \in \mathcal{T}_h@f$ by
%> @f[
%>  \forall w_h \in \mathbb{P}_d(T_k), \quad
%>  \int_{T_k} w_h d_h(t) = \int_{T_k} w_h d(t) \,.
%> @f]
%> Choosing @f$w_h = \varphi_{ki} \text{ for } i \in \{1,...,N\}@f$ and using
%> an affine mapping 
%> @f$\mathbf{F}_k:\hat{T}\ni\hat{\mathbf{x}}\mapsto\mathbf{x}\in T_k@f$ from 
%> the reference triangle @f$\hat{T} = \{(0,0), (1,0), (0,1)\}@f$, defined as
%> @f[
%> \mathbf{F}_k (\hat{\mathbf{x}}) = 
%>   \mathsf{{B}}_k \hat{\mathbf{x}} + \hat{\mathbf{a}}_{k1}
%>   \text{ with }
%> \mathbb{R}^{2\times2} \ni \mathsf{{B}}_k =
%>   \left[ \hat{\mathbf{a}}_{k2} - \hat{\mathbf{a}}_{k1} | 
%>          \hat{\mathbf{a}}_{k3} - \hat{\mathbf{a}}_{k1} \right] \,,
%> @f]
%> we obtain
%> @f[
%>  \sum_{j=1}^N D_{kj}(t) \int_{\hat{T}} \hat{\varphi}_i(\hat{\mathbf{x}})
%>  \hat{\varphi}_j(\hat{\mathbf{x}}) \mathrm{d} \hat{\mathbf{x}} =
%> \int_{\hat{T}} \hat{\varphi}_i(\hat{\mathbf{x}}) 
%> d(t, \mathbf{F}_k(\hat{\mathbf{x}})) \mathrm{d} \hat{\mathbf{x}} \,.
%> @f]
%> Written in matrix form, this is equivalent to
%> @f[
%>  \hat{\mathsf{M}} \begin{bmatrix} D_{k1} \\ \vdots \\ D_{kN} \end{bmatrix} =
%>  \int_{\hat{T}} \begin{bmatrix} 
%>    \hat{\varphi}_1(\hat{\mathbf{x}}) d(t, \mathbf{F}_k(\hat{\mathbf{x}})) \\
%>    \vdots \\
%>    \hat{\varphi}_N(\hat{\mathbf{x}}) d(t, \mathbf{F}_k(\hat{\mathbf{x}}))
%>  \end{bmatrix} \mathrm{d} \hat{\mathbf{x}} \,,
%> @f]
%> with local mass matrix on the reference triangle 
%> @f$\hat{M} \in \mathbb{R}^{N\times N}@f$ as defined in
%> <code>integrateRefElemPhiPhi</code>.
%>
%> @param  g          The lists describing the geometric and topological 
%>                    properties of a triangulation (see 
%>                    <code>generateGridData()</code>) 
%>                    @f$[1 \times 1 \text{ struct}]@f$
%> @param  funcCont   A function handle for the continuous function
%> @param  qOrd       The order of the quadrature rule provided by 
%>                    <code>quadRule2D()</code>
%> @param refElemPhiPhi Local matrix @f$\hat{\mathsf{M}}@f$ as provided
%>                    by <code>integrateRefElemPhiPhi()</code>.
%>                    @f$[N \times N]@f$
%> @param  basesOnQuad  A struct containing precomputed values of the basis
%>                      functions on quadrature points. Must provide at
%>                      least phi2D.
%> @retval The representation matrix of the DG/modal basis representation.
%>         @f$[K \times N]@f$
%>
%> This file is part of FESTUNG
%>
%> @copyright 2014-2015 Florian Frank, Balthasar Reuter, Vadym Aizinger
%> 
%> @par License
%> @parblock
%> This program is free software: you can redistribute it and/or modify
%> it under the terms of the GNU General Public License as published by
%> the Free Software Foundation, either version 3 of the License, or
%> (at your option) any later version.
%>
%> This program is distributed in the hope that it will be useful,
%> but WITHOUT ANY WARRANTY; without even the implied warranty of
%> MERCHANTABILITY or FITNESS FOR A PARTICULAR PURPOSE.  See the
%> GNU General Public License for more details.
%>
%> You should have received a copy of the GNU General Public License
%> along with this program.  If not, see <http://www.gnu.org/licenses/>.
%> @endparblock
%
function dataDisc = projectFuncCont2DataDisc(g, funcCont, qOrd, refElemPhiPhi, basesOnQuad)
validateattributes(funcCont, {'function_handle'}, {}, mfilename, 'funcCont');
assert(nargin(funcCont) == 2, 'funcCont must expect two arguments')
validateattributes(basesOnQuad, {'struct'}, {}, mfilename, 'basesOnQuad');
qOrd = max(qOrd,1);  [Q1, Q2, W] = quadRule2D(qOrd);
N = size(refElemPhiPhi, 1);
rhs = funcCont(g.mapRef2Phy(1, Q1, Q2), g.mapRef2Phy(2, Q1, Q2)) * (repmat(W.', 1, N) .* basesOnQuad.phi2D{qOrd}(:,1:N));
dataDisc = rhs / refElemPhiPhi;
end % function


==> 0.4-beta2/core/projectFuncCont2DataDisc1D.m <==
% Compute the DG/modal basis representation of an algebraic function.

%===============================================================================
%> @file
%>
%> @brief Compute the DG/modal basis representation of an algebraic function.
%===============================================================================
%>
%> @brief Compute the DG/modal basis representation of an algebraic function by
%>        performing the @f$L^2@f$-projection.
%>
%> The DG/modal basis representation of a algebraic function @f$d(t)@f$,
%> is given as
%> @f[
%>   d_h(t, x) = \sum_{j=1}^N D_{kj}(t) \varphi_{kj}(x) \,,
%> @f]
%> such that @f$d_h(t) \in \mathbb{P}_d (\mathcal{T}_h)@f$ is an adequate
%> approximation of @f$d(t)@f$.
%>
%> To produce @f$d_h(t)@f$ we use the @f$L^2@f$-projection defined locally for
%> @f$T_k \in \mathcal{T}_h@f$ by
%> @f[
%>  \forall w_h \in \mathbb{P}_d(T_k), \quad
%>  \int_{T_k} w_h d_h(t) = \int_{T_k} w_h d(t) \,.
%> @f]
%> Choosing @f$w_h = \phi_{ki} \text{ for } i \in \{1,...,N\}@f$ and using
%> an affine mapping 
%> @f$F_k:(0,1)\ni\hat{\mathbf{x}}\mapsto\mathbf{x}\in T_k@f$ from 
%> the reference element @f$(0,1)@f$ we obtain
%> @f[
%>  \sum_{j=1}^N D_{kj}(t) \int_0^1 \hat{\phi}_i(\hat{x})
%>  \hat{\phi}_j(\hat{x}) \mathrm{d}\hat{x} =
%>  \int_0^1 \hat{\phi}_i(\hat{x}) d(t, F_k(\hat{x})) \mathrm{d}\hat{x} \,.
%> @f]
%> Written in matrix form, this is equivalent to
%> @f[
%>  \hat{\mathsf{M}} \begin{bmatrix} D_{k1} \\ \vdots \\ D_{kN} \end{bmatrix} =
%>  \int_{\hat{T}} \begin{bmatrix} 
%>    \hat{\varphi}_1(\hat{\mathbf{x}}) d(t, F_k(\hat{x})) \\
%>    \vdots \\
%>    \hat{\varphi}_N(\hat{\mathbf{x}}) d(t, F_k(\hat{x}))
%>  \end{bmatrix} \mathrm{d} \hat{x} \,,
%> @f]
%> with local mass matrix on the reference element 
%> @f$\hat{M} \in \mathbb{R}^{N\times N}@f$ as defined in
%> <code>integrateRefElem1DPhiPhi</code>.
%>
%> @param  g          The lists describing the geometric and topological 
%>                    properties of a triangulation (see 
%>                    <code>generateGridData()</code>) 
%>                    @f$[1 \times 1 \text{ struct}]@f$
%> @param  funcCont   A function handle for the continuous function
%> @param  qOrd       The order of the quadrature rule provided by 
%>                    <code>quadRule1D()</code>
%> @param refElemPhiPhi Local matrix @f$\hat{\mathsf{M}}@f$ as provided
%>                    by <code>integrateRefElem1DPhiPhi()</code>.
%>                    @f$[N \times N]@f$
%> @param  basesOnQuad  A struct containing precomputed values of the basis
%>                      functions on quadrature points. Must provide at
%>                      least phi1D.
%> @retval The representation matrix of the DG/modal basis representation.
%>         @f$[K \times N]@f$
%>
%> This file is part of FESTUNG
%>
%> @copyright 2014-2017 Balthasar Reuter, Florian Frank, Vadym Aizinger
%> 
%> @par License
%> @parblock
%> This program is free software: you can redistribute it and/or modify
%> it under the terms of the GNU General Public License as published by
%> the Free Software Foundation, either version 3 of the License, or
%> (at your option) any later version.
%>
%> This program is distributed in the hope that it will be useful,
%> but WITHOUT ANY WARRANTY; without even the implied warranty of
%> MERCHANTABILITY or FITNESS FOR A PARTICULAR PURPOSE.  See the
%> GNU General Public License for more details.
%>
%> You should have received a copy of the GNU General Public License
%> along with this program.  If not, see <http://www.gnu.org/licenses/>.
%> @endparblock
%
function dataDisc = projectFuncCont2DataDisc1D(g, funcCont, qOrd, refElemPhiPhi, basesOnQuad)
validateattributes(funcCont, {'function_handle'}, {}, mfilename, 'funcCont');
assert(nargin(funcCont) == 1, 'funcCont must expect one argument')
validateattributes(basesOnQuad, {'struct'}, {}, mfilename, 'basesOnQuad');
[Q, W] = quadRule1D(max(qOrd,1)); N = size(refElemPhiPhi, 1);
rhs = funcCont(g.mapRef2Phy(Q)) * (repmat(W.', 1, N) .* basesOnQuad.phi1D{qOrd}(:,1:N));
dataDisc = rhs / refElemPhiPhi;
end % function


==> 0.4-beta2/core/projectFuncCont2DataDiscQuadri.m <==
% Compute the DG/modal basis representation of an algebraic function.

%===============================================================================
%> @file
%>
%> @brief Compute the DG/modal basis representation of an algebraic function.
%===============================================================================
%>
%> @brief Compute the DG/modal basis representation of an algebraic function by
%>        performing the @f$L^2@f$-projection.
%>
%> The DG/modal basis representation of a algebraic function @f$d(t)@f$,
%> is given as
%> @f[
%>   d_h(t, \mathbf{x}) = \sum_{j=1}^N D_{kj}(t) \varphi_{kj}(\mathbf{x}) \,,
%> @f]
%> such that @f$d_h(t) \in \mathbb{P}_d (\mathcal{T}_h)@f$ is an adequate
%> approximation of @f$d(t)@f$.
%>
%> To produce @f$d_h(t)@f$ we use the @f$L^2@f$-projection defined locally for
%> @f$T_k \in \mathcal{T}_h@f$ by
%> @f[
%>  \forall w_h \in \mathbb{P}_d(T_k), \quad
%>  \int_{T_k} w_h d_h(t) = \int_{T_k} w_h d(t) \,.
%> @f]
%> Choosing @f$w_h = \varphi_{ki} \text{ for } i \in \{1,...,N\}@f$ and using
%> a mapping 
%> @f$\mathbf{F}_k:\hat{T}\ni\hat{\mathbf{x}}\mapsto\mathbf{x}\in T_k@f$ from 
%> the reference element @f$\hat{T}@f$ we obtain
%> @f[
%>  \sum_{j=1}^N D_{kj}(t) \int_{\hat{T}} \hat{\varphi}_i(\hat{\mathbf{x}})
%>  \hat{\varphi}_j(\hat{\mathbf{x}}) \mathrm{d} \hat{\mathbf{x}} =
%> \int_{\hat{T}} \hat{\varphi}_i(\hat{\mathbf{x}}) 
%> d(t, \mathbf{F}_k(\hat{\mathbf{x}})) \mathrm{d} \hat{\mathbf{x}} \,.
%> @f]
%> Written in matrix form, this is equivalent to
%> @f[
%>  \hat{\mathsf{M}} \begin{bmatrix} D_{k1} \\ \vdots \\ D_{kN} \end{bmatrix} =
%>  \int_{\hat{T}} \begin{bmatrix} 
%>    \hat{\varphi}_1(\hat{\mathbf{x}}) d(t, \mathbf{F}_k(\hat{\mathbf{x}})) \\
%>    \vdots \\
%>    \hat{\varphi}_N(\hat{\mathbf{x}}) d(t, \mathbf{F}_k(\hat{\mathbf{x}}))
%>  \end{bmatrix} \mathrm{d} \hat{\mathbf{x}} \,,
%> @f]
%> with local mass matrix on the reference element 
%> @f$\hat{M} \in \mathbb{R}^{N\times N}@f$ as defined in
%> <code>integrateRefElemPhiPhi</code>.
%>
%> @param  g          The lists describing the geometric and topological 
%>                    properties of a triangulation (see 
%>                    <code>generateGridData()</code>) 
%>                    @f$[1 \times 1 \text{ struct}]@f$
%> @param  funcCont   A function handle for the continuous function
%> @param  qOrd       The order of the quadrature rule.
%> @param  globM      Global mass matrix @f$\mathsf{M}@f$ as provided
%>                    by <code>assembleMatElemPhiPhi()</code>.
%>                    @f$[KN \times KN]@f$
%> @param  basesOnQuad  A struct containing precomputed values of the basis
%>                      functions on quadrature points. Must provide at
%>                      least phi2D.
%>
%> @retval The representation matrix of the DG/modal basis representation.
%>         @f$[K \times N]@f$
%>
%> This file is part of FESTUNG
%>
%> @copyright 2014-2017 Balthasar Reuter, Florian Frank, Vadym Aizinger
%> 
%> @par License
%> @parblock
%> This program is free software: you can redistribute it and/or modify
%> it under the terms of the GNU General Public License as published by
%> the Free Software Foundation, either version 3 of the License, or
%> (at your option) any later version.
%>
%> This program is distributed in the hope that it will be useful,
%> but WITHOUT ANY WARRANTY; without even the implied warranty of
%> MERCHANTABILITY or FITNESS FOR A PARTICULAR PURPOSE.  See the
%> GNU General Public License for more details.
%>
%> You should have received a copy of the GNU General Public License
%> along with this program.  If not, see <http://www.gnu.org/licenses/>.
%> @endparblock
%
function dataDisc = projectFuncCont2DataDiscQuadri(g, funcCont, qOrd, globM, basesOnQuad)
N = size(globM, 1) / g.numT;
validateattributes(funcCont, {'function_handle'}, {}, mfilename, 'funcCont');
assert(nargin(funcCont) == 2, 'funcCont must expect two arguments')
validateattributes(globM, {'numeric'}, {'size', [g.numT * N, g.numT * N]}, mfilename, 'globM');
validateattributes(basesOnQuad, {'struct'}, {}, mfilename, 'basesOnQuad');
[Q1, Q2, W] = quadRuleTensorProduct(qOrd);
rhs = (funcCont(g.mapRef2Phy(1, Q1, Q2), g.mapRef2Phy(2, Q1, Q2)) .* ...
        (g.detJ0T{1} * ones(size(Q1)) + g.detJ0T{2} * Q1 + g.detJ0T{3} * Q2)) * ...
      (repmat(W', 1, N) .* basesOnQuad.phi2D{qOrd}(:,1:N));
dataDisc = reshape(globM \ reshape(rhs.', g.numT * N, 1), N, g.numT).';
end % function


==> 0.4-beta2/core/projectFuncCont2DataTaylor.m <==
% Compute the Taylor basis representation of an algebraic function.

%===============================================================================
%> @file
%>
%> @brief Compute the Taylor basis representation of an algebraic function.
%===============================================================================
%>
%> @brief Compute the DG/modal basis representation of an algebraic function by
%>        performing the @f$L^2@f$-projection.
%>
%> The Taylor basis representation of an algebraic function @f$d(t)@f$,
%> is given as
%> @f[
%>   d_h(t, \mathbf{x}) = \sum_{j=1}^N D_{kj}(t) \phi_{kj}(\mathbf{x}) \,,
%> @f]
%> such that @f$d_h(t) \in \mathbb{P}_d (\mathcal{T}_h)@f$ is an adequate
%> approximation of @f$d(t)@f$.
%>
%> To produce @f$d_h(t)@f$ we use the @f$L^2@f$-projection defined locally for
%> @f$T_k \in \mathcal{T}_h@f$ by
%> @f[
%>  \forall w_h \in \mathbb{P}_d(T_k), \quad
%>  \int_{T_k} w_h d_h(t) = \int_{T_k} w_h d(t) \,.
%> @f]
%>
%> @param  g          The lists describing the geometric and topological 
%>                    properties of a triangulation (see 
%>                    <code>generateGridData()</code>) 
%>                    @f$[1 \times 1 \text{ struct}]@f$
%> @param  funcCont   A function handle for the continuous function
%> @param  ord        The order of the quadrature rule provided by 
%>                    <code>quadRule2D()</code>
%> @param  globM      Global mass matrix @f$\mathsf{M}^\mathrm{Taylor}@f$ 
%>                    as provided by 
%>                    <code>assembleMatElemPhiTaylorPhiTaylor()</code>.
%>                    @f$[N \times N]@f$
%> @retval The representation matrix of the Taylor basis representation.
%>         @f$[K \times N]@f$
%>
%> This file is part of FESTUNG
%>
%> @copyright 2014-2015 Florian Frank, Balthasar Reuter, Vadym Aizinger
%> 
%> @par License
%> @parblock
%> This program is free software: you can redistribute it and/or modify
%> it under the terms of the GNU General Public License as published by
%> the Free Software Foundation, either version 3 of the License, or
%> (at your option) any later version.
%>
%> This program is distributed in the hope that it will be useful,
%> but WITHOUT ANY WARRANTY; without even the implied warranty of
%> MERCHANTABILITY or FITNESS FOR A PARTICULAR PURPOSE.  See the
%> GNU General Public License for more details.
%>
%> You should have received a copy of the GNU General Public License
%> along with this program.  If not, see <http://www.gnu.org/licenses/>.
%> @endparblock
%
function dataDisc = projectFuncCont2DataTaylor(g, funcCont, ord, globM)
validateattributes(funcCont, {'function_handle'}, {}, mfilename, 'funcCont');
ord = max(ord,1);  [Q1, Q2, W] = quadRule2D(ord);
K = g.numT; N = size(globM, 1) / K;
rhs = zeros(K, N);
for i = 1 : N
  funcOnQuad = funcCont(g.mapRef2Phy(1, Q1, Q2), g.mapRef2Phy(2, Q1, Q2));
  phiOnQuad = phiTaylorPhy(g, i, F1(Q1, Q2), F2(Q1, Q2), ord);
  rhs(:, i) = g.areaT .* (( funcOnQuad .* phiOnQuad ) * (2 * W)');
end
dataDisc = reshape(globM \ reshape(rhs', [K*N 1]), [N K])';
end % function


==> 0.4-beta2/core/quadRule1D.m <==
% Provides Gauss-Legendre quadrature points and associated weights on (0,1).

%===============================================================================
%> @file
%>
%> @brief Provides Gauss-Legendre quadrature points and associated weights on (0,1).
%===============================================================================
%>
%> @brief Provides a list of Gauss-Legendre quadrature points within the
%>        interval @f$[0,1]@f$ and associated positive weights.
%>
%> The quadrature rule is exact for polynomials up to the given order. The
%> length of the interval @f$(0,1)@f$ is incorporated in the weights. 
%>
%> @note A rule with @f$n@f$ points is exact for polynomials up to order @f$2n-1@f$.
%>
%> @par Example
%> @code
%> f = @(s) s.^2;
%> [Q, W] = quadRule1D(2);
%> F = dot(W, f(Q));
%> @endcode
%> 
%> @param  qOrd The order of the quadrature rule.
%> @retval Q    The list of Gauss-Legendre quadrature points within @f$(0,1)@f$.
%> @retval W    The associated weights.
%>
%> This file is part of FESTUNG
%>
%> @copyright 2014-2015 Florian Frank, Balthasar Reuter, Vadym Aizinger
%> 
%> @par License
%> @parblock
%> This program is free software: you can redistribute it and/or modify
%> it under the terms of the GNU General Public License as published by
%> the Free Software Foundation, either version 3 of the License, or
%> (at your option) any later version.
%>
%> This program is distributed in the hope that it will be useful,
%> but WITHOUT ANY WARRANTY; without even the implied warranty of
%> MERCHANTABILITY or FITNESS FOR A PARTICULAR PURPOSE.  See the
%> GNU General Public License for more details.
%>
%> You should have received a copy of the GNU General Public License
%> along with this program.  If not, see <http://www.gnu.org/licenses/>.
%> @endparblock
%
function [Q, W] = quadRule1D(qOrd)
switch qOrd
  case {0, 1} % R = 1, number of quadrature points
    Q = 0;
    W = 2;
  case {2, 3} % R = 2
    Q = sqrt(1/3)*[-1, 1];
    W = [1, 1];
  case {4, 5} % R = 3
    Q = sqrt(3/5)*[-1, 0, 1];
    W = 1/9*[5, 8, 5];
  case {6, 7} % R = 4
    Q = [-1,-1,1,1].*sqrt(3/7+[1,-1,-1,1]*2/7*sqrt(6/5));
    W = 1/36*(18 + sqrt(30)*[-1,1,1,-1]);
  case {8, 9} % R = 5
    Q = [-1,-1,0,1,1].*sqrt(5+[2,-2,0,-2,2]*sqrt(10/7))/3;
    W = 1/900*(322+13*sqrt(70)*[-1,1,0,1,-1]+[0,0,190,0,0]);
  case {10, 11} % R = 6
    Q = [ 0.6612093864662645, -0.6612093864662645, -0.2386191860831969, ...
          0.2386191860831969, -0.9324695142031521,  0.9324695142031521];
    W = [ 0.3607615730481386,  0.3607615730481386,  0.4679139345726910, ...
          0.4679139345726910,  0.1713244923791704,  0.171324492379170];
  case {12, 13} % R = 7
    Q = [ 0.0000000000000000,  0.4058451513773972, -0.4058451513773972, ...
         -0.7415311855993945,  0.7415311855993945, -0.9491079123427585, ...
          0.9491079123427585];
    W = [ 0.4179591836734694,  0.3818300505051189,  0.3818300505051189, ...
          0.2797053914892766,  0.2797053914892766,  0.1294849661688697, ...
          0.1294849661688697];	
  case {14, 15} % R = 8
    Q = [-0.1834346424956498,  0.1834346424956498, -0.5255324099163290, ...
          0.5255324099163290, -0.7966664774136267,  0.7966664774136267, ...
         -0.9602898564975363,  0.9602898564975363]; 
    W = [ 0.3626837833783620,  0.3626837833783620,  0.3137066458778873, ...
          0.3137066458778873,  0.2223810344533745,  0.2223810344533745, ...
          0.1012285362903763,  0.1012285362903763];
  case {16, 17} % R = 9
    Q = [ 0.0000000000000000, -0.8360311073266358,  0.8360311073266358, ...
         -0.9681602395076261,  0.9681602395076261, -0.3242534234038089, ...
          0.3242534234038089, -0.6133714327005904,  0.6133714327005904];
    W = [ 0.3302393550012598,  0.1806481606948574,  0.1806481606948574, ...
          0.0812743883615744,  0.0812743883615744,  0.3123470770400029, ...
          0.3123470770400029,  0.2606106964029354,  0.2606106964029354];
  otherwise
    error('Order %d not implemented', qOrd)
end % switch
Q = (Q + 1)/2;  W = W/2; % transformation [-1; 1] -> [0, 1]
end % function


==> 0.4-beta2/core/quadRule2D.m <==
% Provides quadrature points and associated weights within the reference triangle.

%===============================================================================
%> @file
%>
%> @brief Provides quadrature points and associated weights within the reference 
%>        triangle.
%===============================================================================
%>
%> @brief Provides quadrature points and associated weights within the reference 
%>        triangle.
%>
%> Quadrature rules up to order 6 are implemented directly. For all higher orders
%> we call <code>triquad()</code> that uses Gaussian quadrature points on a
%> square which is collapsed to a triangle.  The area @f$1/2@f$ of the reference
%> triangle @f$\hat{T}@f$ is incorporated in the weights.
%>
%> <code>[Q1, Q2, W] = quadRule2D(qOrd)</code> returns quadrature points 
%> @f$\hat{\vec{q}}_r = [\hat{q}_r^1, \hat{q}_r^2]^\mathrm{T}@f$ within the reference triangle @f$\hat{T}@f$ in lists of
%> @f$\hat{x}^1@f$ and @f$\hat{x}^2@f$ coordinates <code>Q1</code> and <code>Q2</code>, respectively, and the associated 
%> weights <code>W</code>.  The quadrature rule is exact for polynomials of order <code>qOrd</code> (see @ref FRAK2015 for details).
%> The area of @f$1/2@f$ of the reference triangle @f$\hat{T}@f$ is incorporated in the weights.
%>
%> An overview of quadrature rules on triangles is found in the &ldquo;Encyclopaedia of Cubature Formulas&rdquo; @ref Cools2003.
%>
%> @par Example
%> @code
%> [Q1, Q2, W] = quadRule2D(2);
%> N = 3; M = eye(N);
%> for i = 1:N
%>   for j = 1:N
%>     M(i,j) = sum(W .* phi(i,Q1,Q2) .* phi(j,Q1,Q2));
%>   end
%> end
%> @endcode
%>
%> 
%> 
%> @param  qOrd The order of the quadrature rule.
%> @retval Q1   The @f$\hat{x}^1@f$ coordinates of the quadrature points.
%> @retval Q2   The @f$\hat{x}^2@f$ coordinates of the quadrature points.
%> @retval W    The associated weights.
%>
%> This file is part of FESTUNG
%>
%> @copyright 2014-2015 Florian Frank, Balthasar Reuter, Vadym Aizinger
%> 
%> @par License
%> @parblock
%> This program is free software: you can redistribute it and/or modify
%> it under the terms of the GNU General Public License as published by
%> the Free Software Foundation, either version 3 of the License, or
%> (at your option) any later version.
%>
%> This program is distributed in the hope that it will be useful,
%> but WITHOUT ANY WARRANTY; without even the implied warranty of
%> MERCHANTABILITY or FITNESS FOR A PARTICULAR PURPOSE.  See the
%> GNU General Public License for more details.
%>
%> You should have received a copy of the GNU General Public License
%> along with this program.  If not, see <http://www.gnu.org/licenses/>.
%> @endparblock
%
function [Q1, Q2, W] = quadRule2D(qOrd)
switch qOrd
  case {0, 1} % R = 1
    Q1 = 1/3;              Q2 = 1/3;              W  = 1/2;
  case 2 % R = 3
    Q1 = [1/6, 2/3, 1/6];  Q2 = [1/6, 1/6, 2/3];  W  = [1/6, 1/6, 1/6];
  case 3 % R = 4
    a1 = (3 + sqrt(3))/6;   a2 = (3 - sqrt(3))/6;
    b1 = (6 + sqrt(6))/10;  b2 = (6 - sqrt(6))/10;
    w1 = 1/8 + sqrt(6)/72;  w2 = 1/8 - sqrt(6)/72;
    Q1 = [a1*b1, a2*b1, a1*b2, a2*b2];
    Q2 = [a2*b1, a1*b1, a2*b2, a1*b2];
    W  = [w1, w1, w2, w2];
  case 4 % R = 6
    Q1 = [0.445948490915965, 0.108103018168070, 0.445948490915965, ...
          0.091576213509771, 0.816847572980458, 0.091576213509771];
    Q2 = [0.108103018168070, 0.445948490915965, 0.445948490915965, ...
          0.816847572980458, 0.091576213509771, 0.091576213509771];
    W  = [0.111690794839005, 0.111690794839005, 0.111690794839005, ...
          0.054975871827661, 0.054975871827661, 0.054975871827661];
  case 5 % R = 7
    a1 = (6-sqrt(15))/21;     a2 = (6+sqrt(15))/21;
    w1 = (155-sqrt(15))/2400; w2 = (155+sqrt(15))/2400;
    Q1 = [1/3,     a1, 1-2*a1,     a1,     a2, 1-2*a2,     a2];
    Q2 = [1/3, 1-2*a1,     a1,     a1, 1-2*a2,     a2,     a2];
    W  = [9/80,    w1,     w1,     w1,     w2,     w2,     w2];
  case 6 % R = 12
    Q1 = [0.063089014491502, 0.873821971016996, 0.063089014491502, ...
          0.249286745170910, 0.501426509658179, 0.249286745170910, ...
          0.310352451033785, 0.053145049844816, 0.636502499121399, ...
          0.053145049844816, 0.636502499121399, 0.310352451033785];
    Q2 = [0.063089014491502, 0.063089014491502, 0.873821971016996, ...
          0.249286745170910, 0.249286745170910, 0.501426509658179, ...
          0.053145049844816, 0.310352451033785, 0.053145049844816, ...
          0.636502499121399, 0.310352451033785, 0.636502499121399];
    W  = [0.025422453185103, 0.025422453185103, 0.025422453185103, ...
          0.058393137863189, 0.058393137863189, 0.058393137863189, ...
          0.041425537809187, 0.041425537809187, 0.041425537809187, ...
          0.041425537809187, 0.041425537809187, 0.041425537809187];
  otherwise % use Gauss quadrature points on square
    [X,Y,Wx,Wy] = triquad(qOrd, [0 0; 0 1; 1 0]); % third party function, see references
    Q1 = X(:).';
    Q2 = Y(:).';
    W = Wx * Wy.';  W = W(:).';
end % switch
end % function


==> 0.4-beta2/core/quadRuleTensorProduct.m <==
% Provides quadrature points and associated weights built from tensor
% product of one-dimensional quadrature rules.

%===============================================================================
%> @file
%>
%> @brief Provides quadrature points and associated weights built from tensor
%>        product of one-dimensional quadrature rules.
%===============================================================================
%>
%> @brief Provides quadrature points and associated weights built from tensor
%>        product of one-dimensional quadrature rules.
%>
%> <code>[Q1, Q2, W] = quadRuleTensorProduct(qOrd)</code> returns quadrature points 
%> @f$\hat{\vec{q}}_r = [\hat{q}_r^1, \hat{q}_r^2]^\mathrm{T}@f$ within the reference
%> square @f$\hat{T}@f$ in lists of @f$\hat{x}^1@f$ and @f$\hat{x}^2@f$ coordinates
%> <code>Q1</code> and <code>Q2</code>, respectively, and the associated 
%> weights <code>W</code>.  The quadrature rule is exact for polynomials of order 
%> <code>qOrd</code> (see @ref FRAK2015 for details).
%>
%> If no one-dimensional quadrature-rules are specified, they default to 
%> <code>quadRule1D()</code>.
%> 
%> @param  qOrd The order of the quadrature rule.
%> @param  quadRule1  (optional) Function handle for one-dimensional 
%>                    quadrature-rule in @f$\hat{x}^1@f$-direction.
%> @param  quadRule2  (optional) Function handle for one-dimensional 
%>                    quadrature-rule in @f$\hat{x}^2@f$-direction.
%> @retval Q1   The @f$\hat{x}^1@f$ coordinates of the quadrature points.
%> @retval Q2   The @f$\hat{x}^2@f$ coordinates of the quadrature points.
%> @retval W    The associated weights.
%>
%> This file is part of FESTUNG
%>
%> @copyright 2014-2017 Balthasar Reuter, Florian Frank, Vadym Aizinger
%> 
%> @par License
%> @parblock
%> This program is free software: you can redistribute it and/or modify
%> it under the terms of the GNU General Public License as published by
%> the Free Software Foundation, either version 3 of the License, or
%> (at your option) any later version.
%>
%> This program is distributed in the hope that it will be useful,
%> but WITHOUT ANY WARRANTY; without even the implied warranty of
%> MERCHANTABILITY or FITNESS FOR A PARTICULAR PURPOSE.  See the
%> GNU General Public License for more details.
%>
%> You should have received a copy of the GNU General Public License
%> along with this program.  If not, see <http://www.gnu.org/licenses/>.
%> @endparblock
%
function [Q1, Q2, W] = quadRuleTensorProduct(qOrd, quadRule1, quadRule2)
if nargin < 2
  quadRule1 = @quadRule1D;
  quadRule2 = @quadRule1D;
end % if
[Q1, W1] = quadRule1(qOrd);
[Q2, W2] = quadRule2(qOrd);
[Q1, Q2] = meshgrid(Q1, Q2);
[W1, W2] = meshgrid(W1, W2);
Q1 = Q1(:)'; Q2 = Q2(:)'; W = reshape(W1 .* W2, [], 1)';
end % function

==> 0.4-beta2/core/readHotstart.m <==
% Reads data from an existing hotstart file.

%===============================================================================
%> @file
%>
%> @brief Reads data from an existing hotstart file.
%===============================================================================
%>
%> @brief Reads data from an existing hotstart file.
%>
%> This function allows to load hotstart data written by outputHotstart().
%> The stored data is returned as a struct.
%>
%> @param  filename   The name of the hotstart file.
%> @retval  data      A struct containing all data from the hotstart file.
%>
%> This file is part of FESTUNG
%>
%> @copyright 2014-2016 Balthasar Reuter, Florian Frank, Vadym Aizinger
%> 
%> @par License
%> @parblock
%> This program is free software: you can redistribute it and/or modify
%> it under the terms of the GNU General Public License as published by
%> the Free Software Foundation, either version 3 of the License, or
%> (at your option) any later version.
%>
%> This program is distributed in the hope that it will be useful,
%> but WITHOUT ANY WARRANTY; without even the implied warranty of
%> MERCHANTABILITY or FITNESS FOR A PARTICULAR PURPOSE.  See the
%> GNU General Public License for more details.
%>
%> You should have received a copy of the GNU General Public License
%> along with this program.  If not, see <http://www.gnu.org/licenses/>.
%> @endparblock
%
function data = readHotstart(filename)
validateattributes(filename, {'char'}, {'nonempty'});
assert(exist(filename, 'file') == 2, 'Specified hotstart file does not exist');
data = struct();
load(filename);
end % function



==> 0.4-beta2/core/rungeKuttaExplicit.m <==
% Provides weights and time levels for explicit strong stability preserving (SSP)
% Runge-Kutta methods up to order 3.

%===============================================================================
%> @file
%>
%> @brief Provides weights and time levels for explicit strong stability 
%>        preserving (SSP) Runge-Kutta methods up to order 3.
%===============================================================================
%>
%> @brief Provides weights and time levels for explicit strong stability 
%>        preserving (SSP) Runge-Kutta methods up to order 3.
%>
%> Given a time-dependent system 
%> @f[
%> \partial_t \mathbf{C}(t) = \mathbf{S}(\mathbf{C}(t),t), \quad t \in J = (0,t^\mathrm{end}).
%> @f]
%> Let @f$0 = t^1 < t^2 < \ldots < t^\mathrm{end}@f$ be a not necessarily
%> equidistant decomposition of the time interval @f$J@f$ and let 
%> @f$\Delta t^n = t^{n+1} - t^{n}@f$ denote the time step size.
%> The update-scheme of the @f$s@f$-step Runge-Kutta method (of order @f$s@f$)
%> is then defined as
%> @f[
%>  \mathbf{C}^{(0)} := \mathbf{C}^n,
%> @f]@f[
%>  \mathbf{C}^{(i)} := \omega_i \mathbf{C}^n + (1-\omega_i) (\mathbf{C}^{(i-1)} + \Delta t^n \mathbf{S}(\mathbf{C}^{(i-1)}, t^{(i)}), \quad \mathrm{for} \quad i = 1,\ldots,s
%> @f]@f[
%>  \mathbf{C}^{n+1} := \mathbf{C}^{(s)}
%> @f]
%> with @f$\mathbf{C}^n = \mathbf{C}(t^n)@f$.
%>
%> The Runge-Kutta methods are total variation diminishing (TVD).
%> For details refer to
%> Gottlieb, Sigal, and Chi-Wang Shu. "Total Variation Diminishing 
%> Runge-Kutta Schemes". Mathematics of Computation 67.221 (1998): 73–85.
%> doi: 10.1090/S0025-5718-98-00913-2.
%>
%> @param  ord   The order of the time stepping scheme.
%> @param  tau   The time step size.
%> @param  t0    The current time-level @f$t^n@f$.
%> @retval t     The vector of time-levels @f$t^{(i)}@f$. @f$[1 \times s]@f$
%> @retval omega The associated weights. @f$[1 \times s]@f$
%>
%> This file is part of FESTUNG
%>
%> @copyright 2014-2016 Florian Frank, Balthasar Reuter, Vadym Aizinger
%> 
%> @par License
%> @parblock
%> This program is free software: you can redistribute it and/or modify
%> it under the terms of the GNU General Public License as published by
%> the Free Software Foundation, either version 3 of the License, or
%> (at your option) any later version.
%>
%> This program is distributed in the hope that it will be useful,
%> but WITHOUT ANY WARRANTY; without even the implied warranty of
%> MERCHANTABILITY or FITNESS FOR A PARTICULAR PURPOSE.  See the
%> GNU General Public License for more details.
%>
%> You should have received a copy of the GNU General Public License
%> along with this program.  If not, see <http://www.gnu.org/licenses/>.
%> @endparblock
%
function [t, omega] = rungeKuttaExplicit(ord, tau, t0)
switch ord
  case 1
    omega = 0;
    t = t0;
  case 2
    omega = [0, 0.5];
    t = t0 + [0, 1] * tau;
  case 3
    omega = [0, 3/4, 1/3];
    t = t0 + [0, 1, 0.5] * tau;
  otherwise
    error('Order %d not implemented', ord);
end
end % function

==> 0.4-beta2/core/rungeKuttaImplicit.m <==
% Provides weights and time levels for diagonally implicit Runge-Kutta (DIRK) 
% methods up to order 4.

%===============================================================================
%> @file
%>
%> @brief Provides weights and time levels for diagonally implicit Runge-Kutta 
%> (DIRK) methods up to order 4.
%===============================================================================
%>
%> @brief Provides weights and time levels for diagonally implicit Runge-Kutta 
%> (DIRK) methods up to order 4.
%>
%> Given a time-dependent system 
%> @f[
%> \partial_t \mathbf{C}(t) = \mathbf{S}(\mathbf{C}(t),t), \quad t \in J = (0,t^\mathrm{end}).
%> @f]
%> Let @f$0 = t^1 < t^2 < \ldots < t^\mathrm{end}@f$ be a not necessarily
%> equidistant decomposition of the time interval @f$J@f$ and let 
%> @f$\Delta t^n = t^{n+1} - t^{n}@f$ denote the time step size.
%> The update-scheme of the @f$s@f$-stage diagonally implicit Runge-Kutta (DIRK)
%> method is then defined as
%> @f{align*}
%>  \mathbf{C}^{(i)} &:= \mathbf{C}^n + \Delta t^n \sum_{j=1}^{i} a_{ij} \, \mathbf{S}(\mathbf{C}^{(j)}, t^{(j)}), \quad \mathrm{for} \quad i = 1,\ldots,s \\
%>  \mathbf{C}^{n+1} &:= \mathbf{C}^n + \Delta t^n \sum_{i=1}^{s} b_{i} \, \mathbf{S}(\mathbf{C}^{(i)}, t^{(i)})\\
%> @f}
%> with @f$\mathbf{C}^n = \mathbf{C}(t^n)@f$ and 
%> @f$t^{(j)} = t^n + c_j \cdot \Delta t^n@f$. Note that the methods are 
%> diagonally implicit, i.e. the coefficient matrix @f$A@f$ is lower triangular
%> allowing to solve in each step individually. The formulas stated above
%> do **not** hold for fully implicit Runge-Kutta methods.
%> 
%> The implemented methods are all @f$A@f$- and @f$L@f$-stable. Furthermore, the 
%> methods are stiffly accurate, i.e. @f$b_j=a_{sj}@f$ where @f$s@f$ is the 
%> number of stages. Therefore
%> @f$\mathbf{C}^{n+1} = \mathbf{C}^{(s)}@f$
%> holds and the update step does not have to be carried out explicitly.
%> For details refer to
%> Ernst Hairer and  Gerhard Wanner. "Solving Ordinary Differential 
%> Equations II". Springer Series in Computational Mathematics (1996).
%> doi: 10.1007/978-3-642-05221-7.
%> 
%> 
%> @param  ord  The order of the time stepping scheme.
%> 
%> @param  tau  The time step size @f$\Delta t^n@f$.
%> 
%> @param  t0   The current time-level @f$t^n@f$.
%> 
%> 
%> @retval  t    The vector of time-levels @f$t^{(i)}@f$. @f$[1 \times s]@f$.
%> 
%> @retval  A    The matrix containing coefficients @f$a_{ij}@f$. @f$[s \times s]@f$

%> @retval  b    The vector containing coefficients @f$b_{i}@f$. @f$[1 \times s]@f$
%> 
%> @retval c    The vector containing coefficients @f$c_{i}@f$. @f$[1 \times s]@f$
%>
%> This file is part of FESTUNG
%>
%> @copyright 2014-2017 Balthasar Reuter, Florian Frank, Vadym Aizinger
%> 
%> @author Alexander Jaust, 2017
%> @author Balthasar Reuter, 2017
%> 
%> @par License
%> @parblock
%> This program is free software: you can redistribute it and/or modify
%> it under the terms of the GNU General Public License as published by
%> the Free Software Foundation, either version 3 of the License, or
%> (at your option) any later version.
%>
%> This program is distributed in the hope that it will be useful,
%> but WITHOUT ANY WARRANTY; without even the implied warranty of
%> MERCHANTABILITY or FITNESS FOR A PARTICULAR PURPOSE.  See the
%> GNU General Public License for more details.
%>
%> You should have received a copy of the GNU General Public License
%> along with this program.  If not, see <http://www.gnu.org/licenses/>.
%> @endparblock
%
function [t, A, b, c] = rungeKuttaImplicit(ord, tau, t0)
switch ord
  case 1
    A = 1;
    
  case 2
    lambda = 0.5 * (2 - sqrt(2));
    A = [     lambda,      0 ; 
          (1-lambda), lambda ];
    
  case 3
    alpha = 0.4358665215084589994160194511935568425292;
    beta  = 0.5 * (1.+ alpha);
    b1    = -0.25 * (6 * alpha * alpha - 16 * alpha + 1);
    b2    =  0.25 * (6 * alpha * alpha - 20 * alpha + 5);

    A = [        alpha,     0,     0 ; 
          beta - alpha, alpha,     0 ; 
                    b1,    b2, alpha ];
    
  case 4
    gamma = 1./4.; 
    A = [     gamma,           0,        0,        0,     0;
              1./2.,       gamma,        0,        0,     0;
            17./50.,     -1./25.,    gamma,        0,     0;
         371./1360., -137./2720., 15./544.,    gamma,     0;
            25./24.,    -49./48., 125./16., -85./12., gamma ];
    
  otherwise
    msgID = 'rungeKuttaImplicit:TimeIntegratorOrder';
    msg = 'Function is not defined for order<1 or order>4.';
    baseException = MException(msgID,msg);
    causeID = 'rungeKuttaImplicit:OrderTooLarge';
    causeMsg = sprintf('Value of order is %d', ord);
    causeException = MException(causeID,causeMsg);
    baseException = addCause(baseException,causeException);
    throw(baseException);
end % switch
    
b = A(end, :);
c = sum(A, 2);
t = t0 + c * tau;
end % function


==> 0.4-beta2/core/setNaN2Zero.m <==
% Technical routine required to elimate possible NaN entries in any input by 
% replacing them with zeros.

%===============================================================================
%> @file
%>
%> @brief Technical routine required to elimate possible NaN entries in any 
%>        input by replacing them with zeros.
%===============================================================================
%>
%> @brief Technical routine required to elimate possible NaN entries in any 
%>        input by replacing them with zeros.
%>
%> This routine can be used for any application where the algorithm produces 
%> NaN entries in a tensor of any order alongside realistic values. Those NaN 
%> entries are typically required to be set to zero.
%> An example of applicability in our framework is the divison of zero by zero.
%> While these NaN entries are supposed to be eliminated by multiplying with a
%> logical field that has zero entries in a way that each NaN is multiplied by
%> zero, MATLAB returns NaN as the product of zero and NaN. Thus, this routine
%> is necessary to modify data that possibly includes NaN entries.

%> @param  input        Double-valued tensor of arbitary order.
%>
%> @retval ret          The same tensor with zeros instead of NaN's.
%>
%>
%> This file is part of FESTUNG
%>
%> @copyright 2014-2016 Hennes Hajduk, Balthasar Reuter, Florian Frank, 
%>                      Vadym Aizinger
%>                      
%> 
%> @par License
%> @parblock
%> This program is free software: you can redistribute it and/or modify
%> it under the terms of the GNU General Public License as published by
%> the Free Software Foundation, either version 3 of the License, or
%> (at your option) any later version.
%>
%> This program is distributed in the hope that it will be useful,
%> but WITHOUT ANY WARRANTY; without even the implied warranty of
%> MERCHANTABILITY or FITNESS FOR A PARTICULAR PURPOSE.  See the
%> GNU General Public License for more details.
%>
%> You should have received a copy of the GNU General Public License
%> along with this program.  If not, see <http://www.gnu.org/licenses/>.
%> @endparblock
%
function ret = setNaN2Zero(input)
ret = max(input, 0) + min(input,0);
end % function


==> 0.4-beta2/core/setdefault.m <==
% Set a default value for a non-existing field in a struct.

%===============================================================================
%> @file
%>
%> @brief Set a default value for a non-existing field in a struct.
%===============================================================================
%>
%> @brief Set a default value for a non-existing field in a struct.
%>
%> This function expects a struct and a field name and checks if the
%> specified field exists. If not, it takes the given default value and
%> inserts the field into the struct with the given value.
%>
%> @param s        The struct to be checked and modified.
%> @param field    The name of the field to be checked
%> @param value    The default value to be used if the given field does not
%>                 exist.
%> @retval s       The struct, supplemented with the field.
%>
%> This file is part of FESTUNG
%>
%> @copyright 2014-2016 Balthasar Reuter, Florian Frank, Vadym Aizinger
%> 
%> @par License
%> @parblock
%> This program is free software: you can redistribute it and/or modify
%> it under the terms of the GNU General Public License as published by
%> the Free Software Foundation, either version 3 of the License, or
%> (at your option) any later version.
%>
%> This program is distributed in the hope that it will be useful,
%> but WITHOUT ANY WARRANTY; without even the implied warranty of
%> MERCHANTABILITY or FITNESS FOR A PARTICULAR PURPOSE.  See the
%> GNU General Public License for more details.
%>
%> You should have received a copy of the GNU General Public License
%> along with this program.  If not, see <http://www.gnu.org/licenses/>.
%> @endparblock
%
function s = setdefault(s, field, value)
validateattributes(s, {'struct'}, {})
validateattributes(field, {'char'}, {'nonempty'})
if ~isfield(s, field)
  s.(field) = value;
end % if
end % function

==> 0.4-beta2/core/theta.m <==
% Mapping from edge nn to edge np in the reference triangle.
%
%===============================================================================
%> @file
%>
%> @brief Mapping from edge @f$\hat{E}_{n^-}@f$ to edge @f$\hat{E}_{n^+}@f$ in
%>        the reference triangles.
%===============================================================================
%>
%> @brief Computes the reference coordinates
%>        @f$\hat{\mathbf{x}}_p = (\hat{x}^1,\hat{x}^2)^T@f$ as given by the 
%>        mapping @f$\hat{\mathbf{x}}_p = 
%>        \hat{\mathbf{\vartheta}}_{n^-n^+}(\hat{\mathbf{x}})@f$.
%>
%> The mapping 
%> @f$\hat{\mathbf{\vartheta}}_{n^-n^+} : \hat{E}_{n^-} \mapsto \hat{E}_{n^+}@f$ 
%> maps coordinates from edge @f$\hat{E}_{n^-}, n^- \in \{1,2,3\}@f$ to edge 
%> @f$\hat{E}_{n^+}, n^+ \in \{1,2,3\}@f$ in the reference triangle 
%> @f$\hat{T} = \{ (0,0), (1,0), (0,1) \}@f$.
%>
%> For an arbitrary index pair @f$k^-,k^+@f$ it is defined as
%> @f[
%> \hat{\mathbf{\vartheta}}_{n^-n^+}(\hat{\mathbf{x}}) = 
%>   \mathbf{F}^{-1}_{k^+} \circ \mathbf{F}_{k^-}(\hat{\mathbf{x}}) \,,
%> @f]
%> with @f$\mathbf{F}_k : \hat{T} \mapsto T_k@f$ the affine mapping from
%> reference triangle @f$\hat{T}@f$ to physical triangle @f$T@f$, defined as
%> @f[
%> \mathbf{F}_k (\hat{\mathbf{x}}) = 
%>   \mathsf{{B}}_k \hat{\mathbf{x}} + \hat{\mathbf{a}}_{k1}
%>   \text{ with }
%> \mathbb{R}^{2\times2} \ni \mathsf{{B}}_k =
%>   \left[ \hat{\mathbf{a}}_{k2} - \hat{\mathbf{a}}_{k1} | 
%>          \hat{\mathbf{a}}_{k3} - \hat{\mathbf{a}}_{k1} \right] \,.
%> @f]
%> This can be boiled down to nine possible maps between the sides of the
%> reference triangle, the closed form expressions of which read as
%>
%> @f[
%>  \hat{\mathbf{\vartheta}}_{11}:
%>    \begin{bmatrix} \hat{x}^1 \\ \hat{x}^2 \end{bmatrix} \mapsto
%>    \begin{bmatrix} 1 - \hat{x}^1 \\ 1 - \hat{x}^2 \end{bmatrix} \,,
%>  \hat{\mathbf{\vartheta}}_{21}:
%>    \begin{bmatrix} \hat{x}^1 \\ \hat{x}^2 \end{bmatrix} \mapsto
%>    \begin{bmatrix} 1 - \hat{x}^2 \\ \hat{x}^2 \end{bmatrix} \,, 
%>  \hat{\mathbf{\vartheta}}_{31}:
%>    \begin{bmatrix} \hat{x}^1 \\ \hat{x}^2 \end{bmatrix} \mapsto
%>    \begin{bmatrix} \hat{x}^1 \\ 1 - \hat{x}^1 \end{bmatrix} \,, 
%> @f]
%> @f[
%>  \hat{\mathbf{\vartheta}}_{12}:
%>    \begin{bmatrix} \hat{x}^1 \\ \hat{x}^2 \end{bmatrix} \mapsto
%>    \begin{bmatrix} 0 \\ \hat{x}^2 \end{bmatrix} \,,
%>  \hat{\mathbf{\vartheta}}_{22}:
%>    \begin{bmatrix} \hat{x}^1 \\ \hat{x}^2 \end{bmatrix} \mapsto
%>    \begin{bmatrix} 0 \\ 1 - \hat{x}^2 \end{bmatrix} \,, 
%>  \hat{\mathbf{\vartheta}}_{32}:
%>    \begin{bmatrix} \hat{x}^1 \\ \hat{x}^2 \end{bmatrix} \mapsto
%>    \begin{bmatrix} 0 \\ \hat{x}^1 \end{bmatrix} \,, 
%> @f]
%> @f[
%>  \hat{\mathbf{\vartheta}}_{13}:
%>    \begin{bmatrix} \hat{x}^1 \\ \hat{x}^2 \end{bmatrix} \mapsto
%>    \begin{bmatrix} \hat{x}^1 \\ 0 \end{bmatrix} \,,
%>  \hat{\mathbf{\vartheta}}_{23}:
%>    \begin{bmatrix} \hat{x}^1 \\ \hat{x}^2 \end{bmatrix} \mapsto
%>    \begin{bmatrix} \hat{x}^2 \\ 0 \end{bmatrix} \,, 
%>  \hat{\mathbf{\vartheta}}_{33}:
%>    \begin{bmatrix} \hat{x}^1 \\ \hat{x}^2 \end{bmatrix} \mapsto
%>    \begin{bmatrix} 1 - \hat{x}^1 \\ 0 \end{bmatrix} \,.
%> @f]
%> All maps @f$\hat{\mathbf{\vartheta}}_{n^-n^+}@f$ reverse the edge orientation
%> because an edge shared by triangles @f$T^-@f$ and @f$T^+@f$ will always have
%> different orientations when mapped by @f$\mathbf{F}_{k^-}@f$ and 
%> @f$\mathbf{F}_{k^+}@f$; this occurs due to the counter-clockwise vertex
%> orientation consistently maintained throughout the mesh.
%>
%> @param  nn   The index @f$n^-@f$ of edge @f$\hat{E}_{n^-}@f$ in the 
%>              reference triangle @f$\hat{T}@f$ @f$[\text{scalar}]@f$
%> @param  np   The index @f$n^+@f$ of edge @f$\hat{E}_{n^+}@f$ in the 
%>              reference triangle @f$\hat{T}@f$ @f$[\text{scalar}]@f$
%> @param  X1,X2 The coordinates @f$\hat{\mathbf{x}}=(\hat{x}^1,\hat{x}^2)^T@f$
%>               on edge @f$\hat{E}_{n^-}@f$.
%> @retval XP1,XP2 The coordinates 
%>               @f$\hat{\mathbf{x}}_p=(\hat{x}_p^1,\hat{x}_p^2)^T@f$
%>               on edge @f$\hat{E}_{n^+}@f$.
%>               It holds <code>size(XP1) == size(XP2) == size(X1) == size(X2)</code>.
%>
%> This file is part of FESTUNG
%>
%> @copyright 2014-2015 Florian Frank, Balthasar Reuter, Vadym Aizinger
%> 
%> @par License
%> @parblock
%> This program is free software: you can redistribute it and/or modify
%> it under the terms of the GNU General Public License as published by
%> the Free Software Foundation, either version 3 of the License, or
%> (at your option) any later version.
%>
%> This program is distributed in the hope that it will be useful,
%> but WITHOUT ANY WARRANTY; without even the implied warranty of
%> MERCHANTABILITY or FITNESS FOR A PARTICULAR PURPOSE.  See the
%> GNU General Public License for more details.
%>
%> You should have received a copy of the GNU General Public License
%> along with this program.  If not, see <http://www.gnu.org/licenses/>.
%> @endparblock
%
function [XP1, XP2] = theta(nn, np, X1, X2)
assert(1 <= nn && 3 >= nn, 'nn must be in [1,3]')
assert(1 <= np && 3 >= np, 'np must be in [1,3]')
assert(isequal(size(X1), size(X2)), 'X1 and X2 must have the same size')
switch nn
  case 1
    switch np
      case 1,  XP1 = 1-X1;  XP2 = 1-X2;
      case 2,  XP1 = zeros(size(X1));  XP2 = X2;
      case 3,  XP1 = X1;  XP2 = zeros(size(X1));
    end % switch
  case 2
    switch np
      case 1,  XP1 = 1-X2;  XP2 = X2;
      case 2,  XP1 = zeros(size(X1));  XP2 = 1-X2;
      case 3,  XP1 = X2;  XP2 = zeros(size(X1));
    end % switch
  case 3
    switch np
      case 1,  XP1 = X1;  XP2 = 1-X1;
      case 2,  XP1 = zeros(size(X1));  XP2 = X1;
      case 3,  XP1 = 1-X1;  XP2 = zeros(size(X1));
    end % switch
end % switch
end % function


==> 0.4-beta2/core/triquad.m <==
% Gaussian quadrature for a triangular domain
%
%===============================================================================
%> @file
%>
%> @brief Gaussian quadrature for a triangular domain
%===============================================================================
%>
%> @brief Gaussian quadrature for a triangular domain
%>
%> This scripts computes the @f$N^2@f$ nodes and weights for a triangle with
%> vertices given by the @f$3 \times 2@f$ vector <code>v</code>. 
%> The nodes are produced by collapsing the square to a triangle. 
%>
%> @par Reference
%> J.N. Lyness, Ronald Cools, A Survey of Numerical Cubature over Triangles (1994)
%> http://citeseer.ist.psu.edu/lyness94survey.html
%>
%> @copyright Written by: Greg von Winckel
%> Contact: gregvw(at)math(dot)unm(dot)edu
%> http://math.unm.edu/~gregvw
%>
%> @retval X  The @f$\hat{x}^1@f$ coordinates
%> @retval Y  The @f$\hat{x}^2@f$ coordinates
%> @retval Wx The weights in @f$\hat{x}^1@f$ direction
%> @retval Wy The weights in @f$\hat{x}^2@f$ direction
%>
%> @par License
%> See triquad.txt (https://github.com/FESTUNG/project/blob/master/triquad.txt)
function [X,Y,Wx,Wy]=triquad(N,v)

%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%
%
% triquad.m - Gaussian Quadrature for a triangular domain
%
% This scripts computes the N^2 nodes and weights for a triangle with
% vertices given by the 3x2 vector v. The nodes are produced by collapsing
% the square to a triangle. 
%
% Sample Usage: 
%
% >>[X,Y,Wx,Wy]=triquad(8,[0 0; 0 2; 2 1])
% >>f=@(x,y) exp(x+y);
% >>Q=Wx'*feval(f,X,Y)*Wy;
%
% Reference:  J.N. Lyness, Ronald Cools, A Survey of Numerical Cubature
%             over Triangles (1994)
%             http://citeseer.ist.psu.edu/lyness94survey.html
%
% Written by: Greg von Winckel
% Contact: gregvw(at)math(dot)unm(dot)edu
% http://math.unm.edu/~gregvw
%
%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%

n=1:N;  nnk=2*n+1; A=[1/3 repmat(1,1,N)./(nnk.*(nnk+2))];
n=2:N; nnk=nnk(n); B1=2/9; nk=n+1; nnk2=nnk.*nnk;
B=4*(n.*nk).^2./(nnk2.*nnk2-nnk2); ab=[A' [2; B1; B']]; s=sqrt(ab(2:N,2));
[V,X]=eig(diag(ab(1:N,1),0)+diag(s,-1)+diag(s,1));
[X,I]=sort(diag(X)); x=(X+1)/2; wx=ab(1,2)*V(1,I)'.^2/4;

N=N-1; N1=N+1; N2=N+2;  y=cos((2*(N:-1:0)'+1)*pi/(2*N+2));
L=zeros(N1,N2);  y0=2;  iter=0;
while max(abs(y-y0))>eps    
    L(:,1)=1;    L(:,2)=y;   
    for k=2:N1
        L(:,k+1)=( (2*k-1)*y.*L(:,k)-(k-1)*L(:,k-1) )/k;
    end
    Lp=(N2)*( L(:,N1)-y.*L(:,N2) )./(1-y.^2);   
    y0=y;    y=y0-L(:,N2)./Lp;  iter=iter+1;
end

cd=[ 1, 0, 0; -1, 0, 1; 0, 1,-1]*v; 
t=(1+y)/2;  Wx=abs(det(cd(2:3,:)))*wx;  Wy=1./((1-y.^2).*Lp.^2)*(N2/N1)^2;
[tt,xx]=meshgrid(t,x); yy=tt.*xx;
X=cd(1,1)+cd(2,1)*xx+cd(3,1)*yy;    Y=cd(1,2)+cd(2,2)*xx+cd(3,2)*yy;




==> 0.4-beta2/core/visualizeDataLagr.m <==
% Write output files in VTK- or Tecplot-format.

%===============================================================================
%> @file
%>
%> @brief Write output files in VTK- or Tecplot-format.
%===============================================================================
%>
%> @brief Write output files in VTK- or Tecplot-format.
%>
%> Depending on the given <code>fileTypes</code> (<code>'vtk'</code> (default) or
%> <code>'tec'</code>), it writes a <code>.vtu</code> or <code>.plt</code> file
%> for the visualization of a discrete quantity in 
%> @f$\mathbb{P}_p(\mathcal{T}_h), p \in \{0, 1, 2\}@f$.
%> Multiple file types can be given at the same time, see the example
%> below.
%>
%> Multiple data sets can be written to a single file. To do so, specify
%> the different data sets as a cell array. Additionally, multiple data
%> sets can be grouped into a vector and written as such (VTK only).
%>
%> The name of the generated file ist <code>fileName.tLvl.vtu</code> or
%> <code>fileName.tLvl.plt</code>, respectively, where <code>tLvl</code> stands
%> for time level.
%>
%> @note Although the VTK-format supports @f$p=2@f$, Paraview (4.2.0 at the time
%>       of writing) splits each triangle into four triangles and visualizes
%>       the function as piecewise linear.
%>
%> @note The Tecplot file format doesn't support higher order functions, 
%>       therefore each triangle is split into four triangles with linear
%>       representation.
%>
%> @par Example
%> @parblock
%> @code
%> g = generateGridData([0, -1; sqrt(3), 0; 0, 1; -sqrt(3), 0], [4,1,3; 1,2,3]);
%> g.idE = (abs(g.nuE(:,2)) > 0) .* ((g.nuE(:,1)>0) + (g.nuE(:,2)>0)*2+1);
%> fAlg = @(X1, X2) (X1<0).*(X1.^2 - X2.^2 - 1) + (X1>=0).*(-X1.^2 - X2.^2 + 1);
%> for N = [1, 3, 6]
%>   p = (sqrt(8*N+1)-3)/2;
%>   quadOrd = max(2*p, 1);
%>   computeBasesOnQuad(N);
%>   fDisc = projectFuncCont2DataDisc(g, fAlg, quadOrd, integrateRefElemPhiPhi(N));
%>   fLagr = projectDataDisc2DataLagr(fDisc);
%>   visualizeDataLagr(g, fLagr, 'funname', ['fDOF', int2str(N)], 1, cellstr(['vtk';'tec']));
%> end
%> @endcode
%> produces the following output using Paraview:
%> @image html  visP0.png  "fDOF1.1.vtu with range [-2/3,1/3]" width=1cm
%> @image html  visP1.png  "fDOF3.1.vtu with range [-8/5,6/5]" width=1cm
%> @image html  visP2.png  "fDOF6.1.vtu with range [-2, 2]" width=1cm
%> @endparblock
%>
%> @par Example
%> @parblock
%> Assume a grid, <code>g</code>, and a cell array with discontinuous data,
%> <code>cDisc</code>, exist already.
%>
%> Then, the following code writes a single output file with a scalar field
%> for 'h' and a vector field 'velocity' with components 'u' and 'v'.
%> @code
%> varName = { 'h', 'u', 'v' }
%> vecName = struct('velocity', {{'u','v'}})
%> dataLagr = { projectDataDisc2DataLagr(cDisc{1}), ...
%>              projectDataDisc2DataLagr(cDisc{2}), ...
%>              projectDataDisc2DataLagr(cDisc{3}) };
%> visualizeDataLagr(g, dataLagr, varName, 'solution', 1, {'vtk', 'tec'}), vecName);
%> end
%> @endcode
%> @endparblock
%>
%> @param  g          The lists describing the geometric and topological 
%>                    properties of a triangulation (see 
%>                    <code>generateGridData()</code>) 
%>                    @f$[1 \times 1 \text{ struct}]@f$
%> @param  dataLagr   The Lagrangian representation of the quantity, as produced
%>                    by <code>projectDataDisc2DataLagr</code> @f$[K \times N]@f$.
%>                    Can be a cell array with multiple data sets.
%> @param  varName    The name of the quantity within the output file
%>                    If multiple data sets are given, this must be a cell
%>                    array with the same dimension as dataLagr, holding
%>                    the names of each data set.
%> @param  fileName   The basename of the output file
%> @param  tLvl       The time level
%> @param  fileTypes  (optional) The output format to be written 
%>                    (<code>'vtk'</code> (default) or <code>'tec'</code>).
%> @param  vecName    (optional) A struct that allows to define vectorial
%>                    output (for VTK only). Field names provide the vector
%>                    names and field values are cell arrays with variable
%>                    names.
%>
%>
%> This file is part of FESTUNG
%>
%> @copyright 2014-2015 Florian Frank, Balthasar Reuter, Vadym Aizinger
%> 
%> @par License
%> @parblock
%> This program is free software: you can redistribute it and/or modify
%> it under the terms of the GNU General Public License as published by
%> the Free Software Foundation, either version 3 of the License, or
%> (at your option) any later version.
%>
%> This program is distributed in the hope that it will be useful,
%> but WITHOUT ANY WARRANTY; without even the implied warranty of
%> MERCHANTABILITY or FITNESS FOR A PARTICULAR PURPOSE.  See the
%> GNU General Public License for more details.
%>
%> You should have received a copy of the GNU General Public License
%> along with this program.  If not, see <http://www.gnu.org/licenses/>.
%> @endparblock
%
function visualizeDataLagr(g, dataLagr, varName, fileName, tLvl, fileTypes, vecName)
%% Deduce default arguments
if nargin < 6 || isempty(fileTypes)
  fileTypes = 'vtk';
end % if
if nargin < 7
  vecName = struct;
end % if
if ~iscell(dataLagr)
  dataLagr = { dataLagr };
end % if
if ~iscell(varName)
  varName = { varName };
end % if
if ~iscell(fileTypes)
  fileTypes = cellstr(fileTypes);
end % if
if size(fileTypes,1) > size(fileTypes,2)
  fileTypes = transpose(fileTypes);
end % if
%% Check function arguments
assert(isequal(size(dataLagr), size(varName)), 'Number of data sets in dataLagr does not match varName')
assert(all(cellfun(@(c) size(c, 1), dataLagr) == g.numT), 'Wrong number of elements in dataLagr')
assert(all(cellfun(@(c) size(c, 2), dataLagr) == size(dataLagr{1}, 2)), 'All data sets in dataLagr must have same approximation order')
%% Ensure target directory exists
[dirName,~,~] = fileparts(fileName);
if ~isempty(dirName) && ~isdir(dirName)
  mkdir(dirName);
end % if
%% Call correct function for writing file.
for fileType = fileTypes
  if strcmp(fileType, 'vtk')
    visualizeDataLagrVtk(g, dataLagr, varName, fileName, tLvl, vecName);
  elseif strcmp(fileType, 'tec')
    visualizeDataLagrTec(g, dataLagr, varName, fileName, tLvl);
  else
    error('Unknown file type: %s', fileType);
  end % if
end
end % function
%
%> @brief Helper routine to write VTK-files.
function visualizeDataLagrVtk(g, dataLagr, varName, fileName, tLvl, vecName)
[K, N] = size(dataLagr{1});
vecNames = fieldnames(vecName);
isVec = ~isempty(vecNames);
maskVec = false(size(varName));
for i = 1 : length(vecNames)
  maskVec = maskVec | ismember(varName, vecName.(vecNames{i}));
end % for
isScalar = ~all(maskVec);
%% Open file.
fileName = [fileName, '.', num2str(tLvl), '.vtu'];
file     = fopen(fileName, 'wt'); % if this file exists, then overwrite
%% Header.
fprintf(file, '<?xml version="1.0"?>\n');
fprintf(file, '<VTKFile type="UnstructuredGrid" version="0.1" byte_order="LittleEndian" compressor="vtkZLibDataCompressor">\n');
fprintf(file, '  <UnstructuredGrid>\n');
%% Points and cells.
switch N
  case {1, 3}
    P1          = reshape(g.coordV0T(:, :, 1)', 3*K, 1);
    P2          = reshape(g.coordV0T(:, :, 2)', 3*K, 1);
    numP        = 3; % number of local points
    id          = 5; % vtk ID for linear polynomials
  case 6
    P1          = reshape([g.coordV0T(:,:,1), g.baryE0T(:,[3,1,2],1)]',6*K,1);
    P2          = reshape([g.coordV0T(:,:,2), g.baryE0T(:,[3,1,2],2)]',6*K,1);
    numP        = 6; % number of local points
    id          = 22; % vtk ID for quadratic polynomials
end % switch
fprintf(file, '    <Piece NumberOfPoints="%d" NumberOfCells="%d">\n',K*numP,K);
fprintf(file, '      <Points>\n');
fprintf(file, '        <DataArray type="Float32" NumberOfComponents="3" format="ascii">\n');
fprintf(file, '          %.12e %.12e %.1e\n',  [P1, P2, zeros(numP*K, 1)]');
fprintf(file, '        </DataArray>\n');
fprintf(file, '      </Points>\n');
fprintf(file, '      <Cells>\n');
fprintf(file, '        <DataArray type="Int32" Name="connectivity" format="ascii">\n');
fprintf(file, '           '); fprintf(file,'%d ', 0:K*numP-1);
fprintf(file, '\n        </DataArray>\n');
fprintf(file, '        <DataArray type="Int32" Name="offsets" format="ascii">\n');
fprintf(file, '           %d\n', numP:numP:numP*K);
fprintf(file, '        </DataArray>\n');
fprintf(file, '        <DataArray type="UInt8" Name="types" format="ascii">\n');
fprintf(file, '           %d\n', id*ones(K, 1));
fprintf(file, '        </DataArray>\n');
fprintf(file, '      </Cells>\n');
%% Data.
if isVec && isScalar
  fprintf(file, '      <PointData Scalars="%s" Vectors="%s">\n', varName{1}, vecNames{1});
elseif isScalar
  fprintf(file, '      <PointData Scalars="%s">\n', varName{1});
else
  fprintf(file, '      <PointData Vectors="%s">\n', vecNames{1});
end %if
for i = 1 : numel(dataLagr)
  switch N
    case 1 % locally constant
      dataLagr{i} = kron(dataLagr{i}, [1;1;1])';
    case 3 % locally linear
      dataLagr{i} = reshape(dataLagr{i}', 1, K*N);
    case 6 % locally quadratic (permutation of local edge indices due to vtk format)
      dataLagr{i} = reshape(dataLagr{i}(:, [1,2,3,6,4,5])', 1, K*N);
  end % switch
end % for
for i = 1 : length(vecNames)
  maskComp = ismember(varName, vecName.(vecNames{i}));
  numComp = sum(maskComp);
  fprintf(file, '        <DataArray type="Float32" Name="%s" NumberOfComponents="3" format="ascii">\n', vecNames{i});
  fprintf(file, '          %.9e %.9e %.9e\n', [cell2mat(reshape(dataLagr(maskComp), [], 1)).', zeros(length(dataLagr{1}), 3-numComp)]');
  fprintf(file, '        </DataArray>\n');
end % for
for i = find(~maskVec)
  fprintf(file, '        <DataArray type="Float32" Name="%s" NumberOfComponents="1" format="ascii">\n', varName{i});
  fprintf(file, '          %.9e\n', dataLagr{i});
  fprintf(file, '        </DataArray>\n');
end % for
fprintf(file, '      </PointData>\n');
%% Footer.
fprintf(file, '    </Piece>\n');
fprintf(file, '  </UnstructuredGrid>\n');
fprintf(file, '</VTKFile>\n');
%% Close file.
fclose(file);
disp(['Data written to ' fileName])
end % function
%
%> @brief Helper routine to write Tecplot-files.
function visualizeDataLagrTec(g, dataLagr, varName, fileName, tLvl)
[K, N] = size(dataLagr{1});
%% Open file.
fileName = [fileName, '.', num2str(tLvl), '.plt'];
file     = fopen(fileName, 'wt'); % if this file exists, then overwrite
%% Header.
fprintf(file, 'TITLE="FESTUNG output file"\n');
fprintf(file, ['VARIABLES=X, Y', repmat(', "%s"', 1, numel(varName)), '\n'], varName{:});
%% Points and cells.
switch N
  case {1, 3}
    P1          = reshape(g.coordV0T(:, :, 1)', 3*K, 1);
    P2          = reshape(g.coordV0T(:, :, 2)', 3*K, 1);
    numT        = K;
    V0T         = 1:length(P1);
  case 6
    P1          = reshape([g.coordV0T(:,:,1), g.baryE0T(:,[3,1,2],1)]',6*K,1);
    P2          = reshape([g.coordV0T(:,:,2), g.baryE0T(:,[3,1,2],2)]',6*K,1);
    numT        = 4*K;
    V0T         = reshape([ 1:6:6*K; 4:6:6*K; 6:6:6*K;
                            2:6:6*K; 5:6:6*K; 4:6:6*K;
                            3:6:6*K; 6:6:6*K; 5:6:6*K;
                            4:6:6*K; 5:6:6*K; 6:6:6*K ], 3, numT);
end % switch
%% Data.
for i = 1 : numel(dataLagr)
  switch N
    case 1 % locally constant
      dataLagr{i} = kron(dataLagr{i}, [1;1;1])';
    case 3 % locally linear
      dataLagr{i} = reshape(dataLagr{i}', 1, K*N);
    case 6 % locally quadratic (permutation of local edge indices due to TP format)
      dataLagr{i} = reshape(dataLagr{i}(:, [1,2,3,6,4,5])', 1, K*N);
  end % switch
end % for
%% Zone header.
fprintf(file, 'ZONE T="Time=%.3e", ', tLvl);
fprintf(file, 'N=%d, E=%d, ', length(P1), numT);
fprintf(file, 'ET=TRIANGLE, F=FEBLOCK, ');
fprintf(file, 'SOLUTIONTIME=%.3e\n\n', tLvl);
%% Point coordinates and data.
fprintf(file, '%.12e %.12e %.12e %.12e %.12e\n', P1);
fprintf(file, '\n\n');
fprintf(file, '%.12e %.12e %.12e %.12e %.12e\n', P2);
fprintf(file, '\n\n');
fprintf(file, '%.9e %.9e %.9e %.9e %.9e\n', dataLagr{:});
fprintf(file, '\n');
%% Connectivity.
fprintf(file, '%d %d %d\n', V0T);
%% Close file.
fclose(file);
disp(['Data written to ' fileName])
end % function


==> 0.4-beta2/core/visualizeDataLagr1D.m <==
% Write output files in VTK- or Tecplot-format.

%===============================================================================
%> @file
%>
%> @brief Write output files in VTK- or Tecplot-format.
%===============================================================================
%>
%> @brief Write output files in VTK- or Tecplot-format.
%>
%> Depending on the given <code>fileTypes</code> (<code>'vtk'</code> (default) or
%> <code>'tec'</code>), it writes a <code>.vtu</code> or <code>.plt</code> file
%> for the visualization of a discrete quantity in 
%> @f$\mathbb{P}_p(\mathcal{T}_h), p \in \{0, 1, 2\}@f$.
%> Multiple file types can be given at the same time, see the example
%> below.
%>
%> Multiple data sets can be written to a single file. To do so, specify
%> the different data sets as a cell array. Additionally, multiple data
%> sets can be grouped into a vector and written as such (VTK only).
%>
%> The name of the generated file ist <code>fileName.tLvl.vtu</code> or
%> <code>fileName.tLvl.plt</code>, respectively, where <code>tLvl</code> stands
%> for time level.
%>
%> @note The Tecplot file format doesn't support higher order functions, 
%>       therefore each interval is split into two intervals with linear
%>       representation.
%>
%> @param  g          The lists describing the geometric and topological 
%>                    properties of a 1D triangulation (see 
%>                    <code>generateGridData1D()</code>) 
%>                    @f$[1 \times 1 \text{ struct}]@f$
%> @param  dataLagr   The Lagrangian representation of the quantity, as produced
%>                    by <code>projectDataDisc2DataLagr1D</code> @f$[K \times N]@f$.
%>                    Can be a cell array with multiple data sets.
%> @param  varName    The name of the quantity within the output file
%>                    If multiple data sets are given, this must be a cell
%>                    array with the same dimension as dataLagr, holding
%>                    the names of each data set.
%> @param  fileName   The basename of the output file
%> @param  tLvl       The time level
%> @param  fileTypes  (optional) The output format to be written 
%>                    (<code>'vtk'</code> (default) or <code>'tec'</code>).
%> @param  vecName    (optional) A struct that allows to define vectorial
%>                    output (for VTK only). Field names provide the vector
%>                    names and field values are cell arrays with variable
%>                    names.
%>
%>
%> This file is part of FESTUNG
%>
%> @copyright 2014-2015 Florian Frank, Balthasar Reuter, Vadym Aizinger
%> 
%> @par License
%> @parblock
%> This program is free software: you can redistribute it and/or modify
%> it under the terms of the GNU General Public License as published by
%> the Free Software Foundation, either version 3 of the License, or
%> (at your option) any later version.
%>
%> This program is distributed in the hope that it will be useful,
%> but WITHOUT ANY WARRANTY; without even the implied warranty of
%> MERCHANTABILITY or FITNESS FOR A PARTICULAR PURPOSE.  See the
%> GNU General Public License for more details.
%>
%> You should have received a copy of the GNU General Public License
%> along with this program.  If not, see <http://www.gnu.org/licenses/>.
%> @endparblock
%
function visualizeDataLagr1D(g, dataLagr, varName, fileName, tLvl, fileTypes, vecName)
%% Deduce default arguments
if nargin < 6 || isempty(fileTypes)
  fileTypes = 'vtk';
end % if
if nargin < 7
  vecName = struct;
end % if
if ~iscell(dataLagr)
  dataLagr = { dataLagr };
end % if
if ~iscell(varName)
  varName = { varName };
end % if
if ~iscell(fileTypes)
  fileTypes = cellstr(fileTypes);
end % if
if size(fileTypes,1) > size(fileTypes,2)
  fileTypes = transpose(fileTypes);
end % if
%% Check function arguments
assert(isequal(size(dataLagr), size(varName)), 'Number of data sets in dataLagr does not match varName')
assert(all(cellfun(@(c) size(c, 1), dataLagr) == g.numT), 'Wrong number of elements in dataLagr')
assert(all(cellfun(@(c) size(c, 2), dataLagr) == size(dataLagr{1}, 2)), 'All data sets in dataLagr must have same approximation order')
%% Ensure target directory exists
[dirName,~,~] = fileparts(fileName);
if ~isempty(dirName) && ~isdir(dirName)
  mkdir(dirName);
end % if
%% Call correct function for writing file.
for fileType = fileTypes
  if strcmp(fileType, 'vtk')
    visualizeDataLagrVtk(g, dataLagr, varName, fileName, tLvl, vecName);
  elseif strcmp(fileType, 'tec')
    visualizeDataLagrTec(g, dataLagr, varName, fileName, tLvl);
  else
    error('Unknown file type: %s', fileType);
  end % if
end
end % function
%
%> @brief Helper routine to write VTK-files.
function visualizeDataLagrVtk(g, dataLagr, varName, fileName, tLvl, vecName)
[K, N] = size(dataLagr{1});
vecNames = fieldnames(vecName);
isVec = ~isempty(vecNames);
maskVec = false(size(varName));
for i = 1 : length(vecNames)
  maskVec = maskVec | ismember(varName, vecName.(vecNames{i}));
end % for
isScalar = ~all(maskVec);
%% Open file.
fileName = [fileName, '.', num2str(tLvl), '.vtu'];
file     = fopen(fileName, 'wt'); % if this file exists, then overwrite
%% Header.
fprintf(file, '<?xml version="1.0"?>\n');
fprintf(file, '<VTKFile type="UnstructuredGrid" version="0.1" byte_order="LittleEndian" compressor="vtkZLibDataCompressor">\n');
fprintf(file, '  <UnstructuredGrid>\n');
%% Points and cells.
switch N
  case {1, 2}
    P1          = reshape(g.coordV0T(:, :, 1)', 2*K, 1);
    P2          = reshape(g.coordV0T(:, :, 2)', 2*K, 1);
    numP        = 2; % number of local points
    id          = 3; % vtk ID for linear lines
  case 3
    P1          = reshape([g.coordV0T(:,:,1), 0.5 * (g.coordV0T(:,1,1) + g.coordV0T(:,2,1))]',3*K,1);
    P2          = reshape([g.coordV0T(:,:,2), 0.5 * (g.coordV0T(:,1,2) + g.coordV0T(:,2,2))]',3*K,1);
    numP        = 3; % number of local points
    id          = 21; % vtk ID for quadratic lines
end % switch
fprintf(file, '    <Piece NumberOfPoints="%d" NumberOfCells="%d">\n',K*numP,K);
fprintf(file, '      <Points>\n');
fprintf(file, '        <DataArray type="Float32" NumberOfComponents="3" format="ascii">\n');
fprintf(file, '          %.12e %.12e %.1e\n',  [P1, P2, zeros(numP*K, 1)]');
fprintf(file, '        </DataArray>\n');
fprintf(file, '      </Points>\n');
fprintf(file, '      <Cells>\n');
fprintf(file, '        <DataArray type="Int32" Name="connectivity" format="ascii">\n');
fprintf(file, '           '); fprintf(file,'%d ', 0:K*numP-1);
fprintf(file, '\n        </DataArray>\n');
fprintf(file, '        <DataArray type="Int32" Name="offsets" format="ascii">\n');
fprintf(file, '           %d\n', numP:numP:numP*K);
fprintf(file, '        </DataArray>\n');
fprintf(file, '        <DataArray type="UInt8" Name="types" format="ascii">\n');
fprintf(file, '           %d\n', id*ones(K, 1));
fprintf(file, '        </DataArray>\n');
fprintf(file, '      </Cells>\n');
%% Data.
if isVec && isScalar
  fprintf(file, '      <PointData Scalars="%s" Vectors="%s">\n', varName{1}, vecNames{1});
elseif isScalar
  fprintf(file, '      <PointData Scalars="%s">\n', varName{1});
else
  fprintf(file, '      <PointData Vectors="%s">\n', vecNames{1});
end %if
for i = 1 : numel(dataLagr)
  switch N
    case 1 % locally constant
      dataLagr{i} = kron(dataLagr{i}, [1;1])';
    case {2, 3} % locally linear or quadratic
      dataLagr{i} = reshape(dataLagr{i}', 1, K*N);
  end % switch
end % for
for i = 1 : length(vecNames)
  maskComp = ismember(varName, vecName.(vecNames{i}));
  numComp = sum(maskComp);
  fprintf(file, '        <DataArray type="Float32" Name="%s" NumberOfComponents="3" format="ascii">\n', vecNames{i});
  fprintf(file, '          %.9e %.9e %.9e\n', [cell2mat(reshape(dataLagr(maskComp), [], 1)).', zeros(length(dataLagr{1}), 3-numComp)]');
  fprintf(file, '        </DataArray>\n');
end % for
for i = find(~maskVec)
  fprintf(file, '        <DataArray type="Float32" Name="%s" NumberOfComponents="1" format="ascii">\n', varName{i});
  fprintf(file, '          %.9e\n', dataLagr{i});
  fprintf(file, '        </DataArray>\n');
end % for
fprintf(file, '      </PointData>\n');
%% Footer.
fprintf(file, '    </Piece>\n');
fprintf(file, '  </UnstructuredGrid>\n');
fprintf(file, '</VTKFile>\n');
%% Close file.
fclose(file);
disp(['Data written to ' fileName])
end % function
%
%> @brief Helper routine to write Tecplot-files.
function visualizeDataLagrTec(g, dataLagr, varName, fileName, tLvl)
[K, N] = size(dataLagr{1});
%% Open file.
fileName = [fileName, '.', num2str(tLvl), '.plt'];
file     = fopen(fileName, 'wt'); % if this file exists, then overwrite
%% Header.
fprintf(file, 'TITLE="FESTUNG output file"\n');
fprintf(file, ['VARIABLES=X', repmat(', "%s"', 1, numel(varName)), '\n'], varName{:});
%% Points and cells.
switch N
  case {1, 2}
    P1   = reshape(g.coordV0T(:, :, 1)', 2*K, 1);
  case 3
    P1   = reshape([g.coordV0T(:,:,1), 0.5 * (g.coordV0T(:,1,1) + g.coordV0T(:,2,1))]',3*K,1);
end % switch
%% Data.
for i = 1 : numel(dataLagr)
  switch N
    case 1 % locally constant
      dataLagr{i} = kron(dataLagr{i}, [1;1])';
    case {2, 3} % locally linear or quadratic
      dataLagr{i} = reshape(dataLagr{i}', 1, K*N);
  end % switch
end % for
%% Zone header.
fprintf(file, 'ZONE T="Time=%.3e", ', tLvl);
fprintf(file, 'I=%d, ', length(P1));
fprintf(file, 'F=POINT, ');
fprintf(file, 'SOLUTIONTIME=%.3e\n\n', tLvl);
%% Point coordinates and data.
fprintf(file, ['%.12e ' repmat('%.9e ', 1, length(dataLagr(:))) '\n'], [P1(:), cell2mat(cellfun(@(c) c(:)', dataLagr, 'UniformOutput', false))']');
%% Close file.
fclose(file);
disp(['Data written to ' fileName])
end % function


==> 0.4-beta2/core/visualizeDataLagrQuadri.m <==
% Write output files in VTK- or Tecplot-format.

%===============================================================================
%> @file
%>
%> @brief Write output files in VTK- or Tecplot-format.
%===============================================================================
%>
%> @brief Write output files in VTK- or Tecplot-format.
%>
%> Depending on the given <code>fileTypes</code> (<code>'vtk'</code> (default) or
%> <code>'tec'</code>), it writes a <code>.vtu</code> or <code>.plt</code> file
%> for the visualization of a discrete quantity in 
%> @f$\mathbb{P}_p(\mathcal{T}_h), p \in \{0, 1, 2\}@f$.
%> Multiple file types can be given at the same time, see the example
%> below.
%>
%> Multiple data sets can be written to a single file. To do so, specify
%> the different data sets as a cell array. Additionally, multiple data
%> sets can be grouped into a vector and written as such (VTK only).
%>
%> The name of the generated file ist <code>fileName.tLvl.vtu</code> or
%> <code>fileName.tLvl.plt</code>, respectively, where <code>tLvl</code> stands
%> for time level.

%> @par Example
%> @parblock
%> Assume a grid, <code>g</code>, and a cell array with discontinuous data,
%> <code>cDisc</code>, exist already.
%>
%> Then, the following code writes a single output file with a scalar field
%> for 'h' and a vector field 'velocity' with components 'u' and 'v'.
%> @code
%> varName = { 'h', 'u', 'v' };
%> vecName = struct('velocity', {{'u','v'}});
%> dataLagr = { projectDataDisc2DataLagrTensorProduct(cDisc{1}), ...
%>              projectDataDisc2DataLagrTensorProduct(cDisc{2}), ...
%>              projectDataDisc2DataLagrTensorProduct(cDisc{3}) };
%> visualizeDataLagrQuadri(g, dataLagr, varName, 'solution', 1, {'vtk', 'tec'}), vecName);
%> end
%> @endcode
%> @endparblock
%>
%> @param  g          The lists describing the geometric and topological 
%>                    properties of a triangulation (see 
%>                    <code>generateGridData()</code>) 
%>                    @f$[1 \times 1 \text{ struct}]@f$
%> @param  dataLagr   The Lagrangian representation of the quantity, as produced
%>                    by <code>projectDataDisc2DataLagr</code> @f$[K \times N]@f$.
%>                    Can be a cell array with multiple data sets.
%> @param  varName    The name of the quantity within the output file
%>                    If multiple data sets are given, this must be a cell
%>                    array with the same dimension as dataLagr, holding
%>                    the names of each data set.
%> @param  fileName   The basename of the output file
%> @param  tLvl       The time level
%> @param  fileTypes  (optional) The output format to be written 
%>                    (<code>'vtk'</code> (default) or <code>'tec'</code>).
%> @param  vecName    (optional) A struct that allows to define vectorial
%>                    output (for VTK only). Field names provide the vector
%>                    names and field values are cell arrays with variable
%>                    names.
%>
%>
%> This file is part of FESTUNG
%>
%> @copyright 2014-2017 Balthasar Reuter, Florian Frank, Vadym Aizinger
%> 
%> @par License
%> @parblock
%> This program is free software: you can redistribute it and/or modify
%> it under the terms of the GNU General Public License as published by
%> the Free Software Foundation, either version 3 of the License, or
%> (at your option) any later version.
%>
%> This program is distributed in the hope that it will be useful,
%> but WITHOUT ANY WARRANTY; without even the implied warranty of
%> MERCHANTABILITY or FITNESS FOR A PARTICULAR PURPOSE.  See the
%> GNU General Public License for more details.
%>
%> You should have received a copy of the GNU General Public License
%> along with this program.  If not, see <http://www.gnu.org/licenses/>.
%> @endparblock
%
function visualizeDataLagrQuadri(g, dataLagr, varName, fileName, tLvl, fileTypes, vecName)
%% Deduce default arguments
if nargin < 6 || isempty(fileTypes)
  fileTypes = 'vtk';
end % if
if nargin < 7
  vecName = struct;
end % if
if ~iscell(dataLagr)
  dataLagr = { dataLagr };
end % if
if ~iscell(varName)
  varName = { varName };
end % if
if ~iscell(fileTypes)
  fileTypes = cellstr(fileTypes);
end % if
if size(fileTypes,1) > size(fileTypes,2)
  fileTypes = transpose(fileTypes);
end % if
%% Check function arguments
assert(isequal(size(dataLagr), size(varName)), 'Number of data sets in dataLagr does not match varName')
assert(all(cellfun(@(c) size(c, 1), dataLagr) == g.numT), 'Wrong number of elements in dataLagr')
assert(all(cellfun(@(c) size(c, 2), dataLagr) == size(dataLagr{1}, 2)), 'All data sets in dataLagr must have same approximation order')
%% Ensure target directory exists
[dirName,~,~] = fileparts(fileName);
if ~isempty(dirName) && ~isdir(dirName)
  mkdir(dirName);
end % if
%% Call correct function for writing file.
for fileType = fileTypes
  if strcmp(fileType, 'vtk')
    visualizeDataLagrVtk(g, dataLagr, varName, fileName, tLvl, vecName);
  elseif strcmp(fileType, 'tec')
    visualizeDataLagrTec(g, dataLagr, varName, fileName, tLvl);
  else
    error('Unknown file type: %s', fileType);
  end % if
end
end % function
%
%> @brief Helper routine to write VTK-files.
function visualizeDataLagrVtk(g, dataLagr, varName, fileName, tLvl, vecName)
[K, N] = size(dataLagr{1});
vecNames = fieldnames(vecName);
isVec = ~isempty(vecNames);
maskVec = false(size(varName));
for i = 1 : length(vecNames)
  maskVec = maskVec | ismember(varName, vecName.(vecNames{i}));
end % for
isScalar = ~all(maskVec);
%% Open file.
fileName = [fileName, '.', num2str(tLvl), '.vtu'];
file     = fopen(fileName, 'wt'); % if this file exists, then overwrite
%% Header.
fprintf(file, '<?xml version="1.0"?>\n');
fprintf(file, '<VTKFile type="UnstructuredGrid" version="0.1" byte_order="LittleEndian" compressor="vtkZLibDataCompressor">\n');
fprintf(file, '  <UnstructuredGrid>\n');
%% Points and cells.
switch N
  case {1, 4}
    P1          = reshape(g.coordV0T(:, :, 1)', 4*K, 1);
    P2          = reshape(g.coordV0T(:, :, 2)', 4*K, 1);
    numP        = 4; % number of local points
    id          = 9; % vtk ID for linear polynomials
  case 9
    P1          = reshape([g.coordV0T(:,:,1), g.baryE0T(:,[1,3,2,4],1)]',8*K,1);
    P2          = reshape([g.coordV0T(:,:,2), g.baryE0T(:,[1,3,2,4],2)]',8*K,1);
    numP        = 8; % number of local points
    id          = 23; % vtk ID for quadratic polynomials
end % switch
fprintf(file, '    <Piece NumberOfPoints="%d" NumberOfCells="%d">\n',K*numP,K);
fprintf(file, '      <Points>\n');
fprintf(file, '        <DataArray type="Float32" NumberOfComponents="3" format="ascii">\n');
fprintf(file, '          %.12e %.12e %.1e\n',  [P1, P2, zeros(numP*K, 1)]');
fprintf(file, '        </DataArray>\n');
fprintf(file, '      </Points>\n');
fprintf(file, '      <Cells>\n');
fprintf(file, '        <DataArray type="Int32" Name="connectivity" format="ascii">\n');
fprintf(file, '           '); fprintf(file,'%d ', 0:K*numP-1);
fprintf(file, '\n        </DataArray>\n');
fprintf(file, '        <DataArray type="Int32" Name="offsets" format="ascii">\n');
fprintf(file, '           %d\n', numP:numP:numP*K);
fprintf(file, '        </DataArray>\n');
fprintf(file, '        <DataArray type="UInt8" Name="types" format="ascii">\n');
fprintf(file, '           %d\n', id*ones(K, 1));
fprintf(file, '        </DataArray>\n');
fprintf(file, '      </Cells>\n');
%% Data.
if isVec && isScalar
  fprintf(file, '      <PointData Scalars="%s" Vectors="%s">\n', varName{1}, vecNames{1});
elseif isScalar
  fprintf(file, '      <PointData Scalars="%s">\n', varName{1});
else
  fprintf(file, '      <PointData Vectors="%s">\n', vecNames{1});
end %if
for i = 1 : numel(dataLagr)
  switch N
    case 1 % locally constant
      dataLagr{i} = kron(dataLagr{i}, [1;1;1;1])';
    case 4 % locally linear
      dataLagr{i} = reshape(dataLagr{i}', 1, K*N);
    case 9 % locally quadratic
      dataLagr{i} = reshape(dataLagr{i}(:, 1:numP)', 1, K*numP);
  end % switch
end % for
for i = 1 : length(vecNames)
  maskComp = ismember(varName, vecName.(vecNames{i}));
  numComp = sum(maskComp);
  fprintf(file, '        <DataArray type="Float32" Name="%s" NumberOfComponents="3" format="ascii">\n', vecNames{i});
  fprintf(file, '          %.9e %.9e %.9e\n', [cell2mat(reshape(dataLagr(maskComp), [], 1)).', zeros(length(dataLagr{1}), 3-numComp)]');
  fprintf(file, '        </DataArray>\n');
end % for
for i = find(~maskVec)
  fprintf(file, '        <DataArray type="Float32" Name="%s" NumberOfComponents="1" format="ascii">\n', varName{i});
  fprintf(file, '          %.9e\n', dataLagr{i});
  fprintf(file, '        </DataArray>\n');
end % for
fprintf(file, '      </PointData>\n');
%% Footer.
fprintf(file, '    </Piece>\n');
fprintf(file, '  </UnstructuredGrid>\n');
fprintf(file, '</VTKFile>\n');
%% Close file.
fclose(file);
disp(['Data written to ' fileName])
end % function
%
%> @brief Helper routine to write Tecplot-files.
function visualizeDataLagrTec(g, dataLagr, varName, fileName, tLvl)
[K, N] = size(dataLagr{1});
%% Open file.
fileName = [fileName, '.', num2str(tLvl), '.plt'];
file     = fopen(fileName, 'wt'); % if this file exists, then overwrite
%% Header.
fprintf(file, 'TITLE="FESTUNG output file"\n');
fprintf(file, ['VARIABLES=X, Y', repmat(', "%s"', 1, numel(varName)), '\n'], varName{:});
%% Points and cells.
switch N
  case {1, 4}
    P1          = reshape(g.coordV0T(:, :, 1)', 4*K, 1);
    P2          = reshape(g.coordV0T(:, :, 2)', 4*K, 1);
    numT        = K;
    V0T         = 1:length(P1);
  case 9
    P1          = reshape([g.coordV0T(:,:,1), g.baryE0T(:,[1,3,2,4],1), sum(g.coordV0T(:,:,1), 2)/4]',9*K,1);
    P2          = reshape([g.coordV0T(:,:,2), g.baryE0T(:,[1,3,2,4],2), sum(g.coordV0T(:,:,2), 2)/4]',9*K,1);
    numT        = 4*K;
    V0T         = reshape([ 1:9:9*K; 5:9:9*K; 9:9:9*K; 8:9:9*K;
                            5:9:9*K; 2:9:9*K; 6:9:9*K; 9:9:9*K;
                            9:9:9*K; 6:9:9*K; 3:9:9*K; 7:9:9*K;
                            8:9:9*K; 9:9:9*K; 7:9:9*K; 4:9:9*K ], 4, numT);
end % switch
%% Data.
for i = 1 : numel(dataLagr)
  switch N
    case 1 % locally constant
      dataLagr{i} = kron(dataLagr{i}, [1;1;1;1])';
    case 4 % locally linear
      dataLagr{i} = reshape(dataLagr{i}', 1, K*N);
    case 9 % locally quadratic
      dataLagr{i} = reshape(dataLagr{i}', 1, K*N);
  end % switch
end % for
%% Zone header.
fprintf(file, 'ZONE T="Time=%.3e", ', tLvl);
fprintf(file, 'N=%d, E=%d, ', length(P1), numT);
fprintf(file, 'ET=QUADRILATERAL, F=FEBLOCK, ');
fprintf(file, 'SOLUTIONTIME=%.3e\n\n', tLvl);
%% Point coordinates and data.
fprintf(file, '%.12e %.12e %.12e %.12e %.12e\n', P1);
fprintf(file, '\n\n');
fprintf(file, '%.12e %.12e %.12e %.12e %.12e\n', P2);
fprintf(file, '\n\n');
fprintf(file, '%.9e %.9e %.9e %.9e %.9e\n', dataLagr{:});
fprintf(file, '\n');
%% Connectivity.
fprintf(file, '%d %d %d\n', V0T);
%% Close file.
fclose(file);
disp(['Data written to ' fileName])
end % function

==> 0.4-beta2/core/visualizeGrid.m <==
% Visualize the triangulation with global and local indices.
%
%===============================================================================
%> @file
%>
%> @brief Visualize the triangulation with global and local indices.
%===============================================================================
%>
%> @brief Visualize the triangulation with global and local indices.
%>
%> @par Example
%> @parblock
%> @code
%> g = generateGridData([0, -1; sqrt(3), 0; 0, 1; -sqrt(3), 0], [4,1,3; 1,2,3]);
%> g.idE = (abs(g.nuE(:,2)) > 0) .* ((g.nuE(:,1)>0) + (g.nuE(:,2)>0)*2+1);
%> visualizeGrid(g)
%> @endcode
%> produces the following output:
%> @image html  generateGridData.png
%> @endparblock
%>
%> @param  g          The lists describing the geometric and topological 
%>                    properties of a triangulation (see 
%>                    <code>generateGridData()</code>) 
%>                    @f$[1 \times 1 \text{ struct}]@f$
%>
%> This file is part of FESTUNG
%>
%> @copyright 2014-2015 Florian Frank, Balthasar Reuter, Vadym Aizinger
%> 
%> @par License
%> @parblock
%> This program is free software: you can redistribute it and/or modify
%> it under the terms of the GNU General Public License as published by
%> the Free Software Foundation, either version 3 of the License, or
%> (at your option) any later version.
%>
%> This program is distributed in the hope that it will be useful,
%> but WITHOUT ANY WARRANTY; without even the implied warranty of
%> MERCHANTABILITY or FITNESS FOR A PARTICULAR PURPOSE.  See the
%> GNU General Public License for more details.
%>
%> You should have received a copy of the GNU General Public License
%> along with this program.  If not, see <http://www.gnu.org/licenses/>.
%> @endparblock
%
function visualizeGrid(g)
figure('Color', [1, 1, 1]); % white background
hold('on'),  axis('off')
daspect([1, 1, 1]) % adjust aspect ration, requires Octave >= 3.8
textarray = @(x1,x2,s) arrayfun(@(a,b,c) text(a,b,int2str(c),'Color','blue'), x1, x2, s);
%% Triangle boundaries.
trisurf(g.V0T,g.coordV(:,1),g.coordV(:,2),zeros(g.numV,1), 'facecolor', 'none');
%% Local edge numbers.
w = [1/12, 11/24, 11/24; 11/24, 1/12, 11/24; 11/24, 11/24, 1/12];
for kE = 1 : 3
  textarray(reshape(g.coordV(g.V0T,1),g.numT,3)*w(:,kE), ...
    reshape(g.coordV(g.V0T,2),g.numT,3)*w(:,kE), kE*ones(g.numT, 1))
end % for
%% Global vertex numbers.
textarray(g.coordV(:,1), g.coordV(:,2), (1:g.numV)');
%% Local vertex numbers.
w = [5/6, 1/12, 1/12; 1/12, 5/6, 1/12; 1/12, 1/12, 5/6];
for kV = 1 : 3
  textarray(reshape(g.coordV(g.V0T,1),g.numT,3)*w(:,kV), ...
    reshape(g.coordV(g.V0T,2),g.numT,3)*w(:,kV), kV*ones(g.numT, 1))
end % for
%% Global edge numbers.
textarray(g.baryE(:,1), g.baryE(:,2), (1:g.numE)');
%% Triangle numbers.
textarray(g.baryT(:,1), g.baryT(:,2), (1:g.numT)');
%% Edge IDs.
markEext = g.idE ~= 0; % mark boundary edges
textarray(g.baryE(markEext,1) + g.nuE(markEext,1).*g.areaE(markEext)/8, ...
  g.baryE(markEext,2) + g.nuE(markEext,2).*g.areaE(markEext)/8, g.idE(markEext))
end % function


==> 0.4-beta2/core/visualizeGridQuadri.m <==
% Visualize the quadrilateral grid with global and local indices.

%===============================================================================
%> @file
%>
%> @brief Visualize the quadrilateral grid with global and local indices.
%===============================================================================
%>
%> @brief Visualize the quadrilateral grid with global and local indices.
%>
%> @par Example
%> @parblock
%> @code
%> g = domainRectTrap([0, 1], [0, 1], [4, 2]);
%> visualizeGridQuadri(g)
%> @endcode
%> produces the following output:
%> @image html  visualizeGridQuadri.png
%> @endparblock
%>
%> @param  g          The lists describing the geometric and topological 
%>                    properties of a quadrilateral grid (see, e.g., 
%>                    <code>domainRectTrap()</code>) 
%>                    @f$[1 \times 1 \text{ struct}]@f$
%>
%> This file is part of FESTUNG
%>
%> @copyright 2014-2017 Balthasar Reuter, Florian Frank, Vadym Aizinger
%> 
%> @par License
%> @parblock
%> This program is free software: you can redistribute it and/or modify
%> it under the terms of the GNU General Public License as published by
%> the Free Software Foundation, either version 3 of the License, or
%> (at your option) any later version.
%>
%> This program is distributed in the hope that it will be useful,
%> but WITHOUT ANY WARRANTY; without even the implied warranty of
%> MERCHANTABILITY or FITNESS FOR A PARTICULAR PURPOSE.  See the
%> GNU General Public License for more details.
%>
%> You should have received a copy of the GNU General Public License
%> along with this program.  If not, see <http://www.gnu.org/licenses/>.
%> @endparblock
%
function visualizeGridQuadri(g)
figure('Color', [1, 1, 1]); % white background
hold('on'),  axis('off')
% daspect([1, 1, 1]) % adjust aspect ration, requires Octave >= 3.8
textarray = @(x1,x2,s,col) arrayfun(@(a,b,c) text(a,b,int2str(c),'Color',col), x1, x2, s);
%% Trapezoidal boundaries.
X1 = reshape(g.coordV(:,1), [], g.numElem(2) + 1).';
X2 = reshape(g.coordV(:,2), [], g.numElem(2) + 1).';
surf(X1, X2, zeros(size(X1)), 'facecolor', 'none');
%% Local edge numbers.
w = [4/9, 4/9, 1/18, 1/18; 1/18, 1/18, 4/9, 4/9; ...
     1/18, 4/9, 4/9, 1/18; 4/9, 1/18, 1/18, 4/9].';
for kE = 1 : 4
  textarray(reshape(g.coordV(g.V0T,1),g.numT,4)*w(:,kE), ...
            reshape(g.coordV(g.V0T,2),g.numT,4)*w(:,kE), kE*ones(g.numT, 1), 'blue')
end % for
%% Global vertex numbers.
textarray(g.coordV(:,1), g.coordV(:,2), (1:g.numV)', 'green');
%% Local vertex numbers.
w = ones(4) / 18 + eye(4) * (5/6 - 1/18);
for kE = 1 : 4
  textarray(reshape(g.coordV(g.V0T,1),g.numT,4)*w(:,kE), ...
            reshape(g.coordV(g.V0T,2),g.numT,4)*w(:,kE), kE*ones(g.numT, 1), 'blue')
end % for
%% Global edge numbers.
textarray(g.baryE(:,1), g.baryE(:,2), (1:g.numE)', 'green');
%% Element numbers.
textarray(g.baryT(:,1), g.baryT(:,2), (1:g.numT)', 'green');
%% Edge IDs.
markE0Tbdr = g.idE0T ~= 0;
[r, c] = find(markE0Tbdr);
ind1 = sub2ind([g.numT, 4, 2], r, c, 1 * ones(size(r)));
ind2 = sub2ind([g.numT, 4, 2], r, c, 2 * ones(size(r)));
textarray(g.baryE0T(ind1) + g.nuE0T(ind1).*g.areaE0T(markE0Tbdr)/16, ...
          g.baryE0T(ind2) + g.nuE0T(ind2).*g.areaE0T(markE0Tbdr)/8, ...
          g.idE0T(markE0Tbdr), 'red')
end % function


==> 0.4-beta2/darcy_2dv/configureProblem.m <==
% Sets all problem parameters and fills the problemData-struct with all basic 
% configuration options.

%===============================================================================
%> @file
%>
%> @brief Sets all problem parameters and fills the problemData-struct with
%>        all basic configuration options.
%===============================================================================
%>
%> @brief Sets all problem parameters and fills the problemData-struct with
%>        all basic configuration options.
%>
%> This routine is called before any other function for the problem.
%> It defines all problem parameters and should be the only file users have
%> to adapt to their needs.
%> 
%> Let @f$J = (0,t_\mathrm{end})@f$ be a finite time interval and @f$\Omega 
%> \subset \mathbb{R}^2@f$ a polygonally bounded domain with boundary 
%> @f$\partial\Omega@f$, subdivided into Dirichlet boundary parts 
%> @f$\partial\Omega_\mathrm{D}@f$ and Neumann boundary parts
%> @f$\partial\Omega_\mathrm{N}@f$.
%>
%> In this problem we consider the time-dependent Darcy equation
%> @f[
%> S_0 \partial_t h - \nabla \cdot (\mathsf{K} \nabla h) = \tilde{f}
%> @f]
%> describing water transport through fully saturated porous media, where @f$h@f$ 
%> is generally understood as the hydraulic head. 
%> The coefficient @f$S_0@f$ denotes the specific storativity of the porous medium
%> and @f$K@f$ the permeability. 
%> Division by @f$S_0@f$ and setting
%> @f[
%> \mathsf{D} := \mathsf{K} / S_0\,, \qquad
%> f := \tilde{f} / S_0
%> @f]
%> yields below formulation of the problem:
%>
%> We seek approximate solutions 
%> @f$c:\overline{J}\times\overline{\Omega}\rightarrow\mathbb{R}@f$ 
%> of the time-dependent diffusion equation
%> @f{align*}{
%> \mathbf{q}                                  &\;=\; - \nabla h   &&\text{in}~J\times\Omega\,,\\
%> \partial_t h  + \nabla\cdot (d\,\mathbf{q}) &\;=\; f            &&\text{in}~J\times\Omega\,,\\
%> c                                           &\;=\; h_\mathrm{D} &&\text{on}~J\times{\partial\Omega}_{\mathrm{D}}\,,\\
%> \vec{q}\cdot\vec{\nu}                       &\;=\; g_\mathrm{N} &&\text{on}~J\times{\partial\Omega}_\mathrm{N}\,,\\
%> c                                           &\;=\; h_0          &&\text{on}~\{0\}\times\Omega\,.
%> @f}
%> The vector-valued quantity @f$\mathbf{q}@f$ was introduced as auxiliary unknown.  
%> The coefficients @f$d:J\times\Omega\rightarrow\mathbb{R}^{2\times2}@f$ and 
%> @f$f:J\times\Omega\rightarrow \mathbb{R}@f$ may vary in time and space. 
%>
%> A detailed description can be found in @ref RRAFK2018.
%>
%> Please read the inline-comments in the code for the meaning of each
%> configuration option.
%>
%> @param  problemData  A (probably) empty struct with problem parameters.
%>                      @f$[\text{struct}]@f$
%>
%> @retval problemData  A struct with all necessary parameters and definitions
%>                      for the problem description. @f$[\text{struct}]@f$
%>
%> This file is part of FESTUNG
%>
%> @copyright 2014-2018 Balthasar Reuter, Florian Frank, Vadym Aizinger
%>
%> @author Balthasar Reuter, 2018
%> 
%> @par License
%> @parblock
%> This program is free software: you can redistribute it and/or modify
%> it under the terms of the GNU General Public License as published by
%> the Free Software Foundation, either version 3 of the License, or
%> (at your option) any later version.
%>
%> This program is distributed in the hope that it will be useful,
%> but WITHOUT ANY WARRANTY; without even the implied warranty of
%> MERCHANTABILITY or FITNESS FOR A PARTICULAR PURPOSE.  See the
%> GNU General Public License for more details.
%>
%> You should have received a copy of the GNU General Public License
%> along with this program.  If not, see <http://www.gnu.org/licenses/>.
%> @endparblock
%
function problemData = configureProblem(problemData)
%% Parameters.
% Name of testcase
problemData = setdefault(problemData, 'testcase', 'showcase');

problemData.eta = 1; % penalty parameter (eta>0)

% Number of elements in x- and y-direction
problemData = setdefault(problemData, 'numElem', [32, 8]);

% Local polynomial approximation order (0 to 5)
problemData = setdefault(problemData, 'p', 1);

% Order of quadrature rule
problemData = setdefault(problemData, 'qOrd', 2*problemData.p + 1);
problemData = setdefault(problemData, 'qOrdMax', problemData.qOrd);

% Time stepping parameters
problemData = setdefault(problemData, 't0', 0);  % start time
problemData = setdefault(problemData, 'tEnd', 600);  % end time
problemData = setdefault(problemData, 'numSteps', ceil(problemData.tEnd/1));  % number of time steps

% Discard time derivative and compute stationary solution
problemData = setdefault(problemData, 'isStationary', false);  
problemData = setdefault(problemData, 'isCoupling', false);   
problemData = setdefault(problemData, 'isJumpCoupling', true);

% Visualization settings
problemData = setdefault(problemData, 'isVisGrid', false);  % visualization of grid
problemData = setdefault(problemData, 'isVisSol', true);  % visualization of solution
problemData = setdefault(problemData, 'outputFrequency', 100); % no visualization of every timestep
problemData = setdefault(problemData, 'outputBasename', ...  % Basename of output files
                         ['output' filesep problemData.problemName '_' problemData.testcase ]); 
problemData = setdefault(problemData, 'outputTypes', { 'vtk' });  % Type of visualization files ('vtk, 'tec')

%% Parameter check.
assert(problemData.p >= 0 && problemData.p <= 5, 'Polynomial order must be zero to five.')
assert(problemData.numSteps > 0, 'Number of time steps must be positive.')

%% Coefficients and boundary data.
isHotstart = false;

switch problemData.testcase    
  case 'showcase'
    isHotstart = false;
    hotstartFile = ['darcy_2dv' filesep 'showcase_p0_50x10.mat'];
    
    % width and height of computational domain
    zPMCont = @(x) -4 * ones(size(x));
    zBotCont = @(x) (cos((x-50)/30 * pi) + 1) .* (20 <= x & x <= 80);

    domainWidth = linspace(0, 100, problemData.numElem(1)+1);
    domainHeight = [zPMCont(domainWidth); zBotCont(domainWidth)];
    idDirichlet = 3; idNeumann = [1, 2, 4];
    
    k = 0.001;
    
    problemData.h0Cont = @(x,z) 5 * ones(size(x));
    problemData.q10Cont = @(x,z) zeros(size(x));
    problemData.q20Cont = @(x,z) zeros(size(x));
    
    problemData.hDCont = @(t,x,z) 5 * ones(size(x));
    problemData.gNCont = @(t,x,z) zeros(size(x));
    problemData.fCont = @(t,x,z) zeros(size(x));
    problemData.DCont = @(t,x,z) k * ones(size(x));

  case {'coupled_constXi', 'coupled_stationary', 'coupled_transient'}
    % Parameters
    aConst = 0;
    bConst = 0.005;
    betaConst = 0.3;
    etaConst = 0.003;
    rhoConst = 0.08;
    tauConst = 0.08;
    kConst = 0.01;
    kappaConst = 1;
    lambdaConst = 0.07;
    muConst = 0.07;
    
    % Width and height of computational domain
    zPMCont = @(x) -5 * ones(size(x));
    zBotCont = @(x) aConst + bConst * x;
    
    domainWidth = linspace(0, 100, problemData.numElem(1)+1);
    domainHeight = [zPMCont(domainWidth); zBotCont(domainWidth)];
    idDirichlet = [1, 2, 3, 4]; idNeumann = -1;
    
    % Analytical solution
    switch problemData.testcase
      case 'coupled_constXi'
        xiCont = @(t,x) 5 * ones(size(x));

        dxXiCont = @(t,x) zeros(size(x));
        dxdxXiCont = @(t,x) zeros(size(x));
        dtXiCont = @(t,x) zeros(size(x));
      case 'coupled_stationary'
        xiCont = @(t,x) 5 + etaConst * sin(rhoConst * x);

        dxXiCont = @(t,x) etaConst * rhoConst * cos(rhoConst * x);
        dxdxXiCont = @(t,x) -etaConst * rhoConst * rhoConst * sin(rhoConst * x);
        dtXiCont = @(t,x) zeros(size(x));
      case 'coupled_transient'
        xiCont = @(t,x) 5 + etaConst * sin(rhoConst * x + tauConst * t);

        dxXiCont = @(t,x) etaConst * rhoConst * cos(rhoConst * x + tauConst * t);
        dxdxXiCont = @(t,x) -etaConst * rhoConst * rhoConst * sin(rhoConst * x + tauConst * t);
        dtXiCont = @(t,x) etaConst * tauConst * cos(rhoConst * x + tauConst * t);
    end % switch
    
    switch problemData.testcase
      case {'coupled_constXi', 'coupled_stationary'}
        omegaCont = @(t,x) kappaConst * cos(lambdaConst * x);
        dtOmegaCont = @(t,x) zeros(size(x));
        dxOmegaCont = @(t,x) -lambdaConst * kappaConst * sin(lambdaConst * x);
        dxdxOmegaCont = @(t,x) - lambdaConst * lambdaConst * kappaConst * cos(lambdaConst * x);
      case {'coupled_transient'}
        omegaCont = @(t,x) kappaConst * cos(lambdaConst * x + muConst * t);
        dtOmegaCont = @(t,x) -muConst * kappaConst * sin(lambdaConst * x + muConst * t);
        dxOmegaCont = @(t,x) -lambdaConst * kappaConst * sin(lambdaConst * x + muConst * t);
        dxdxOmegaCont = @(t,x) -lambdaConst * lambdaConst * kappaConst * cos(lambdaConst * x + muConst * t);
    end % switch
    
    problemData.hCont = @(t,x,z) xiCont(t,x) + (sin(betaConst * z) - sin(betaConst * zBotCont(x))) .* omegaCont(t,x);
    problemData.q1Cont = @(t,x,z) -dxXiCont(t,x) ...
      + betaConst * bConst * cos(betaConst * zBotCont(x)) .* omegaCont(t,x) ...
      - (sin(betaConst * z) - sin(betaConst * zBotCont(x))) .* dxOmegaCont(t,x);
    problemData.q2Cont = @(t,x,z) -betaConst * cos(betaConst * z) .* omegaCont(t, x);
    
    % Diffusion matrix. Can be specified as:
    % - 2x2 cell
    % - 2-element cell, will be interpreted as diagonal matrix
    % - scalar function, will be interpreted as diagonal matrix
    problemData.DCont = @(t,x,z) kConst * ones(size(x));
    
    % Derivatives
    dThCont = @(t,x,z) dtXiCont(t,x) + (sin(betaConst * z) - sin(betaConst * zBotCont(x))) .* dtOmegaCont(t,x);
    dXhCont = @(t,x,z) -problemData.q1Cont(t,x,z);
    dZhCont = @(t,x,z) -problemData.q2Cont(t,x,z);
    dXdXhCont = @(t,x,z) -dxdxXiCont(t,x) ...
      + betaConst * betaConst * bConst * bConst * sin(betaConst * zBotCont(x)) .* omegaCont(t,x) ...
      - 2 * betaConst * bConst * cos(betaConst * zBotCont(x)) .* dxOmegaCont(t,x) ...
      + (sin(betaConst * z) - sin(betaConst * zBotCont(x))) .* dxdxOmegaCont(t,x);
    dZdZhCont = @(t,x,z) -betaConst * betaConst * sin(betaConst * z) .* omegaCont(t, x);
    dXZDCont = cellfun(@(c) @(t,x,z) c * ones(size(x)), {0, 0; 0, 0}, 'UniformOutput', false);
    
    % Boundary conditions
    problemData.hDCont = problemData.hCont;
    problemData.gNCont = @(t,x,z) zeros(size(x));
    
    % Right hand side
    problemData.fCont = @(t,x,z) dThCont(t,x,z) - ...
                          dXZDCont{1}(t,x,z) .* dXhCont(t,x,z)  - problemData.DCont(t,x,z) .* dXdXhCont(t,x,z) - ...
                          dXZDCont{2}(t,x,z) .* dZhCont(t,x,z)  - problemData.DCont(t,x,z) .* dZdZhCont(t,x,z);
                   
  case 'convergence'
    % width and height of computational domain
    domainWidth = [0, 10];
    domainHeight = [0, 10];
    idDirichlet = [1, 2, 3, 4]; idNeumann = -1;
    % Analytical solution
    problemData.hCont = @(t,x,z) cos(x + t) .* cos(z + t);
    problemData.q1Cont = @(t,x,z) sin(x + t) .* cos(z + t);
    problemData.q2Cont = @(t,x,z) cos(x + t) .* sin(z + t);
    % Diffusion matrix
    problemData.DCont = { @(t,x,z) exp(z/5) , @(t,x,z) 0.5 * ones(size(x)) ; ...
                          @(t,x,z) 1/3 * ones(size(x)), @(t,x,z) exp(x/5) };
    % Derivatives
    dThCont = @(t,x,z) -sin(x + t) .* cos(z + t) - cos(x + t) .* sin(z + t);
    dXhCont = @(t,x,z) -sin(x + t) .* cos(z + t);
    dZhCont = @(t,x,z) -cos(x + t) .* sin(z + t);
    dXdXhCont = @(t,x,z) -cos(x + t) .* cos(z + t);
    dZdZhCont = @(t,x,z) -cos(x + t) .* cos(z + t);
    dXdZhCont = @(t,x,z) sin(x + t) .* sin(z + t);
    dXZDCont = { @(t,x,z) zeros(size(x)), @(t,x,z) zeros(size(x)); ...
                 @(t,x,z) zeros(size(x)), @(t,x,z) zeros(size(x)) };
    % Boundary conditions
    problemData.hDCont = problemData.hCont;
    problemData.gNCont = @(t,x,z) zeros(size(x));
    % Right hand side
    problemData.fCont = @(t,x,z) dThCont(t,x,z) - ...
                          dXZDCont{1,1}(t,x,z) .* dXhCont(t,x,z)  - problemData.DCont{1,1}(t,x,z) .* dXdXhCont(t,x,z) - ...
                          dXZDCont{1,2}(t,x,z) .* dZhCont(t,x,z)  - problemData.DCont{1,2}(t,x,z) .* dXdZhCont(t,x,z) - ...
                          dXZDCont{2,1}(t,x,z) .* dXhCont(t,x,z)  - problemData.DCont{2,1}(t,x,z) .* dXdZhCont(t,x,z) - ...
                          dXZDCont{2,2}(t,x,z) .* dZhCont(t,x,z)  - problemData.DCont{2,2}(t,x,z) .* dZdZhCont(t,x,z);
                        
  case 'convergence_stationary'
    problemData.isStationary = true;
    % width and height of computational domain
    domainWidth = [0, 1];
    domainHeight = [0, 1];
    idDirichlet = [1, 2, 3, 4]; idNeumann = -1;
    % Analytical solution
    cx = 7 / domainWidth(2); cz = 7 / domainHeight(2);
    dx = 1 / domainWidth(2); dz = 1 / domainHeight(2);
    problemData.hCont = @(t,x,z) cos(cx * x) .* cos(cz * z);
    problemData.q1Cont = @(t,x,z) cx * sin(cx * x) .* cos(cz * z);
    problemData.q2Cont = @(t,x,z) cz * cos(cx * x) .* sin(cz * z);
    % Diffusion matrix
    problemData.DCont = @(t,x,z) exp(dx * x + dz * z);
    % Derivatives
    dXhCont = @(t,x,z) -cx * sin(cx * x) .* cos(cz * z);
    dZhCont = @(t,x,z) -cz * cos(cx * x) .* sin(cz * z);
    dXdXhCont = @(t,x,z) -cx * cx * cos(cx * x) .* cos(cz * z);
    dZdZhCont = @(t,x,z) -cz * cz * cos(cx * x) .* cos(cz * z);
    dXDCont = @(t,x,z) dx * exp(dx * x + dz * z);
    dZDCont = @(t,x,z) dz * exp(dx * x + dz * z);
    % Boundary conditions
    problemData.hDCont = problemData.hCont;
    problemData.gNCont = @(t,x,z) zeros(size(x));
    % Right hand side
    problemData.fCont = @(t,x,z) -dXDCont(t,x,z) .* dXhCont(t,x,z) - dZDCont(t,x,z) .* dZhCont(t,x,z) ...
      - problemData.DCont(t,x,z) .* (dXdXhCont(t,x,z) + dZdZhCont(t,x,z));

  otherwise
    error('Unknown testcase "%s".\n', problemData.testcase);
end % switch

problemData = setdefault(problemData, 'isHotstart', isHotstart);
if problemData.isHotstart, problemData = setdefault(problemData, 'hotstartFile', hotstartFile); end

problemData = setdefault(problemData, 'idNeumann', idNeumann);
problemData = setdefault(problemData, 'idDirichlet', idDirichlet);

%% Domain and triangulation.
problemData.generateGrid = @(numElem) domainRectTrap(domainWidth, domainHeight, numElem);

% Boundary parts (0 = int, 1 = bot, 2 = right, 3 = top, 4 = left)
checkMultipleIds = @(idE0T, ids) logical(sum(bsxfun(@eq, idE0T, reshape(ids, 1, 1, length(ids))), 3));

problemData.generateMarkE0Tint = @(g) g.idE0T == 0;
problemData.generateMarkE0TbdrCoupling = @(g) g.idE0T == 3;
problemData.generateMarkE0TbdrN = @(g) checkMultipleIds(g.idE0T, problemData.idNeumann) & ~(problemData.isCoupling & g.idE0T == 3);
problemData.generateMarkE0TbdrD = @(g) checkMultipleIds(g.idE0T, problemData.idDirichlet) & ~(problemData.isCoupling & g.idE0T == 3);
end % function

==> 0.4-beta2/darcy_2dv/doConvergenceTest.m <==
% Helper routine for testConvergence.m that carries out convergence tests
% for problem 'darcy_2dv'.

%===============================================================================
%> @file
%>
%> @brief Helper routine for testConvergence.m that carries out convergence tests
%>        for problem 'darcy_2dv'.
%===============================================================================
%>
%> @brief Helper routine for testConvergence.m that carries out convergence tests
%>        for problem 'darcy_2dv'.
%>
%> It solves a given testcase with continuously refined mesh size and/or
%> time step size and saves the obtained error estimates to compute
%> experimental orders of convergence.
%>
%> Mesh size is given by @f$h_j = \frac{1}{3\cdot 2^j}@f$, with @f$j@f$
%> any of the values in `hLevel`.
%> Number of time steps is given by @f$N_\mathrm{steps} = 10 \cdot 2^j@f$,
%> with @f$j@f$ any of the values in `tLevel`.
%>
%> @param  testcase     The name of the testcase to be solved. See
%>                      darcy_2dv/getTestcase.m for available options.
%> @param  pLevel       Vector with polynomial approximation orders to be tested.
%> @param  hLevel       Vector with mesh refinement levels to be tested.
%> @param  tLevel       Vector with time step refinement levels to be tested.
%>
%> @retval err          A cell array of vectors, with errors from the
%>                      computations on all space/time levels for each
%>                      polynomial degree.
%> @retval eoc          A cell array with the corresponding experimental
%>                      orders of convergence.
%>
%> This file is part of FESTUNG
%>
%> @copyright 2014-2017 Balthasar Reuter, Florian Frank, Vadym Aizinger
%> @author Balthasar Reuter, 2017.
%>
%> @par License
%> @parblock
%> This program is free software: you can redistribute it and/or modify
%> it under the terms of the GNU General Public License as published by
%> the Free Software Foundation, either version 3 of the License, or
%> (at your option) any later version.
%>
%> This program is distributed in the hope that it will be useful,
%> but WITHOUT ANY WARRANTY; without even the implied warranty of
%> MERCHANTABILITY or FITNESS FOR A PARTICULAR PURPOSE.  See the
%> GNU General Public License for more details.
%>
%> You should have received a copy of the GNU General Public License
%> along with this program.  If not, see <http://www.gnu.org/licenses/>.
%> @endparblock
%
function [err, eoc] = doConvergenceTest(testcase, pLevel, hLevel, tLevel)
if nargin < 2
  pLevel = 0:4;
end % if
if nargin < 3
  hLevel = 0:4;
end % if
if nargin < 4
%   tLevel = mat2cell((2.^pLevel)' * (25/4 * 2.^(2*hLevel)), ones(1, length(pLevel)), length(hLevel));
  tLevel = mat2cell(5 * (2.^pLevel)' * 4.^hLevel, ones(1, length(pLevel)), length(hLevel));
end % if

if ~iscell(tLevel)
  tLevel = cellfun(@(c) tLevel, cell(size(pLevel)), 'UniformOutput', false);
end % if
nTimeLevel = cell2mat(cellfun(@(c) length(c), tLevel, 'UniformOutput', false));

isSpatConv = length(hLevel) > 1 && all(1  == cell2mat(cellfun(@(c) length(c), tLevel, 'UniformOutput', false)));
isTimeSpatConv = all(length(hLevel) == nTimeLevel);
assert(xor(isSpatConv, isTimeSpatConv), 'Time and space convergence levels must fit to each other!');
nLevel = max(length(hLevel), max(nTimeLevel));

err = cell(size(pLevel));
eoc = cell(size(pLevel));

for ip = 1 : length(pLevel)
  for level = 1 : nLevel
    pd = struct('isVisSol', false, 'isVisGrid', false, 'testcase', testcase, 'tEnd', 5);
    pd.p = pLevel(ip);
    if isSpatConv || isTimeSpatConv
      pd.numElem = [2^(hLevel(level)+1), 2^hLevel(level)];
    end % if
    if ~isSpatConv
      pd.numSteps = tLevel{ip}(level);
    end % if
    try
      pd = main('darcy_2dv', pd);
      err{ip}(level, :) = pd.error;
      N = size(err{ip}, 1);
      if isSpatConv || isTimeSpatConv
        eoc{ip} = [ zeros(1,3); log(err{ip}(1:N-1, :) ./ err{ip}(2:N, :)) ./ ...
                        repmat((hLevel(2:N) - hLevel(1:N-1))' * log(2), 1, 3) ];
      else
        eoc{ip} = [ zeros(1,3); log(err{ip}(1:N-1, :) ./ err{ip}(2:N, :)) ./ ...
                        repmat((tLevel{ip}(2:N) - tLevel{ip}(1:N-1))' * log(2), 1, 3) ];
      end % if
      printConvergence(err, eoc, pLevel);
    catch ME
      stack = arrayfun(@(a) sprintf('  In %s (line %d)\n', a.file, a.line), ME.stack, 'UniformOutput', false);
      warning('%s: %s\n%s---', ME.identifier, ME.message, [stack{:}]);
      disp(ME.stack)
    end % try
  end % for level
end % for ip
end % function

function printConvergence(err, eoc, pLevel)
fprintf('Err(c)    EOC(c)   Err(q1)   EOC(q1)  Err(q2)  EOC(q2)\n');
fprintf('======================================================\n');

for ip = 1 : length(err)
  N = size(err{ip}, 1);
  fprintf('------------------------ p = %d -----------------------\n', pLevel(ip)); 
  for i = 1 : N
    fprintf('%6.2e %6.2f    %6.2e %6.2f    %6.2e %6.2f\n', ...
      err{ip}(i,1), eoc{ip}(i,1), err{ip}(i,2), eoc{ip}(i,2), err{ip}(i,3), eoc{ip}(i,3));
  end % for i
end % for p
end % function


==> 0.4-beta2/darcy_2dv/initializeProblem.m <==
% Fills the problem's data structures with initial data.

%===============================================================================
%> @file
%>
%> @brief Fills the problem's data structures with initial data.
%===============================================================================
%>
%> @brief Fills the problem's data structures with initial data.
%>
%> This routine is called after darcy_2dv/preprocessProblem.m.
%>
%> Before entering the main loop of the solution algorithm, this routine
%> fills the problem's data structures with initial data.
%>
%> It projects the initial condition and initializes the solution vector.
%> If <tt>problemData.isHotstart</tt> is set to true, it loads the current
%> state from the file specified in <tt>problemData.hotstart</tt>.
%>
%> If visualization is enabled (i.e., <tt>problemData.isVisSol == true</tt>)
%> the initial state is written to a visualization file.
%>
%> @param  problemData  A struct with problem parameters and precomputed
%>                      fields, as provided by darcy_2dv/configureProblem.m and 
%>                      darcy_2dv/preprocessProblem.m. @f$[\text{struct}]@f$
%>
%> @retval problemData  The input struct enriched with initial data.
%>                      @f$[\text{struct}]@f$
%>
%> This file is part of FESTUNG
%>
%> @copyright 2014-2018 Balthasar Reuter, Florian Frank, Vadym Aizinger
%>
%> @author Balthasar Reuter, 2018
%>
%> @par License
%> @parblock
%> This program is free software: you can redistribute it and/or modify
%> it under the terms of the GNU General Public License as published by
%> the Free Software Foundation, either version 3 of the License, or
%> (at your option) any later version.
%>
%> This program is distributed in the hope that it will be useful,
%> but WITHOUT ANY WARRANTY; without even the implied warranty of
%> MERCHANTABILITY or FITNESS FOR A PARTICULAR PURPOSE.  See the
%> GNU General Public License for more details.
%>
%> You should have received a copy of the GNU General Public License
%> along with this program.  If not, see <http://www.gnu.org/licenses/>.
%> @endparblock
%
function problemData = initializeProblem(problemData)
problemData.isFinished = false;
K = problemData.g.numT;
N = problemData.N;

%% Initial data
if problemData.isHotstart
  hotstart = load(problemData.hotstartFile);
  assert(all(isfield(hotstart, {'t', 'hDisc', 'q1Disc', 'q2Disc'})), 'Hotstart file must contain t, hDisc, q1Disc, q2Disc')
  assert(all(problemData.g.numT == [size(hotstart.hDisc, 1), size(hotstart.q1Disc, 1), size(hotstart.q2Disc, 1)]), ...
    'Number of elements in hotstart file does not match!')
  fprintf('Loaded hotstart data from "%s" at time level t=%g.\n', problemData.hotstartFile, hotstart.t);
  
  hDisc = zeros(K, N);
  q1Disc = zeros(K, N);
  q2Disc = zeros(K, N);
  
  hotstartN = min(N, size(hotstart.hDisc, 2));
  hDisc(:, 1:hotstartN) = hotstart.hDisc(:, 1:hotstartN);
  q1Disc(:, 1:hotstartN) = hotstart.q1Disc(:, 1:hotstartN);
  q2Disc(:, 1:hotstartN) = hotstart.q2Disc(:, 1:hotstartN);
else
  if isfield(problemData, 'hCont')
    h0Cont = @(x1,x2) problemData.hCont(0,x1,x2);
  elseif isfield(problemData, 'h0Cont')
    h0Cont = problemData.h0Cont;
  else
    warning('No initial data for h given. Initializing with zeros.');
    h0Cont = @(x1,x2) zeros(size(x1));
  end % if

  if isfield(problemData, 'q1Cont')
    q10Cont = @(x1,x2) problemData.q1Cont(0,x1,x2);
  elseif isfield(problemData, 'q10Cont')
    q10Cont = problemData.q10Cont;
  else
    warning('No initial data for q1 given. Initializing with zeros.');
    q10Cont = @(x1,x2) zeros(size(x1));
  end % if

  if isfield(problemData, 'q2Cont')
    q20Cont = @(x1,x2) problemData.q2Cont(0,x1,x2);
  elseif isfield(problemData, 'q20Cont')
    q20Cont = problemData.q20Cont;
  else
    warning('No initial data for q2 given. Initializing with zeros.');
    q20Cont = @(x1,x2) zeros(size(x1));
  end % if

  hDisc = projectFuncCont2DataDiscQuadri(problemData.g, h0Cont, problemData.qOrd, ...
                                        problemData.globM, problemData.basesOnQuad);
  q1Disc = projectFuncCont2DataDiscQuadri(problemData.g, q10Cont, problemData.qOrd, ...
                                         problemData.globM, problemData.basesOnQuad);
  q2Disc = projectFuncCont2DataDiscQuadri(problemData.g, q20Cont, problemData.qOrd, ...
                                         problemData.globM, problemData.basesOnQuad);
                                       
  fprintf('L2 error w.r.t. the initial condition: %g\n', ...
    computeL2ErrorQuadri(problemData.g, hDisc, h0Cont, problemData.qOrd+1, problemData.basesOnQuad));
end % if

problemData.sysY = [ reshape(q1Disc', K * N, 1) ; ...
                     reshape(q2Disc', K * N, 1) ; ...
                     reshape(hDisc', K * N, 1) ];

%% Visualization of inital condition.
if problemData.isVisSol
  cLagr = { projectDataDisc2DataLagrTensorProduct(reshape(problemData.sysY(2*K*N+1 : 3*K*N), N, K)'), ...
            projectDataDisc2DataLagrTensorProduct(reshape(problemData.sysY(1 : K*N), N, K)'), ...
            projectDataDisc2DataLagrTensorProduct(reshape(problemData.sysY(K*N+1 : 2*K*N), N, K)') };
  visualizeDataLagrQuadri(problemData.g, cLagr, {'h', 'q1', 'q2'}, problemData.outputBasename, 0, problemData.outputTypes, struct('q', {{'q1','q2'}}));
end % if

end % function

==> 0.4-beta2/darcy_2dv/outputStep.m <==
% Last step of the four-part algorithm in the main loop.

%===============================================================================
%> @file
%>
%> @brief Last step of the four-part algorithm in the main loop.
%===============================================================================
%>
%> @brief Last step of the four-part algorithm in the main loop.
%>
%> The main loop repeatedly executes four steps until the parameter
%> <code>problemData.isFinished</code> becomes <code>true</code>.
%> These four steps are:
%>
%>  1. darcy_2dv/preprocessStep.m
%>  2. darcy_2dv/solveStep.m
%>  3. darcy_2dv/postprocessStep.m
%>  4. darcy_2dv/outputStep.m
%> 
%> This routine is executed last in each loop iteration and writes output
%> files that can later be visualized using TecPlot, Paraview, or others,
%> depending on the chosen file types in darcy_2dv/configureProblem.m.
%>
%> If analytical solution data for @f$h, \vec{q}@f$ are given, the L2-error
%> of the current state is evaluated and printed.
%>
%> Furthermore, the current process with respect to the number of executed time
%> steps is printed.
%>
%> @param  problemData  A struct with problem parameters and precomputed
%>                      fields (either filled with initial data or the solution
%>                      from the previous loop iteration), as provided by 
%>                      darcy_2dv/configureProblem.m and 
%>                      darcy_2dv/preprocessProblem.m. @f$[\text{struct}]@f$
%> @param  nStep        The current iteration number of the main loop. 
%>
%> @retval problemData  The input struct enriched with post-processed data
%>                      for this loop iteration. @f$[\text{struct}]@f$
%>
%> This file is part of FESTUNG
%>
%> @copyright 2014-2018 Balthasar Reuter, Florian Frank, Vadym Aizinger
%>
%> @author Balthasar Reuter, 2018
%> 
%> @par License
%> @parblock
%> This program is free software: you can redistribute it and/or modify
%> it under the terms of the GNU General Public License as published by
%> the Free Software Foundation, either version 3 of the License, or
%> (at your option) any later version.
%>
%> This program is distributed in the hope that it will be useful,
%> but WITHOUT ANY WARRANTY; without even the implied warranty of
%> MERCHANTABILITY or FITNESS FOR A PARTICULAR PURPOSE.  See the
%> GNU General Public License for more details.
%>
%> You should have received a copy of the GNU General Public License
%> along with this program.  If not, see <http://www.gnu.org/licenses/>.
%> @endparblock
%
function problemData = outputStep(problemData, nStep)
K = problemData.g.numT;
N = problemData.N;
%% Visualization
if mod(nStep, problemData.outputFrequency) == 0
  isOutput = false;
  nOutput = nStep / problemData.outputFrequency;
  
  if problemData.isVisSol
    cLagr = { projectDataDisc2DataLagrTensorProduct(reshape(problemData.sysY(2*K*N+1 : 3*K*N), N, K)'), ...
              projectDataDisc2DataLagrTensorProduct(reshape(problemData.sysY(1 : K*N), N, K)'), ...
              projectDataDisc2DataLagrTensorProduct(reshape(problemData.sysY(K*N+1 : 2*K*N), N, K)') };
    visualizeDataLagrQuadri(problemData.g, cLagr, {'h', 'q1', 'q2'}, problemData.outputBasename, nOutput, problemData.outputTypes, struct('q', {{'q1','q2'}}));
    isOutput = true;
  end % if
    
  if all(isfield(problemData, { 'hCont', 'q1Cont', 'q2Cont' }))
    t = nStep * problemData.tau;  
    hCont = @(x1,x2) problemData.hCont(t, x1, x2);
    q1Cont = @(x1,x2) problemData.q1Cont(t, x1, x2);
    q2Cont = @(x1,x2) problemData.q2Cont(t, x1, x2);

    problemData.error = [ computeL2ErrorQuadri(problemData.g, reshape(problemData.sysY(2*K*N+1 : 3*K*N), N, K)', ...
                              hCont, problemData.qOrd + 1, problemData.basesOnQuad), ...
                          computeL2ErrorQuadri(problemData.g, reshape(problemData.sysY(1 : K*N), N, K)', ...
                              q1Cont, problemData.qOrd + 1, problemData.basesOnQuad), ...
                          computeL2ErrorQuadri(problemData.g, reshape(problemData.sysY(K*N+1 : 2*K*N), N, K)', ...
                              q2Cont, problemData.qOrd + 1, problemData.basesOnQuad) ];

    fprintf('L2 errors of h, q1, q2 w.r.t. the analytical solution: %g, %g, %g\n', problemData.error);
    
    if problemData.isVisSol
      cDisc = { projectFuncCont2DataDiscQuadri(problemData.g, hCont, problemData.qOrd, problemData.globM, problemData.basesOnQuad), ...
                projectFuncCont2DataDiscQuadri(problemData.g, q1Cont, problemData.qOrd, problemData.globM, problemData.basesOnQuad), ...
                projectFuncCont2DataDiscQuadri(problemData.g, q2Cont, problemData.qOrd, problemData.globM, problemData.basesOnQuad) };
      cLagr = cellfun(@(c) projectDataDisc2DataLagrTensorProduct(c), cDisc, 'UniformOutput', false);
      visualizeDataLagrQuadri(problemData.g, cLagr, {'h', 'q1', 'q2'}, [ problemData.outputBasename '_ex' ], nOutput, problemData.outputTypes, struct('q', {{'q1','q2'}}));
    end % if
    
    isOutput = true;
  end % if
  
  if ~isOutput && nStep > problemData.outputFrequency
    fprintf(repmat('\b', 1, 11));
  end % if
  
  fprintf('%3.0f %% done\n', nStep / problemData.numSteps * 100);
end % if
end % function


==> 0.4-beta2/darcy_2dv/postprocessProblem.m <==
% Performs all post-processing steps. Error evaluation for analytical problems.

%===============================================================================
%> @file
%>
%> @brief Performs all post-processing tasks. Error evaluation for analytical problems.
%===============================================================================
%>
%> @brief Performs all post-processing tasks. Error evaluation for analytical problems.
%>
%> This routine is called after the main loop.
%>
%> If analytical solutions are availabe, it evaluates the L2-errors.
%> Furthermore, the final state is written to file, allowing to restart the 
%> computation from the final state.
%>
%> @param  problemData  A struct with problem parameters and solution
%>                      vectors. @f$[\text{struct}]@f$
%>
%> @retval problemData  A struct with all necessary parameters and definitions
%>                      for the problem description and precomputed fields.
%>                      @f$[\text{struct}]@f$
%>
%> This file is part of FESTUNG
%>
%> @copyright 2014-2018 Balthasar Reuter, Florian Frank, Vadym Aizinger
%>
%> @author Balthasar Reuter, 2018
%> 
%> @par License
%> @parblock
%> This program is free software: you can redistribute it and/or modify
%> it under the terms of the GNU General Public License as published by
%> the Free Software Foundation, either version 3 of the License, or
%> (at your option) any later version.
%>
%> This program is distributed in the hope that it will be useful,
%> but WITHOUT ANY WARRANTY; without even the implied warranty of
%> MERCHANTABILITY or FITNESS FOR A PARTICULAR PURPOSE.  See the
%> GNU General Public License for more details.
%>
%> You should have received a copy of the GNU General Public License
%> along with this program.  If not, see <http://www.gnu.org/licenses/>.
%> @endparblock
%
function problemData = postprocessProblem(problemData)
K = problemData.g.numT;
N = problemData.N;
  
hDisc = reshape(problemData.sysY(2*K*N+1 : 3*K*N), N, K)';
q1Disc = reshape(problemData.sysY(1 : K*N), N, K)';
q2Disc = reshape(problemData.sysY(K*N+1 : 2*K*N), N, K)';

if all(isfield(problemData, { 'hCont', 'q1Cont', 'q2Cont' }))
  hCont = @(x1,x2) problemData.hCont(problemData.tEnd, x1, x2);
  q1Cont = @(x1,x2) problemData.q1Cont(problemData.tEnd, x1, x2);
  q2Cont = @(x1,x2) problemData.q2Cont(problemData.tEnd, x1, x2);

  problemData.error = [ computeL2ErrorQuadri(problemData.g, hDisc, hCont, ...
                          problemData.qOrd+1, problemData.basesOnQuad), ...
                        computeL2ErrorQuadri(problemData.g, q1Disc, q1Cont, ...
                          problemData.qOrd+1, problemData.basesOnQuad), ...
                        computeL2ErrorQuadri(problemData.g, q2Disc, q2Cont, ...
                          problemData.qOrd+1, problemData.basesOnQuad) ];

  fprintf('L2 errors of h, q1, q2 w.r.t. the analytical solution: %g, %g, %g\n', problemData.error);
end % if

%% Save final state.
t = problemData.tEnd;
hotstartFile = [ problemData.outputBasename '.mat' ];
save(hotstartFile, 't', 'hDisc', 'q1Disc', 'q2Disc');
fprintf('Saved hotstart data at t=%g to "%s"\n', t, hotstartFile);
end % function



==> 0.4-beta2/darcy_2dv/postprocessStep.m <==
% Third step of the four-part algorithm in the main loop.

%===============================================================================
%> @file
%>
%> @brief Third step of the four-part algorithm in the main loop.
%===============================================================================
%>
%> @brief Third step of the four-part algorithm in the main loop.
%>
%> The main loop repeatedly executes four steps until the parameter
%> <code>problemData.isFinished</code> becomes <code>true</code>.
%> These four steps are:
%>
%>  1. darcy_2dv/preprocessStep.m
%>  2. darcy_2dv/solveStep.m
%>  3. darcy_2dv/postprocessStep.m
%>  4. darcy_2dv/outputStep.m
%> 
%> This routine is executed third in each loop iteration.
%> It decides whether the main loop is to be terminated (i.e., the
%> end of the simulation time is reached).
%> It also terminates the main loop if the problem is marked to be stationary.
%>
%> @param  problemData  A struct with problem parameters and precomputed
%>                      fields (either filled with initial data or the solution
%>                      from the previous loop iteration), as provided by 
%>                      darcy_2dv/configureProblem.m and 
%>                      darcy_2dv/preprocessProblem.m. @f$[\text{struct}]@f$
%> @param  nStep        The current iteration number of the main loop. 
%>
%> @retval problemData  The input struct enriched with post-processed data
%>                      for this loop iteration. @f$[\text{struct}]@f$
%>
%> This file is part of FESTUNG
%>
%> @copyright 2014-2018 Balthasar Reuter, Florian Frank, Vadym Aizinger
%>
%> @author Balthasar Reuter, 2018
%> 
%> @par License
%> @parblock
%> This program is free software: you can redistribute it and/or modify
%> it under the terms of the GNU General Public License as published by
%> the Free Software Foundation, either version 3 of the License, or
%> (at your option) any later version.
%>
%> This program is distributed in the hope that it will be useful,
%> but WITHOUT ANY WARRANTY; without even the implied warranty of
%> MERCHANTABILITY or FITNESS FOR A PARTICULAR PURPOSE.  See the
%> GNU General Public License for more details.
%>
%> You should have received a copy of the GNU General Public License
%> along with this program.  If not, see <http://www.gnu.org/licenses/>.
%> @endparblock
%
function problemData = postprocessStep(problemData, nStep)
problemData.isFinished = problemData.isStationary || nStep >= problemData.numSteps;
end % function



==> 0.4-beta2/darcy_2dv/preprocessProblem.m <==
% Performs all pre-processing steps, such as grid generation, assembly of
% stationary blocks, etc. for the problem solution.

%===============================================================================
%> @file
%>
%> @brief Performs all pre-processing tasks, such as grid generation, assembly 
%>        of stationary blocks, etc. for the problem solution.
%===============================================================================
%>
%> @brief Performs all pre-processing steps, such as grid generation, assembly 
%>        of stationary blocks, etc. for the problem solution.
%>
%> This routine is called after darcy_2dv/configureProblem.m.
%>
%> This step consists of grid generation, computation of derived
%> data structures, pre-computation of often needed values (e.g., basis
%> functions on quadrature points), and assembly of time-independent matrix
%> blocks.
%>
%>
%> @param  problemData  A struct with problem parameters and precomputed
%>                      fields, as provided by darcy_2dv/configureProblem.m. 
%>                      @f$[\text{struct}]@f$
%>
%> @retval problemData  A struct with all necessary parameters and definitions
%>                      for the problem description and precomputed fields.
%>                      @f$[\text{struct}]@f$
%>
%> This file is part of FESTUNG
%>
%> @copyright 2014-2018 Balthasar Reuter, Florian Frank, Vadym Aizinger
%>
%> @author Balthasar Reuter, 2018
%> 
%> @par License
%> @parblock
%> This program is free software: you can redistribute it and/or modify
%> it under the terms of the GNU General Public License as published by
%> the Free Software Foundation, either version 3 of the License, or
%> (at your option) any later version.
%>
%> This program is distributed in the hope that it will be useful,
%> but WITHOUT ANY WARRANTY; without even the implied warranty of
%> MERCHANTABILITY or FITNESS FOR A PARTICULAR PURPOSE.  See the
%> GNU General Public License for more details.
%>
%> You should have received a copy of the GNU General Public License
%> along with this program.  If not, see <http://www.gnu.org/licenses/>.
%> @endparblock
%
function problemData = preprocessProblem(problemData)

%% Triangulation.
problemData.g = problemData.generateGrid(problemData.numElem);
if problemData.isVisGrid, visualizeGridQuadri(problemData.g); end

%% Globally constant parameters.
problemData.N = (problemData.p + 1)^2;  % number of local DOFs
problemData.tau = (problemData.tEnd - problemData.t0) / problemData.numSteps;  % time step size

%% Additional mesh data
% [K x 3] mark local edges that are interior or boundary
problemData.g.markE0Tint = problemData.generateMarkE0Tint(problemData.g); 
problemData.g.markE0TbdrN = sparse(problemData.generateMarkE0TbdrN(problemData.g));
problemData.g.markE0TbdrD = sparse(problemData.generateMarkE0TbdrD(problemData.g));
problemData.g.markE0TbdrCoupling = sparse(problemData.generateMarkE0TbdrCoupling(problemData.g));

%% Configuration output.
fprintf('-------------------------------------------------------------------------------------------\n');
fprintf('Running testcase "%s".\n', problemData.testcase);
fprintf('Computing with polynomial order %d (%d local DOFs) on %d x %d (%d) trapezoids.\n', ...
        problemData.p, problemData.N, problemData.numElem(1), problemData.numElem(2), problemData.g.numT);
if problemData.isStationary
  fprintf('Computing stationary solution.\n');
else
  fprintf('%d time steps from t = %g to %g.\n', problemData.numSteps, problemData.t0, problemData.tEnd);
end % if
fprintf('-------------------------------------------------------------------------------------------\n');

%% Lookup table for basis function.
problemData.basesOnQuad = computeBasesOnQuadTensorProduct(problemData.p, struct, problemData.qOrd : problemData.qOrdMax+1);

%% Computation of matrices on the reference element.
problemData.hatM = integrateRefElemQuadriPhiPhi(problemData.N, problemData.basesOnQuad, problemData.qOrd);
problemData.hatG = integrateRefElemQuadriDphiPhiPhi(problemData.N, problemData.basesOnQuad, problemData.qOrd);
hatH = integrateRefElemQuadriDphiPhi(problemData.N, problemData.basesOnQuad, problemData.qOrd);
problemData.hatRdiag = integrateRefEdgePhiIntPhiIntPhiInt(problemData.N, problemData.basesOnQuad, problemData.qOrd);
problemData.hatRoffdiag = integrateRefEdgePhiIntPhiExtPhiExt(problemData.N, problemData.basesOnQuad, problemData.qOrd);
hatSdiag = integrateRefEdgePhiIntPhiInt(problemData.N, problemData.basesOnQuad, problemData.qOrd);
hatSoffdiag = integrateRefEdgePhiIntPhiExt(problemData.N, problemData.basesOnQuad, problemData.qOrd);

%% Assembly of time-independent global matrices.
problemData.globM = assembleMatElemPhiPhi(problemData.g, problemData.hatM);
problemData.globH = assembleMatElemDphiPhi(problemData.g, hatH);
problemData.globQ = assembleMatEdgePhiPhiNu(problemData.g, problemData.g.markE0Tint, hatSdiag, hatSoffdiag);
problemData.globQN = assembleMatEdgePhiIntPhiIntNu(problemData.g, problemData.g.markE0TbdrN, hatSdiag);
problemData.globS = problemData.eta * assembleMatEdgePhiPhi(problemData.g, problemData.g.markE0Tint, hatSdiag, hatSoffdiag, ones(problemData.g.numT, 4));
if problemData.isJumpCoupling
  problemData.globSD = problemData.eta * assembleMatEdgePhiIntPhiInt(problemData.g, problemData.g.markE0TbdrD | problemData.g.markE0TbdrCoupling, hatSdiag, ones(problemData.g.numT, 4));
else
  problemData.globSD = problemData.eta * assembleMatEdgePhiIntPhiInt(problemData.g, problemData.g.markE0TbdrD, hatSdiag, ones(problemData.g.numT, 4));
end % if

if ~problemData.isStationary
  problemData.sysW = [ sparse(2 * problemData.g.numT * problemData.N, 3 * problemData.g.numT * problemData.N) ; ...
                       sparse(problemData.g.numT * problemData.N, 2 * problemData.g.numT * problemData.N), problemData.globM ];
end % if

%% Empty vectors for coupled problem
problemData.globJcouple = { sparse(problemData.g.numT * problemData.N, 1), sparse(problemData.g.numT * problemData.N, 1) };
problemData.globKcouple = sparse(problemData.g.numT * problemData.N, 1);
end % function

==> 0.4-beta2/darcy_2dv/preprocessStep.m <==
% First step of the four-part algorithm in the time stepping loop.

%===============================================================================
%> @file
%>
%> @brief First step of the four-part algorithm in the time stepping loop. 
%===============================================================================
%>
%> @brief First step of the four-part algorithm in the time stepping loop. 
%>
%> The main loop repeatedly executes four steps until the parameter
%> <code>problemData.isFinished</code> becomes <code>true</code>.
%> These four steps are:
%>
%>  1. darcy_2dv/preprocessStep.m
%>  2. darcy_2dv/solveStep.m
%>  3. darcy_2dv/postprocessStep.m
%>  4. darcy_2dv/outputStep.m
%> 
%> This routine is executed first in each loop iteration.
%> It takes care of the assembly of time-dependent matrices and right hand
%> side vectors. Furthermore, it evaluates the coefficient functions and
%> boundary conditions for the current time step.
%>
%> @param  problemData  A struct with problem parameters and precomputed
%>                      fields (either filled with initial data or the solution
%>                      from the previous loop iteration), as provided by 
%>                      darcy_2dv/configureProblem.m and 
%>                      darcy_2dv/preprocessProblem.m. @f$[\text{struct}]@f$
%> @param  nStep        The current iteration number of the main loop. 
%>
%> @retval problemData  The input struct without any modifications.
%>                      @f$[\text{struct}]@f$
%>
%> This file is part of FESTUNG
%>
%> @copyright 2014-2018 Balthasar Reuter, Florian Frank, Vadym Aizinger
%>
%> @author Balthasar Reuter, 2018
%> 
%> @par License
%> @parblock
%> This program is free software: you can redistribute it and/or modify
%> it under the terms of the GNU General Public License as published by
%> the Free Software Foundation, either version 3 of the License, or
%> (at your option) any later version.
%>
%> This program is distributed in the hope that it will be useful,
%> but WITHOUT ANY WARRANTY; without even the implied warranty of
%> MERCHANTABILITY or FITNESS FOR A PARTICULAR PURPOSE.  See the
%> GNU General Public License for more details.
%>
%> You should have received a copy of the GNU General Public License
%> along with this program.  If not, see <http://www.gnu.org/licenses/>.
%> @endparblock
%
function problemData = preprocessStep(problemData, nStep)

t = nStep * problemData.tau;

%% L2-projections of algebraic coefficients.
if iscell(problemData.DCont)
  DDisc = cellfun(@(c) projectFuncCont2DataDiscQuadri(problemData.g, @(x1,x2) c(t,x1,x2), problemData.qOrd, ...
            problemData.globM, problemData.basesOnQuad), problemData.DCont, 'UniformOutput', false);
else
  DDisc = projectFuncCont2DataDiscQuadri(problemData.g, @(x1,x2) problemData.DCont(t,x1,x2), problemData.qOrd, ...
            problemData.globM, problemData.basesOnQuad);
end % if
fDisc = projectFuncCont2DataDiscQuadri(problemData.g, @(x1,x2) problemData.fCont(t,x1,x2), problemData.qOrd, ...
          problemData.globM, problemData.basesOnQuad);
                             
%% Assembly of time-dependent global matrices.
problemData.globG = assembleMatElemDphiPhiFuncDisc(problemData.g, problemData.hatG, DDisc);
problemData.globR = assembleMatEdgePhiPhiFuncDiscNu(problemData.g, problemData.g.markE0Tint, ...
                      problemData.hatRdiag, problemData.hatRoffdiag, DDisc);

%% Assembly of Dirichlet boundary contributions.
hDCont = @(x1,x2) problemData.hDCont(t,x1,x2);
problemData.globRD = assembleMatEdgePhiIntPhiIntFuncDiscIntNu(problemData.g, ...
                      problemData.g.markE0TbdrD | problemData.g.markE0TbdrCoupling, problemData.hatRdiag, DDisc);
problemData.globJD = assembleVecEdgePhiIntFuncContNu(problemData.g, problemData.g.markE0TbdrD, ...
                      hDCont, problemData.N, problemData.basesOnQuad, problemData.qOrd);
problemData.globKD = assembleVecEdgePhiIntFuncCont(problemData.g, problemData.g.markE0TbdrD, ...
                      hDCont, problemData.N, problemData.basesOnQuad, problemData.qOrd, ones(problemData.g.numT, 4));
                  
%% Assembly of Neumann boundary contributions.
gNCont = @(x1,x2) problemData.gNCont(t,x1,x2);
problemData.globKN = assembleVecEdgePhiIntFuncCont(problemData.g, ...
                     problemData.g.markE0TbdrN, gNCont, problemData.N, problemData.basesOnQuad, problemData.qOrd);
                   
%% Assembly of the source contribution.
problemData.globL = problemData.globM * reshape(fDisc', problemData.g.numT * problemData.N, 1);

end % function


==> 0.4-beta2/darcy_2dv/solveStep.m <==
% Second step of the four-part algorithm in the main loop. Computes the
% solution at the next time step.

%===============================================================================
%> @file
%>
%> @brief Second step of the four-part algorithm in the main loop.
%>        Computes the solution at the next time step.
%===============================================================================
%>
%> @brief Second step of the four-part algorithm in the main loop.
%>        Computes the solution at the next time step.
%>
%> The main loop repeatedly executes four steps until the parameter
%> <code>problemData.isFinished</code> becomes <code>true</code>.
%> These four steps are:
%>
%>  1. darcy_2dv/preprocessStep.m
%>  2. darcy_2dv/solveStep.m
%>  3. darcy_2dv/postprocessStep.m
%>  4. darcy_2dv/outputStep.m
%> 
%> This routine is executed second in each loop iteration.
%> It assembles the global system and solves it using the backslash-operator.
%>
%> @param  problemData  A struct with problem parameters and precomputed
%>                      fields (either filled with initial data or the solution
%>                      from the previous loop iteration), as provided by 
%>                      darcy_2dv/configureProblem.m and 
%>                      darcy_2dv/preprocessProblem.m. @f$[\text{struct}]@f$
%> @param  nStep        The current iteration number of the main loop. 
%>
%> @retval problemData  The input struct enriched with solution data at
%>                      the next step. @f$[\text{struct}]@f$
%>
%> This file is part of FESTUNG
%>
%> @copyright 2014-2018 Balthasar Reuter, Florian Frank, Vadym Aizinger
%>
%> @author Balthasar Reuter, 2018
%> 
%> @par License
%> @parblock
%> This program is free software: you can redistribute it and/or modify
%> it under the terms of the GNU General Public License as published by
%> the Free Software Foundation, either version 3 of the License, or
%> (at your option) any later version.
%>
%> This program is distributed in the hope that it will be useful,
%> but WITHOUT ANY WARRANTY; without even the implied warranty of
%> MERCHANTABILITY or FITNESS FOR A PARTICULAR PURPOSE.  See the
%> GNU General Public License for more details.
%>
%> You should have received a copy of the GNU General Public License
%> along with this program.  If not, see <http://www.gnu.org/licenses/>.
%> @endparblock
%
function problemData = solveStep(problemData, nStep) %#ok<INUSD>
K = problemData.g.numT;
N = problemData.N;
%% Building and solving the system.
sysA = [                                                problemData.globM,                                                  sparse(K*N,K*N), -problemData.globH{1}+problemData.globQ{1}+problemData.globQN{1};
                                                          sparse(K*N,K*N),                                                problemData.globM, -problemData.globH{2}+problemData.globQ{2}+problemData.globQN{2};
         -problemData.globG{1}+problemData.globR{1}+problemData.globRD{1}, -problemData.globG{2}+problemData.globR{2}+problemData.globRD{2},                             problemData.globS+problemData.globSD];
sysV = [-problemData.globJD{1} - problemData.globJcouple{1}; -problemData.globJD{2} - problemData.globJcouple{2}; problemData.eta * (problemData.globKD + problemData.globKcouple) - problemData.globKN + problemData.globL];
if problemData.isStationary
  problemData.sysY = sysA \ sysV;
else
  problemData.sysY = (problemData.sysW + problemData.tau*sysA) \ (problemData.sysW*problemData.sysY + problemData.tau*sysV);
end % if
end

==> 0.4-beta2/darcy_swe_2dv/configureProblem.m <==
% Sets all problem parameters and fills the problemData-struct with all basic 
% configuration options.

%===============================================================================
%> @file
%>
%> @brief Sets all problem parameters and fills the problemData-struct with
%>        all basic configuration options.
%===============================================================================
%>
%> @brief Sets all problem parameters and fills the problemData-struct with
%>        all basic configuration options.
%>
%> This routine is called before any other function for the problem.
%> It defines all problem parameters and should be the only file users have
%> to adapt to their needs.
%>
%> Here, you can select the direction of the coupling, time stepping
%> parameterizations etc.
%> The actual problem definitions are in darcy_2dv/configureProblem.m or
%> swe_2dv/getTestcase.m
%>
%> For an outline of the models, see @link darcy_2dv @endlink and
%> @link swe_2dv @endlink.
%>
%> A detailed description can be found in @ref RRAFK2018.
%>
%> @param  problemData  A (probably) empty struct with problem parameters.
%>                      @f$[\text{struct}]@f$
%>
%> @retval problemData  A struct with all necessary parameters and definitions
%>                      for the problem description. @f$[\text{struct}]@f$
%>
%> This file is part of FESTUNG
%>
%> @copyright 2014-2018 Balthasar Reuter, Florian Frank, Vadym Aizinger
%>
%> @author Balthasar Reuter, 2018
%> 
%> @par License
%> @parblock
%> This program is free software: you can redistribute it and/or modify
%> it under the terms of the GNU General Public License as published by
%> the Free Software Foundation, either version 3 of the License, or
%> (at your option) any later version.
%>
%> This program is distributed in the hope that it will be useful,
%> but WITHOUT ANY WARRANTY; without even the implied warranty of
%> MERCHANTABILITY or FITNESS FOR A PARTICULAR PURPOSE.  See the
%> GNU General Public License for more details.
%>
%> You should have received a copy of the GNU General Public License
%> along with this program.  If not, see <http://www.gnu.org/licenses/>.
%> @endparblock
%
function problemData = configureProblem(problemData)
%% Parameters.
% Name of testcase
problemData = setdefault(problemData, 'testcase', 'showcase');

% Enable coupling
problemData = setdefault(problemData, 'isCouplingDarcy', true);
problemData = setdefault(problemData, 'isCouplingSWE', true);

% Number of elements in x- and y-direction
problemData = setdefault(problemData, 'numElem', [32 8]);
problemData = setdefault(problemData, 'numElemDarcy', problemData.numElem);
problemData = setdefault(problemData, 'numElemSWE', problemData.numElem);

% Local polynomial approximation order (0 to 5)
problemData = setdefault(problemData, 'p', 1);
problemData = setdefault(problemData, 'pDarcy', problemData.p);
problemData = setdefault(problemData, 'pSWE', problemData.p);

% Order of quadrature rule
problemData = setdefault(problemData, 'qOrd', 2 * max(problemData.pDarcy, problemData.pSWE) + 1);

% Time stepping parameters
problemData = setdefault(problemData, 't0', 0);  % start time
problemData = setdefault(problemData, 'tEnd', 600);  % end time
problemData = setdefault(problemData, 'numSteps', ceil(problemData.tEnd/0.2));  % number of time steps
problemData = setdefault(problemData, 'numSubSteps', 10); % number of free-flow steps per sub-surface step

% Visualization settings
problemData = setdefault(problemData, 'isVisGrid', false);  % visualization of grid
problemData = setdefault(problemData, 'isVisSol', true);  % visualization of solution
problemData = setdefault(problemData, 'outputFrequency', 100); % no visualization of every timestep

couplingString = '_';
if problemData.isCouplingDarcy, couplingString = [couplingString 'couplingDarcy']; end
if problemData.isCouplingSWE, couplingString = [couplingString 'couplingSWE']; end

problemData = setdefault(problemData, 'outputBasename', [problemData.testcase couplingString]); 
problemData = setdefault(problemData, 'outputTypes', { 'vtk' });  % Type of visualization files ('vtk, 'tec')

%% Function handles for steps of the sub-problems
problemData.darcySteps = getStepHandles('darcy_2dv');
problemData.sweSteps = getStepHandles('swe_2dv');

%% Sub-surface problem
problemData.darcyData = struct;
problemData.darcyData.problemName = 'darcy_2dv';
problemData.darcyData.testcase = problemData.testcase;

problemData.darcyData.numElem = problemData.numElemDarcy;
problemData.darcyData.p = problemData.pDarcy;
problemData.darcyData.qOrdMax = problemData.qOrd;

problemData.darcyData.t0 = problemData.t0;
problemData.darcyData.tEnd = problemData.tEnd;
problemData.darcyData.numSteps = problemData.numSteps;

problemData.darcyData.isCoupling = problemData.isCouplingDarcy;
problemData.darcyData.isStationary = false;
problemData.darcyData.isJumpCoupling = true;

problemData.darcyData.isVisGrid = problemData.isVisGrid;
problemData.darcyData.isVisSol = problemData.isVisSol;
problemData.darcyData.outputFrequency = problemData.outputFrequency;
problemData.darcyData.outputBasename = ['output' filesep 'darcy_2dv_' problemData.outputBasename];
problemData.darcyData.outputTypes = problemData.outputTypes;

problemData.darcyData = problemData.darcySteps.configureProblem(problemData.darcyData);

%% Free-flow problem
problemData.sweData = struct;
problemData.sweData.problemName = 'swe_2dv';
problemData.sweData.testcase = problemData.testcase;

problemData.sweData.numElem = problemData.numElemSWE;
problemData.sweData.p = problemData.pSWE;
problemData.sweData.qOrdMax = problemData.qOrd;

problemData.sweData.t0 = problemData.t0;
problemData.sweData.tEnd = problemData.tEnd;
problemData.sweData.numSteps = problemData.numSteps * problemData.numSubSteps;

problemData.sweData.isCoupling = problemData.isCouplingSWE;

problemData.sweData.isVisGrid = problemData.isVisGrid;
problemData.sweData.isVisSol = problemData.isVisSol;
problemData.sweData.outputFrequency = problemData.outputFrequency * problemData.numSubSteps;
problemData.sweData.outputBasename = ['output' filesep 'swe_2dv_' problemData.outputBasename];
problemData.sweData.outputTypes = problemData.outputTypes;

problemData.sweData = problemData.sweSteps.configureProblem(problemData.sweData);

%% Extract derived data
problemData.generateGrid1D = problemData.sweData.generateGrid1D;
end % function


==> 0.4-beta2/darcy_swe_2dv/doConvergenceTest.m <==
% Helper routine for testConvergence() that carries out convergence tests
% for problem 'darcy_swe_2dv'.

%===============================================================================
%> @file
%>
%> @brief Helper routine for testConvergence() that carries out convergence tests
%>        for problem 'darcy_swe_2dv'.
%===============================================================================
%>
%> @brief Helper routine for testConvergence() that carries out convergence tests
%>        for problem 'darcy_swe_2dv'.
%>
%> It solves a given testcase with continuously refined mesh size and/or
%> time step size and saves the obtained error estimates to compute
%> experimental orders of convergence.
%>
%> Mesh size is given by @f$h_j = \frac{1}{3\cdot 2^j}@f$, with @f$j@f$
%> any of the values in `hLevel`.
%> Number of time steps is given by @f$N_\mathrm{steps} = 10 \cdot 2^j@f$,
%> with @f$j@f$ any of the values in `tLevel`.
%>
%> @param  testcase     The name of the testcase to be solved. See
%>                      getTestcase() for available options.
%> @param  pLevel       Vector with polynomial approximation orders to be tested.
%> @param  hLevel       Vector with mesh refinement levels to be tested.
%> @param  tLevel       Vector with time step refinement levels to be tested.
%>
%> @retval err          A cell array of vectors, with errors from the
%>                      computations on all space/time levels for each
%>                      polynomial degree.
%> @retval eoc          A cell array with the corresponding experimental
%>                      orders of convergence.
%>
%> This file is part of FESTUNG
%>
%> @copyright 2014-2017 Balthasar Reuter, Florian Frank, Vadym Aizinger
%> @author Balthasar Reuter, 2017.
%>
%> @par License
%> @parblock
%> This program is free software: you can redistribute it and/or modify
%> it under the terms of the GNU General Public License as published by
%> the Free Software Foundation, either version 3 of the License, or
%> (at your option) any later version.
%>
%> This program is distributed in the hope that it will be useful,
%> but WITHOUT ANY WARRANTY; without even the implied warranty of
%> MERCHANTABILITY or FITNESS FOR A PARTICULAR PURPOSE.  See the
%> GNU General Public License for more details.
%>
%> You should have received a copy of the GNU General Public License
%> along with this program.  If not, see <http://www.gnu.org/licenses/>.
%> @endparblock
%
function [err, eoc] = doConvergenceTest(testcase, pLevel, hLevel, tLevel)
if nargin < 2
  pLevel = 0:4;
end % if
if nargin < 3
  hLevel = 1:6;
end % if
if nargin < 4
  tLevel = mat2cell((2.^pLevel)' * (25/4 * 2.^(2*hLevel)), ones(1, length(pLevel)), length(hLevel));
end % if

if ~iscell(tLevel)
  tLevel = cellfun(@(c) tLevel, cell(size(pLevel)), 'UniformOutput', false);
end % if
nTimeLevel = cell2mat(cellfun(@(c) length(c), tLevel, 'UniformOutput', false));

isSpatConv = length(hLevel) > 1 && all(1  == cell2mat(cellfun(@(c) length(c), tLevel, 'UniformOutput', false)));
isTimeSpatConv = all(length(hLevel) == nTimeLevel);
assert(xor(isSpatConv, isTimeSpatConv), 'Time and space convergence levels must fit to each other!');
nLevel = max(length(hLevel), max(nTimeLevel));

filename = ['testConvergence_darcy_swe_2dv_' testcase '_' datestr(now, 'yyyymmdd-HHMMSS') '.log'];

err = cell(size(pLevel));
eoc = cell(size(pLevel));

for ip = 1 : length(pLevel)
  for level = 1 : nLevel
    pd = struct('isVisSol', false, 'isVisGrid', false, 'testcase', testcase, 'tEnd', 5);
    pd.p = pLevel(ip);
    if isSpatConv || isTimeSpatConv
      pd.numElem = [2^hLevel(level), 2^(hLevel(level)-1)];
    end % if
    if ~isSpatConv
      pd.numSteps = tLevel{ip}(level);
    end % if
    try
      pd = main('darcy_swe_2dv', pd);
      err{ip}(level, :) = pd.error;
      N = size(err{ip}, 1);
      if isSpatConv || isTimeSpatConv
        eoc{ip} = [ zeros(1,6); log(err{ip}(1:N-1, :) ./ err{ip}(2:N, :)) ./ ...
                        repmat((hLevel(2:N) - hLevel(1:N-1))' * log(2), 1, 6) ];
      else
        eoc{ip} = [ zeros(1,6); log(err{ip}(1:N-1, :) ./ err{ip}(2:N, :)) ./ ...
                        repmat((tLevel{ip}(2:N) - tLevel{ip}(1:N-1))' * log(2), 1, 6) ];
      end % if
      printConvergence(filename, err, eoc, pLevel);
    catch ME
      stack = arrayfun(@(a) sprintf('  In %s (line %d)\n', a.file, a.line), ME.stack, 'UniformOutput', false);
      warning('%s: %s\n%s---', ME.identifier, ME.message, [stack{:}]);
      disp(ME.stack)
    end % try
  end % for level
end % for ip
end % function

function printConvergence(filename, err, eoc, pLevel)
str = sprintf('Err(h)  EOC(h)   Err(u1) EOC(u1)  Err(u2) EOC(u2) | Err(h)  EOC(h)   Err(q1) EOC(q1)  Err(q2) EOC(q2)\n');
str = [str, sprintf('==================================================+==================================================\n')];

for ip = 1 : length(err)
  N = size(err{ip}, 1);
  str = [str, sprintf('----------------------------------------------- p = %d -----------------------------------------------\n', pLevel(ip))];  %#ok<*AGROW>
  for i = 1 : N
    str = [str, sprintf('%6.2e %5.2f   %6.2e %5.2f   %6.2e %5.2f  | %6.2e %5.2f   %6.2e %5.2f   %6.2e %5.2f\n', ...
      err{ip}(i,1), eoc{ip}(i,1), err{ip}(i,2), eoc{ip}(i,2), err{ip}(i,3), eoc{ip}(i,3), ...
      err{ip}(i,4), eoc{ip}(i,4), err{ip}(i,5), eoc{ip}(i,5), err{ip}(i,6), eoc{ip}(i,6))];
  end % for i
end % for p

fprintf(str);
fileID = fopen(filename, 'w');
fprintf(fileID, str);
fclose(fileID);
end % function


==> 0.4-beta2/darcy_swe_2dv/initializeProblem.m <==
% Calls the initialization routines of the subproblems.

%===============================================================================
%> @file
%>
%> @brief Calls the initialization routines of the subproblems.
%===============================================================================
%>
%> @brief Calls the initialization routines of the subproblems.
%>
%> This routine is called after darcy_swe_2dv/preprocessProblem.m.
%>
%> It executes darcy_2dv/initializeProblem.m and @link
%> swe_2dv/initializeProblem.m @endlink.
%>
%> @param  problemData  A struct with problem parameters and precomputed
%>                      fields, as provided by configureProblem() and 
%>                      preprocessProblem(). @f$[\text{struct}]@f$
%>
%> @retval problemData  The input struct enriched with initial data.
%>                      @f$[\text{struct}]@f$
%>
%> This file is part of FESTUNG
%>
%> @copyright 2014-2018 Balthasar Reuter, Florian Frank, Vadym Aizinger
%>
%> @author Balthasar Reuter, 2018
%> 
%> @par License
%> @parblock
%> This program is free software: you can redistribute it and/or modify
%> it under the terms of the GNU General Public License as published by
%> the Free Software Foundation, either version 3 of the License, or
%> (at your option) any later version.
%>
%> This program is distributed in the hope that it will be useful,
%> but WITHOUT ANY WARRANTY; without even the implied warranty of
%> MERCHANTABILITY or FITNESS FOR A PARTICULAR PURPOSE.  See the
%> GNU General Public License for more details.
%>
%> You should have received a copy of the GNU General Public License
%> along with this program.  If not, see <http://www.gnu.org/licenses/>.
%> @endparblock
%
function problemData = initializeProblem(problemData)
problemData.darcyData = problemData.darcySteps.initializeProblem(problemData.darcyData);
problemData.sweData = problemData.sweSteps.initializeProblem(problemData.sweData);
problemData.isFinished = false;
end % function

==> 0.4-beta2/darcy_swe_2dv/outputStep.m <==
% Last step of the four-part algorithm in the main loop.

%===============================================================================
%> @file
%>
%> @brief Last step of the four-part algorithm in the main loop.
%===============================================================================
%>
%> @brief Last step of the four-part algorithm in the main loop.
%>
%> The main loop repeatedly executes four steps until the parameter
%> <code>problemData.isFinished</code> becomes <code>true</code>.
%> These four steps are:
%>
%>  1. @link darcy_swe_2dv/preprocessStep.m @endlink
%>  2. @link darcy_swe_2dv/solveStep.m @endlink
%>  3. @link darcy_swe_2dv/postprocessStep.m @endlink
%>  4. @link darcy_swe_2dv/outputStep.m @endlink
%> 
%> This routine is executed last in each loop iteration. It calls
%> @link darcy_2dv/outputStep.m @endlink.
%>
%> @param  problemData  A struct with problem parameters and precomputed
%>                      fields (either filled with initial data or the solution
%>                      from the previous loop iteration), as provided by 
%>                      @link darcy_swe_2dv/configureProblem.m @endlink and 
%>                      @link darcy_swe_2dv/preprocessProblem.m @endlink. 
%%>                     @f$[\text{struct}]@f$
%> @param  nStep        The current iteration number of the main loop. 
%>
%> @retval problemData  The input struct enriched with post-processed data
%>                      for this loop iteration. @f$[\text{struct}]@f$
%>
%> This file is part of FESTUNG
%>
%> @copyright 2014-2018 Balthasar Reuter, Florian Frank, Vadym Aizinger
%>
%> @author Balthasar Reuter, 2018
%> 
%> @par License
%> @parblock
%> This program is free software: you can redistribute it and/or modify
%> it under the terms of the GNU General Public License as published by
%> the Free Software Foundation, either version 3 of the License, or
%> (at your option) any later version.
%>
%> This program is distributed in the hope that it will be useful,
%> but WITHOUT ANY WARRANTY; without even the implied warranty of
%> MERCHANTABILITY or FITNESS FOR A PARTICULAR PURPOSE.  See the
%> GNU General Public License for more details.
%>
%> You should have received a copy of the GNU General Public License
%> along with this program.  If not, see <http://www.gnu.org/licenses/>.
%> @endparblock
%
function problemData = outputStep(problemData, nStep)
problemData.darcyData = problemData.darcySteps.outputStep(problemData.darcyData, nStep);
end % function



==> 0.4-beta2/darcy_swe_2dv/postprocessProblem.m <==
% Performs all post-processing steps, such as error estimates of the final
% solution, etc.

%===============================================================================
%> @file
%>
%> @brief Performs all post-processing tasks, such as error estimates of the 
%>        final solution, etc.
%===============================================================================
%>
%> @brief Performs all post-processing tasks, such as error estimates of the 
%>        final solution, etc.
%>
%> This routine is called after the main loop.
%>
%> It can include things such as error estimates, an output operation of
%> the final solution, etc.
%>
%> @param  problemData  A struct with problem parameters and solution
%>                      vectors. @f$[\text{struct}]@f$
%>
%> @retval problemData  A struct with all necessary parameters and definitions
%>                      for the problem description and precomputed fields.
%>                      @f$[\text{struct}]@f$
%>
%> This file is part of FESTUNG
%>
%> @copyright 2014-2017 Balthasar Reuter, Florian Frank, Vadym Aizinger
%> 
%> @par License
%> @parblock
%> This program is free software: you can redistribute it and/or modify
%> it under the terms of the GNU General Public License as published by
%> the Free Software Foundation, either version 3 of the License, or
%> (at your option) any later version.
%>
%> This program is distributed in the hope that it will be useful,
%> but WITHOUT ANY WARRANTY; without even the implied warranty of
%> MERCHANTABILITY or FITNESS FOR A PARTICULAR PURPOSE.  See the
%> GNU General Public License for more details.
%>
%> You should have received a copy of the GNU General Public License
%> along with this program.  If not, see <http://www.gnu.org/licenses/>.
%> @endparblock
%
function problemData = postprocessProblem(problemData)
problemData.darcyData = problemData.darcySteps.postprocessProblem(problemData.darcyData);

if problemData.isCouplingSWE
  problemData = execin([problemData.problemName filesep 'preprocessStep'], problemData, problemData.numSteps + 1);
end % if
 
problemData.sweData = problemData.sweSteps.postprocessProblem(problemData.sweData);
if isfield(problemData.sweData, 'error') && isfield(problemData.darcyData, 'error')
  problemData.error = [ problemData.sweData.error, problemData.darcyData.error ];
elseif isfield(problemData.sweData, 'error')
  problemData.error = [ problemData.sweData.error, 0, 0, 0 ];
elseif isfield(problemData.darcyData, 'error')
  problemData.error = [ 0, 0, 0, problemData.darcyData.error ];
end % if
end



==> 0.4-beta2/darcy_swe_2dv/postprocessStep.m <==
% Third step of the four-part algorithm in the main loop.

%===============================================================================
%> @file
%>
%> @brief Third step of the four-part algorithm in the main loop.
%===============================================================================
%>
%> @brief Third step of the four-part algorithm in the main loop.
%>
%> The main loop repeatedly executes four steps until the parameter
%> <code>problemData.isFinished</code> becomes <code>true</code>.
%> These four steps are:
%>
%>  1. @link darcy_swe_2dv/preprocessStep.m @endlink
%>  2. @link darcy_swe_2dv/solveStep.m @endlink
%>  3. @link darcy_swe_2dv/postprocessStep.m @endlink
%>  4. @link darcy_swe_2dv/outputStep.m @endlink
%> 
%> This routine is executed third in each loop iteration.
%> It decides whether the main loop is to be terminated (i.e., the
%> end of the simulation time is reached).
%>
%> @param  problemData  A struct with problem parameters and precomputed
%>                      fields (either filled with initial data or the solution
%>                      from the previous loop iteration), as provided by 
%>                      @link darcy_swe_2dv/configureProblem.m @endlink and 
%>                      @link darcy_swe_2dv/preprocessProblem.m @endlink. 
%%>                     @f$[\text{struct}]@f$
%> @param  nStep        The current iteration number of the main loop. 
%>
%> @retval problemData  The input struct enriched with post-processed data
%>                      for this loop iteration. @f$[\text{struct}]@f$
%>
%> This file is part of FESTUNG
%>
%> @copyright 2014-2018 Balthasar Reuter, Florian Frank, Vadym Aizinger
%>
%> @author Balthasar Reuter, 2018
%> 
%> @par License
%> @parblock
%> This program is free software: you can redistribute it and/or modify
%> it under the terms of the GNU General Public License as published by
%> the Free Software Foundation, either version 3 of the License, or
%> (at your option) any later version.
%>
%> This program is distributed in the hope that it will be useful,
%> but WITHOUT ANY WARRANTY; without even the implied warranty of
%> MERCHANTABILITY or FITNESS FOR A PARTICULAR PURPOSE.  See the
%> GNU General Public License for more details.
%>
%> You should have received a copy of the GNU General Public License
%> along with this program.  If not, see <http://www.gnu.org/licenses/>.
%> @endparblock
%
function problemData = postprocessStep(problemData, nStep)
problemData.isFinished = nStep >= problemData.numSteps;
end % function


==> 0.4-beta2/darcy_swe_2dv/postprocessSubStep.m <==
% Third step of the three-part substepping algorithm.

%===============================================================================
%> @file
%>
%> @brief Third step of the three-part substepping algorithm.
%===============================================================================
%>
%> @brief Third step of the three-part substepping algorithm.
%>
%> The routine iterateSubSteps() repeatedly executes three steps until the 
%> parameter <code>problemData.isSubSteppingFinished</code> becomes 
%> <code>true</code>.
%> These three steps are:
%>
%>  1. darcy_swe_2dv/preprocessSubStep.m
%>  2. darcy_swe_2dv/solveSubStep.m
%>  3. darcy_swe_2dv/postprocessSubStep.m
%> 
%> This routine calls @link swe_2dv/postprocessStep.m @endlink and
%> @link swe_2dv/outputStep.m @endlink.
%> Afterwards, it evaluates the flux term from free flow domain to
%> subsurface domain for the current time level in each quadrature point on
%> all edges and adds it to <tt>problemData.hCouplingQ0E0T</tt> to compute
%> the time-averaged coupling condition.
%>
%> @param  problemData  A struct with problem parameters, precomputed
%>                      fields, and solution data structures (either filled
%>                      with initial data or the solution from the previous
%>                      loop iteration), as provided by configureProblem()  
%>                      and preprocessProblem(). @f$[\text{struct}]@f$
%> @param  nStep        The current iteration number of the main loop. 
%> @param  nSubStep     The current iteration number of the substepping.
%>
%> @retval problemData  The input struct enriched with postprocessed data
%>                      for this loop iteration. @f$[\text{struct}]@f$
%>
%> This file is part of FESTUNG
%>
%> @copyright 2014-2018 Balthasar Reuter, Florian Frank, Vadym Aizinger
%>
%> @author Balthasar Reuter, 2018
%> 
%> @par License
%> @parblock
%> This program is free software: you can redistribute it and/or modify
%> it under the terms of the GNU General Public License as published by
%> the Free Software Foundation, either version 3 of the License, or
%> (at your option) any later version.
%>
%> This program is distributed in the hope that it will be useful,
%> but WITHOUT ANY WARRANTY; without even the implied warranty of
%> MERCHANTABILITY or FITNESS FOR A PARTICULAR PURPOSE.  See the
%> GNU General Public License for more details.
%>
%> You should have received a copy of the GNU General Public License
%> along with this program.  If not, see <http://www.gnu.org/licenses/>.
%> @endparblock
%
function problemData = postprocessSubStep(problemData, nStep, nSubStep)
problemData.sweData = problemData.sweSteps.postprocessStep(problemData.sweData, (nStep - 1) * problemData.numSubSteps + nSubStep);
problemData.sweData = problemData.sweSteps.outputStep(problemData.sweData, (nStep - 1) * problemData.numSubSteps + nSubStep);

% Coupling term for Darcy head
if problemData.isCouplingDarcy
  [Q,~] = quadRule1D(problemData.qOrd);
  Q0T1D = problemData.sweData.g.g1D.mapRef2Phy(Q);
  zBotQ0E0T = problemData.sweData.zBotCont(Q0T1D);
  
  % Evaluate primary variables in quadrature points of bottom edge of SWE domain at old time level
  hQ0E0T1 = problemData.sweData.cDiscRK{1,1} * problemData.sweData.basesOnQuad1D.phi1D{problemData.qOrd}.';
  u1Q0E0T1 = problemData.sweData.cDiscRK{1,2} * problemData.sweData.basesOnQuad2D.phi1D{problemData.qOrd}(:, :, 2).';
  hCouplingQ0E0T1 = problemData.sweData.g.g1D.markT2DT * (hQ0E0T1 + zBotQ0E0T) + 0.5 / problemData.sweData.gConst * ( u1Q0E0T1 .* u1Q0E0T1 );
  
  % Evaluate primary variables in quadrature points of bottom edge of SWE domain at new time level
  hQ0E0T2 =  problemData.sweData.cDiscRK{end,1} * problemData.sweData.basesOnQuad1D.phi1D{problemData.qOrd}.';
  u1Q0E0T2 = problemData.sweData.cDiscRK{end,2} * problemData.sweData.basesOnQuad2D.phi1D{problemData.qOrd}(:, :, 2).';
  hCouplingQ0E0T2 = problemData.sweData.g.g1D.markT2DT * (hQ0E0T2 + zBotQ0E0T) + 0.5 / problemData.sweData.gConst * ( u1Q0E0T2 .* u1Q0E0T2 );
  
  % Integrate coupling condition over time (using trapezoidal rule)
  problemData.hCouplingQ0E0T = problemData.hCouplingQ0E0T + ...
    0.5 * problemData.sweData.tau / problemData.darcyData.tau * (hCouplingQ0E0T1 + hCouplingQ0E0T2);
end % if

problemData.isSubSteppingFinished = nSubStep >= problemData.numSubSteps;
end % function


==> 0.4-beta2/darcy_swe_2dv/preprocessProblem.m <==
% Calls the preprocessing routines of the subproblems and initializes grid
% data structures for the coupling.

%===============================================================================
%> @file
%>
%> @brief Calls the preprocessing routines of the subproblems and initializes 
%>        grid data structures for the coupling.
%===============================================================================
%>
%> @brief Calls the preprocessing routines of the subproblems and initializes 
%>        grid data structures for the coupling.
%>
%> This routine is called after darcy_swe_2dv/configureProblem.m .
%>
%> It executes darcy_2dv/preprocessProblem.m and @link
%> swe_2dv/preprocessProblem.m @endlink.
%> Furthermore, grid data structures and static matrices for the coupling
%> are initialized.
%>
%> @param  problemData  A struct with problem parameters, as provided by
%>                      configureProblem(). @f$[\text{struct}]@f$
%>
%> @retval problemData  A struct with all necessary parameters and definitions
%>                      for the problem description and precomputed fields.
%>                      @f$[\text{struct}]@f$
%>
%> This file is part of FESTUNG
%>
%> @copyright 2014-2018 Balthasar Reuter, Florian Frank, Vadym Aizinger
%>
%> @author Balthasar Reuter, 2018
%> 
%> @par License
%> @parblock
%> This program is free software: you can redistribute it and/or modify
%> it under the terms of the GNU General Public License as published by
%> the Free Software Foundation, either version 3 of the License, or
%> (at your option) any later version.
%>
%> This program is distributed in the hope that it will be useful,
%> but WITHOUT ANY WARRANTY; without even the implied warranty of
%> MERCHANTABILITY or FITNESS FOR A PARTICULAR PURPOSE.  See the
%> GNU General Public License for more details.
%>
%> You should have received a copy of the GNU General Public License
%> along with this program.  If not, see <http://www.gnu.org/licenses/>.
%> @endparblock
%
function problemData = preprocessProblem(problemData)
problemData.darcyData = problemData.darcySteps.preprocessProblem(problemData.darcyData);
problemData.sweData = problemData.sweSteps.preprocessProblem(problemData.sweData);

% Coupling matrices for hydraulic head
g1D = problemData.generateGrid1D(problemData.darcyData.numElem(1), problemData.darcyData.g);
problemData.darcyData.globVeeQcouple = assembleMatEdgeQuadriPhiIntPhi1DIntNu(problemData.darcyData.g, g1D, problemData.darcyData.g.markE0TbdrCoupling, problemData.sweData.hatVeeQdiag);
problemData.darcyData.globVeeScouple = assembleMatEdgeQuadriPhiIntPhi1DInt(problemData.darcyData.g, g1D, problemData.darcyData.g.markE0TbdrCoupling, problemData.sweData.hatVeeQdiag, ones(problemData.darcyData.g.numT, 4));

% Grid data structure for coupling terms
problemData.markE0TE0T = bsxfun(@and, problemData.sweData.g.g1D.markT2DT, problemData.sweData.g.markE0TbdrCoupling(:, 1)) * ...
                                        bsxfun(@times, g1D.markT2DT, problemData.darcyData.g.markE0TbdrCoupling(:,2))';
problemData.markT2DT = g1D.markT2DT;                                  
end

==> 0.4-beta2/darcy_swe_2dv/preprocessStep.m <==
% First step of the four-part algorithm in the main loop. It evaluates the
% flux from subsurface problem to free surface flow problem.

%===============================================================================
%> @file
%>
%> @brief First step of the four-part algorithm in the main loop. It evaluates
%>        the flux from subsurface problem to free surface flow problem.
%===============================================================================
%>
%> @brief First step of the four-part algorithm in the main loop.
%>
%> The main loop repeatedly executes four steps until the parameter
%> <tt>problemData.isFinished</tt> becomes <tt>true</tt>.
%> These four steps are:
%>
%>  1. darcy_swe_2dv/preprocessStep.m
%>  2. darcy_swe_2dv/solveStep.m
%>  3. darcy_swe_2dv/postprocessStep.m
%>  4. darcy_swe_2dv/outputStep.m
%> 
%> This routine is executed first in each loop iteration.
%>
%> @param  problemData  A struct with problem parameters, precomputed
%>                      fields, and solution data structures (either filled
%>                      with initial data or the solution from the previous
%>                      loop iteration), as provided by 
%>                      darcy_swe_2dv/configureProblem.m  and 
%>                      darcy_swe_2dv/preprocessProblem.m @f$[\text{struct}]@f$
%> @param  nStep        The current iteration number of the main loop. 
%>
%> @retval problemData  The input struct enriched with preprocessed data
%>                      for this loop iteration. @f$[\text{struct}]@f$
%>
%> This file is part of FESTUNG
%>
%> @copyright 2014-2018 Balthasar Reuter, Florian Frank, Vadym Aizinger
%>
%> @author Balthasar Reuter, 2018
%> 
%> @par License
%> @parblock
%> This program is free software: you can redistribute it and/or modify
%> it under the terms of the GNU General Public License as published by
%> the Free Software Foundation, either version 3 of the License, or
%> (at your option) any later version.
%>
%> This program is distributed in the hope that it will be useful,
%> but WITHOUT ANY WARRANTY; without even the implied warranty of
%> MERCHANTABILITY or FITNESS FOR A PARTICULAR PURPOSE.  See the
%> GNU General Public License for more details.
%>
%> You should have received a copy of the GNU General Public License
%> along with this program.  If not, see <http://www.gnu.org/licenses/>.
%> @endparblock
%
function problemData = preprocessStep(problemData, nStep)
t = (nStep-1) * problemData.darcyData.tau;

if problemData.isCouplingDarcy
  % Reset water height for coupling
  problemData.hCouplingQ0E0T = 0;
end % if

if problemData.isCouplingSWE  % Coupling term for vertical velocity component
  qOrd = problemData.qOrd;
  
  % Upper edge (2) in Darcy problem is coupled to lower edge (1) in SWE problem:
  % Darcy values are evaluated on edge 2 and integrated over edge 1 in SWE grid data.
  [Q, W] = quadRule1D(qOrd);
  [Q1, Q2] = gammaMapQuadri(2, Q);
  
  % Evaluate q1, q2 in quadrature points (K_PM x R arrays)
  K = problemData.darcyData.g.numT;
  N = problemData.darcyData.N;
  q1Disc = reshape(problemData.darcyData.sysY(1 : K*N), N, K)';
  q2Disc = reshape(problemData.darcyData.sysY(K*N+1 : 2*K*N), N, K)';
  q1Q0E0T = q1Disc * problemData.darcyData.basesOnQuad.phi1D{qOrd}(:, :, 2).';
  q2Q0E0T = q2Disc * problemData.darcyData.basesOnQuad.phi1D{qOrd}(:, :, 2).';
  
  % Evaluate D in quadrature points
  if iscell(problemData.darcyData.DCont)
    DQ0E0T = cellfun(@(Kij) Kij(t, problemData.darcyData.g.mapRef2Phy(1, Q1, Q2), problemData.darcyData.g.mapRef2Phy(2, Q1, Q2)), problemData.darcyData.DCont, 'UniformOutput', false);
  else
    DQ0E0T = problemData.darcyData.DCont(t, problemData.darcyData.g.mapRef2Phy(1, Q1, Q2), problemData.darcyData.g.mapRef2Phy(2, Q1, Q2));
  end % if    
  
  % Compute combined values (K_PM x R arrays)
  if iscell(DQ0E0T) && ~isvector(DQ0E0T)
    u1CouplingQ0E0T = DQ0E0T{1,1} .* q1Q0E0T + DQ0E0T{1,2} .* q2Q0E0T;
    u2CouplingQ0E0T = DQ0E0T{2,1} .* q1Q0E0T + DQ0E0T{2,2} .* q2Q0E0T;
  elseif iscell(DQ0E0T)
    u1CouplingQ0E0T = DQ0E0T{1} .* q1Q0E0T;
    u2CouplingQ0E0T = DQ0E0T{2} .* q2Q0E0T;
  else
    u1CouplingQ0E0T = DQ0E0T .* q1Q0E0T;
    u2CouplingQ0E0T = DQ0E0T .* q2Q0E0T;
  end % if
  u1u1CouplingQ0E0T = u1CouplingQ0E0T .* u1CouplingQ0E0T;
  u1u2CouplingQ0E0T = u1CouplingQ0E0T .* u2CouplingQ0E0T;
  
  K = problemData.sweData.g.numT;
  N = problemData.sweData.N;
  markAreaE0T = problemData.sweData.g.markE0TbdrCoupling(:, 1) .* problemData.sweData.g.areaE0T(:, 1);
  
  JuCoupling = bsxfun(@times, markAreaE0T, (problemData.markE0TE0T * u1CouplingQ0E0T) * (repmat(W(:), 1, N) .* problemData.sweData.basesOnQuad2D.phi1D{qOrd}(:, :, 1)));
  problemData.sweData.globJuCoupling{1} = reshape((JuCoupling .* problemData.sweData.g.nuE0T(:, 1, 1)).', K*N, 1);
  problemData.sweData.globJuCoupling{2} = reshape((JuCoupling .* problemData.sweData.g.nuE0T(:, 1, 2)).', K*N, 1);
  problemData.sweData.globJwCoupling = reshape(bsxfun(@times, markAreaE0T .* problemData.sweData.g.nuE0T(:, 1, 2), (problemData.markE0TE0T * u2CouplingQ0E0T) * (repmat(W(:), 1, N) .* problemData.sweData.basesOnQuad2D.phi1D{qOrd}(:, :, 1))).', K*N, 1);
  problemData.sweData.globJuuCoupling{1} = reshape(bsxfun(@times, markAreaE0T .* problemData.sweData.g.nuE0T(:, 1, 1), (problemData.markE0TE0T * u1u1CouplingQ0E0T) * (repmat(W(:), 1, N) .* problemData.sweData.basesOnQuad2D.phi1D{qOrd}(:, :, 1))).', K*N, 1);
  problemData.sweData.globJuuCoupling{2} = reshape(bsxfun(@times, markAreaE0T .* problemData.sweData.g.nuE0T(:, 1, 2), (problemData.markE0TE0T * u1u2CouplingQ0E0T) * (repmat(W(:), 1, N) .* problemData.sweData.basesOnQuad2D.phi1D{qOrd}(:, :, 1))).', K*N, 1);
end % if
end % function


==> 0.4-beta2/darcy_swe_2dv/preprocessSubStep.m <==
% First step of the three-part substepping algorithm.

%===============================================================================
%> @file
%>
%> @brief First step of the three-part substepping algorithm.
%===============================================================================
%>
%> @brief First step of the three-part substepping algorithm.
%>
%> The routine iterateSubSteps() repeatedly executes three steps until the 
%> parameter <code>problemData.isSubSteppingFinished</code> becomes 
%> <code>true</code>.
%> These three steps are:
%>
%>  1. darcy_swe_2dv/preprocessSubStep.m
%>  2. darcy_swe_2dv/solveSubStep.m
%>  3. darcy_swe_2dv/postprocessSubStep.m
%> 
%> This routine is executed first in each loop iteration and calls
%> @link swe_2dv/preprocessStep.m @endlink
%>
%> @param  problemData  A struct with problem parameters and precomputed
%>                      fields (either filled with initial data or the solution
%>                      from the previous loop iteration), as provided by 
%>                      @link darcy_swe_2dv/configureProblem.m @endlink and 
%>                      @link darcy_swe_2dv/preprocessProblem.m @endlink. 
%%>                     @f$[\text{struct}]@f$
%> @param  nStep        The current iteration number of the main loop. 
%> @param  nSubStep     The current iteration number of the substepping.
%>
%> @retval problemData  The input struct enriched with preprocessed data
%>                      for this loop iteration. @f$[\text{struct}]@f$
%>
%> This file is part of FESTUNG
%>
%> @copyright 2014-2018 Balthasar Reuter, Florian Frank, Vadym Aizinger
%>
%> @author Balthasar Reuter, 2018
%> 
%> @par License
%> @parblock
%> This program is free software: you can redistribute it and/or modify
%> it under the terms of the GNU General Public License as published by
%> the Free Software Foundation, either version 3 of the License, or
%> (at your option) any later version.
%>
%> This program is distributed in the hope that it will be useful,
%> but WITHOUT ANY WARRANTY; without even the implied warranty of
%> MERCHANTABILITY or FITNESS FOR A PARTICULAR PURPOSE.  See the
%> GNU General Public License for more details.
%>
%> You should have received a copy of the GNU General Public License
%> along with this program.  If not, see <http://www.gnu.org/licenses/>.
%> @endparblock
%
function problemData = preprocessSubStep(problemData, nStep, nSubStep)
problemData.sweData = problemData.sweSteps.preprocessStep(problemData.sweData, (nStep-1) * problemData.numSubSteps + nSubStep);
end % function


==> 0.4-beta2/darcy_swe_2dv/solveStep.m <==
% Second step of the four-part algorithm in the main loop. It solves a
% number of free-flow time steps and one subsurface time step.

%===============================================================================
%> @file
%>
%> @brief Second step of the four-part algorithm in the main loop. It solves a
%>        number of free-flow time steps and one subsurface time step.
%===============================================================================
%>
%> @brief Second step of the four-part algorithm in the main loop. It solves a
%>        number of free-flow time steps and one subsurface time step.
%>
%> The main loop repeatedly executes four steps until the parameter
%> <code>problemData.isFinished</code> becomes <code>true</code>.
%> These four steps are:
%>
%>  1. darcy_swe_2dv/preprocessStep.m
%>  2. darcy_swe_2dv/solveStep.m
%>  3. darcy_swe_2dv/postprocessStep.m
%>  4. darcy_swe_2dv/outputStep.m
%> 
%> This routine carries out substepping to solve a number of free flow time
%> steps and afterwards computes the flux from free flow domain to
%> subsurface domain before executing one time step of the subsurface
%> problem.
%>
%> @param  problemData  A struct with problem parameters, precomputed
%>                      fields, and solution data structures (either filled
%>                      with initial data or the solution from the previous
%>                      loop iteration), as provided by 
%>                      darcy_swe_2dv/configureProblem.m  and 
%>                      darcy_swe_2dv/preprocessProblem.m @f$[\text{struct}]@f$
%> @param  nStep        The current iteration number of the main loop. 
%>
%> @retval problemData  The input struct enriched with preprocessed data
%>                      for this loop iteration. @f$[\text{struct}]@f$
%>
%> This file is part of FESTUNG
%>
%> @copyright 2014-2018 Balthasar Reuter, Florian Frank, Vadym Aizinger
%>
%> @author Balthasar Reuter, 2018
%> 
%> @par License
%> @parblock
%> This program is free software: you can redistribute it and/or modify
%> it under the terms of the GNU General Public License as published by
%> the Free Software Foundation, either version 3 of the License, or
%> (at your option) any later version.
%>
%> This program is distributed in the hope that it will be useful,
%> but WITHOUT ANY WARRANTY; without even the implied warranty of
%> MERCHANTABILITY or FITNESS FOR A PARTICULAR PURPOSE.  See the
%> GNU General Public License for more details.
%>
%> You should have received a copy of the GNU General Public License
%> along with this program.  If not, see <http://www.gnu.org/licenses/>.
%> @endparblock
%
function problemData = solveStep(problemData, nStep)
%% Solve SWE time steps
problemData.isSubSteppingFinished = false;
problemData = iterateSubSteps(problemData, nStep);

%% Solve Darcy time step
problemData.darcyData = problemData.darcySteps.preprocessStep(problemData.darcyData, nStep);

% Coupling term for Darcy head
if problemData.isCouplingDarcy
  qOrd = problemData.qOrd;
  
  K = problemData.darcyData.g.numT;
  N = problemData.darcyData.N;
  
  % Upper edge (2) in Darcy problem is coupled to lower edge (1) in SWE problem:
  % SWE values are evaluated on edge 1 and integrated over edge 2 in Darcy grid data.
  [~, W] = quadRule1D(qOrd);
  
  % Integrate boundary condition
  markAreaNuE0T = bsxfun(@times, problemData.darcyData.g.markE0TbdrCoupling(:, 2) .* problemData.darcyData.g.areaE0T(:, 2), squeeze(problemData.darcyData.g.nuE0T(:, 2, :)));
  globInt = (problemData.markE0TE0T.' * problemData.hCouplingQ0E0T) * (repmat(W(:), 1, N) .* problemData.darcyData.basesOnQuad.phi1D{qOrd}(:, :, 2));
  
  % Apply coefficients
  for m = 1 : 2
    problemData.darcyData.globJcouple{m} = reshape(bsxfun(@times, markAreaNuE0T(:, m), globInt).', K*N, 1);
  end % for m
  
  if problemData.darcyData.isJumpCoupling
    problemData.darcyData.globKcouple = reshape(bsxfun(@times, problemData.darcyData.g.markE0TbdrCoupling(:, 2), globInt).', K*N, 1);
  end % if
end % if
                   
problemData.darcyData = problemData.darcySteps.solveStep(problemData.darcyData, nStep);
problemData.darcyData = problemData.darcySteps.postprocessStep(problemData.darcyData, nStep);
end % function


==> 0.4-beta2/darcy_swe_2dv/solveSubStep.m <==
% Second step of the three-part substepping algorithm.

%===============================================================================
%> @file
%>
%> @brief Second step of the three-part substepping algorithm.
%===============================================================================
%>
%> @brief Second step of the three-part substepping algorithm.
%>
%> The routine iterateSubSteps() repeatedly executes three steps until the 
%> parameter <code>problemData.isSubSteppingFinished</code> becomes 
%> <code>true</code>.
%> These three steps are:
%>
%>  1. darcy_swe_2dv/preprocessSubStep.m
%>  2. darcy_swe_2dv/solveSubStep.m
%>  3. darcy_swe_2dv/postprocessSubStep.m
%> 
%> This routine calls @link swe_2dv/solveStep.m @endlink
%>
%> @param  problemData  A struct with problem parameters and precomputed
%>                      fields (either filled with initial data or the solution
%>                      from the previous loop iteration), as provided by 
%>                      @link darcy_swe_2dv/configureProblem.m @endlink and 
%>                      @link darcy_swe_2dv/preprocessProblem.m @endlink. 
%%>                     @f$[\text{struct}]@f$
%> @param  nStep        The current iteration number of the main loop. 
%> @param  nSubStep     The current iteration number of the substepping.
%>
%> @retval problemData  The input struct enriched with preprocessed data
%>                      for this loop iteration. @f$[\text{struct}]@f$
%>
%> This file is part of FESTUNG
%>
%> @copyright 2014-2018 Balthasar Reuter, Florian Frank, Vadym Aizinger
%>
%> @author Balthasar Reuter, 2018
%> 
%> @par License
%> @parblock
%> This program is free software: you can redistribute it and/or modify
%> it under the terms of the GNU General Public License as published by
%> the Free Software Foundation, either version 3 of the License, or
%> (at your option) any later version.
%>
%> This program is distributed in the hope that it will be useful,
%> but WITHOUT ANY WARRANTY; without even the implied warranty of
%> MERCHANTABILITY or FITNESS FOR A PARTICULAR PURPOSE.  See the
%> GNU General Public License for more details.
%>
%> You should have received a copy of the GNU General Public License
%> along with this program.  If not, see <http://www.gnu.org/licenses/>.
%> @endparblock
%
function problemData = solveSubStep(problemData, nStep, nSubStep)
problemData.sweData = problemData.sweSteps.solveStep(problemData.sweData, (nStep - 1) * problemData.numSubSteps + nSubStep);
end % function


==> 0.4-beta2/diffusion/computeDerivedGridData.m <==
% Computes various additional fields needed throughout the diffusion
% problem. These fields only contain information based on the underlying
% grid and are therefore constant in time but used in every step. They are 
% saved as part of the grid.

%===============================================================================
%> @file
%>
%> @brief Computes various additional fields needed throughout the diffusion
%>        problem presented in @ref FRAK2015 . These fields only contain
%>        information based on the underlying grid and are therefore constant in
%>        time but used in every step. They are saved as part of the grid.
%===============================================================================
%>
%> @brief Computes various additional fields needed throughout the diffusion
%>        problem presented in @ref FRAK2015 . These fields only contain
%>        information based on the underlying grid and are therefore constant in
%>        time but used in every step. They are saved as part of the grid.
%>
%> g.areaNuE0T provides the elementwise products of the vectors 
%> <code>g.areaE0T</code>, and <code>g.nuE0T</code>.
%> @f$[K \times 3 \times 2]@f$
%>
%> g.areaNuE0Tint provides the elementwise products of the vectors 
%> <code>g.areaE0T</code>, <code>g.nuE0T</code>, and <code>markE0Tint</code>.
%> @f$[2 \times 1 \text{ cell}]@f$
%>
%> g.areaNuE0TbdrD provides the elementwise products of the vectors 
%> <code>g.areaE0T</code>, <code>g.nuE0T</code>, and <code>markE0TbdrD</code>.
%> @f$[2 \times 1 \text{ cell}]@f$
%>
%> g.areaNuE0TbdrD provides the elementwise products of the vectors 
%> <code>g.areaE0T</code>, <code>g.nuE0T</code>, and <code>markE0TbdrN</code>.
%> @f$[2 \times 1 \text{ cell}]@f$
%>
%> g.areaE0TbdrN provides the elementwise products of the vectors 
%> <code>g.areaE0T</code>, and <code>markE0TbdrN</code>.
%> @f$[K \times 3]@f$
%>
%> @param  g          The lists describing the geometric and topological 
%>                    properties of a triangulation (see 
%>                    <code>generateGridData()</code>) 
%>                    @f$[1 \times 1 \text{ struct}]@f$
%> @retval g          The lists describing the geometric and topological 
%>                    properties of a triangulation (see 
%>                    <code>generateGridData()</code>) 
%>                    @f$[1 \times 1 \text{ struct}]@f$
%>
%> This file is part of FESTUNG
%>
%> @copyright 2014-2015 Florian Frank, Balthasar Reuter, Vadym Aizinger
%>
%> @author Hennes Hajduk, 2016
%> @author Balthasar Reuter, 2018
%> 
%> @par License
%> @parblock
%> This program is free software: you can redistribute it and/or modify
%> it under the terms of the GNU General Public License as published by
%> the Free Software Foundation, either version 3 of the License, or
%> (at your option) any later version.
%>
%> This program is distributed in the hope that it will be useful,
%> but WITHOUT ANY WARRANTY; without even the implied warranty of
%> MERCHANTABILITY or FITNESS FOR A PARTICULAR PURPOSE.  See the
%> GNU General Public License for more details.
%>
%> You should have received a copy of the GNU General Public License
%> along with this program.  If not, see <http://www.gnu.org/licenses/>.
%> @endparblock
%
function g = computeDerivedGridData(g)
K = g.numT;
g.areaNuE0T = zeros(K,3,2);
g.areaNuE0Tint = cell(2,1);
g.areaNuE0TbdrD = cell(2,1);
g.areaNuE0TbdrN = cell(2,1);
g.areaNuE0TintBdrD = cell(2,1);
g.areaE0TbdrN = g.markE0TbdrN .* g.areaE0T;
for m = 1 : 2
  g.areaNuE0T(:, :, m) = g.areaE0T .* g.nuE0T(:, :, m);
  g.areaNuE0Tint{m} = g.markE0Tint .* g.areaNuE0T(:, :, m);
  g.areaNuE0TbdrD{m} = g.markE0TbdrD .* g.areaNuE0T(:, :, m);
  g.areaNuE0TbdrN{m} = g.markE0TbdrN .* g.areaNuE0T(:, :, m);
  g.areaNuE0TintBdrD{m} = g.markE0TintBdrD .* g.areaNuE0T(:, :, m);
end % for m
end % function

==> 0.4-beta2/diffusion/configureProblem.m <==
% Fills the problemData-struct with all basic configuration options.
% Problem parameters are to be modified inside this routine.

%===============================================================================
%> @file
%>
%> @brief Fills the problemData-struct with all basic configuration options.
%>        Problem parameters are to be modified inside this routine.
%===============================================================================
%>
%> @brief Fills the problemData-struct with all basic configuration options.
%>        Problem parameters are to be modified inside this routine.
%>
%> This routine is called before any other function for the problem.
%> It defines all problem parameters and should be the only file users have
%> to adapt to their needs.
%> 
%> It provides all configuration options for the numerical solver to 
%> approximate solutions 
%> @f$c:\overline{J}\times\overline{\Omega}\rightarrow\mathbb{R}@f$ 
%> of the diffusion equation
%> @f{align*}{
%> \mathbf{z}                                  &\;=\; - \nabla c   &&\text{in}~J\times\Omega\,,\\
%> \partial_t c  + \nabla\cdot (d\,\mathbf{z}) &\;=\; f            &&\text{in}~J\times\Omega\,,\\
%> c                                           &\;=\; c_\mathrm{D} &&\text{on}~J\times{\partial\Omega}_{\mathrm{D}}\,,\\
%> \vec{z}\cdot\vec{\nu}                       &\;=\; g_\mathrm{N} &&\text{on}~J\times{\partial\Omega}_\mathrm{N}\,,\\
%> c                                           &\;=\; c^0          &&\text{on}~\{0\}\times\Omega\,.
%> @f}
%> The vector-valued quantity @f$\mathbf{z}@f$ was introduced as auxiliary unknown.  
%> The coefficients @f$d:J\times\Omega\rightarrow\mathbb{R}^+@f$ and 
%> @f$f:J\times\Omega\rightarrow \mathbb{R}@f$ may vary in time and space. 
%> A detailed description can be found in @ref FRAK2015.
%>
%> Please read the inline-comments in the code for the meaning of each
%> configuration option.
%>
%> @param  problemData  A (probably) empty struct with problem parameters.
%>                      @f$[\text{struct}]@f$
%>
%> @retval problemData  A struct with all necessary parameters and definitions
%>                      for the problem description. @f$[\text{struct}]@f$
%>
%> This file is part of FESTUNG
%>
%> @copyright 2014-2016 Balthasar Reuter, Florian Frank, Vadym Aizinger
%> 
%> @par License
%> @parblock
%> This program is free software: you can redistribute it and/or modify
%> it under the terms of the GNU General Public License as published by
%> the Free Software Foundation, either version 3 of the License, or
%> (at your option) any later version.
%>
%> This program is distributed in the hope that it will be useful,
%> but WITHOUT ANY WARRANTY; without even the implied warranty of
%> MERCHANTABILITY or FITNESS FOR A PARTICULAR PURPOSE.  See the
%> GNU General Public License for more details.
%>
%> You should have received a copy of the GNU General Public License
%> along with this program.  If not, see <http://www.gnu.org/licenses/>.
%> @endparblock
%
function problemData = configureProblem(problemData)
%% Parameters.
problemData = setdefault(problemData, 'testcase', 'showcase');  % select testcase
problemData = setdefault(problemData, 'hmax', 2^-3);            % maximum edge length of triangle
problemData = setdefault(problemData, 'p', 2);                  % local polynomial degree
problemData = setdefault(problemData, 'tEnd', pi);              % end time
problemData = setdefault(problemData, 'numSteps', 20);          % number of time steps
problemData = setdefault(problemData, 'isVisGrid', false);      % visualization of grid
problemData = setdefault(problemData, 'isVisSol', true);        % visualization of solution
problemData = setdefault(problemData, 'eta', 1);                % penalty parameter (eta>0)
problemData = setdefault(problemData, 'outputBasename', ['output' filesep 'solution_diffusion']); % basename of output files
problemData = setdefault(problemData, 'outputTypes', {'vtk', 'tec'}); % type of output files
%% Parameter check.
assert(problemData.p >= 0 && problemData.p <= 4, 'Polynomial order must be zero to four.')
assert(problemData.hmax > 0, 'Maximum edge length must be positive.' )
assert(problemData.numSteps > 0, 'Number of time steps must be positive.')
%% Coefficients and boundary data.
switch problemData.testcase
  case 'showcase'
    problemData.isStationary = false;
    
    problemData.c0Cont = @(x1,x2) sin(x1) .* cos(x2);
    problemData.dCont  = @(t,x1,x2) (x1 < 3/4 & x1 > 1/4 & x2 < 3/4 & x2 > 1/4) + 0.01;
    problemData.fCont  = @(t,x1,x2) 0.1 * t * (x1 == x1);
    problemData.cDCont = @(t,x1,x2) sin(2 * pi * x2 + t);
    problemData.gNCont = @(t,x1,x2) x2;
    
  case 'convergence'
    problemData.isStationary = true;
    
    cCont = @(t,x1,x2) cos(7 * x1) .* cos(7 * x2);
    dX1cCont = @(t,x1,x2) -7 * sin(7 * x1) .* cos(7 * x2);
    dX2cCont = @(t,x1,x2) -7 * cos(7 * x1) .* sin(7 * x2);
    dXdXcCont = @(t,x1,x2) -98 * cCont(t,x1,x2);
    dCont = @(t,x1,x2) exp(x1 + x2);
    dX1dCont = dCont;
    dX2dCont = dCont;
    gNCont = @(t,x1,x2) 7 * cos(7 * x1) .* sin(7 * x2) .* x2;
    
    problemData.cCont = cCont;
    problemData.dCont = dCont;
    problemData.fCont = @(t,x1,x2) -dCont(t,x1,x2) .* dXdXcCont(t,x1,x2) ...
      - dX1dCont(t,x1,x2) .* dX1cCont(t,x1,x2) - dX2dCont(t,x1,x2) .* dX2cCont(t,x1,x2);
    problemData.c0Cont = @(x1,x2) cCont(0,x1,x2);
    problemData.cDCont = cCont;
    problemData.gNCont = gNCont;

  otherwise
    error('Invalid testcase "%s".', problemData.testcase);
end % siwtch
%% Domain and triangulation configuration.
% Select domain and triangulation
problemData.generateGridData = @domainSquare;
% Specify edge ids of boundary conditions
problemData.generateMarkE0Tint = @(g) g.idE0T == 0;
problemData.generateMarkE0TbdrN = @(g) g.idE0T == 1 | g.idE0T == 3;
problemData.generateMarkE0TbdrD = @(g) ~(g.markE0Tint | g.markE0TbdrN);
end % function

==> 0.4-beta2/diffusion/doConvergenceTest.m <==
% Helper routine for testConvergence() that carries out convergence tests
% for problem 'diffusion'.

%===============================================================================
%> @file
%>
%> @brief Helper routine for testConvergence() that carries out convergence tests
%>        for problem 'diffusion'.
%===============================================================================
%>
%> @brief Helper routine for testConvergence() that carries out convergence tests
%>        for problem 'diffusion'.
%>
%> It solves a given testcase with continuously refined mesh size and/or
%> time step size and saves the obtained error estimates to compute
%> experimental orders of convergence.
%>
%> Mesh size is given by @f$h_j = \frac{1}{3\cdot 2^j}@f$, with @f$j@f$
%> any of the values in `hLevel`.
%> Number of time steps is given by @f$N_\mathrm{steps} = 10 \cdot 2^j@f$,
%> with @f$j@f$ any of the values in `tLevel`.
%>
%> @param  testcase     The name of the testcase to be solved. See
%>                      getTestcase() for available options.
%> @param  pLevel       Vector with polynomial approximation orders to be tested.
%> @param  hLevel       Vector with mesh refinement levels to be tested.
%> @param  tLevel       Vector with time step refinement levels to be tested.
%>
%> @retval err          A cell array of vectors, with errors from the
%>                      computations on all space/time levels for each
%>                      polynomial degree.
%> @retval eoc          A cell array with the corresponding experimental
%>                      orders of convergence.
%>
%> This file is part of FESTUNG
%>
%> @copyright 2014-2018 Balthasar Reuter, Florian Frank, Vadym Aizinger
%>
%> @author Balthasar Reuter, 2018.
%>
%> @par License
%> @parblock
%> This program is free software: you can redistribute it and/or modify
%> it under the terms of the GNU General Public License as published by
%> the Free Software Foundation, either version 3 of the License, or
%> (at your option) any later version.
%>
%> This program is distributed in the hope that it will be useful,
%> but WITHOUT ANY WARRANTY; without even the implied warranty of
%> MERCHANTABILITY or FITNESS FOR A PARTICULAR PURPOSE.  See the
%> GNU General Public License for more details.
%>
%> You should have received a copy of the GNU General Public License
%> along with this program.  If not, see <http://www.gnu.org/licenses/>.
%> @endparblock
%
function [err, eoc] = doConvergenceTest(testcase, pLevel, hLevel, tLevel)
if nargin < 2
  pLevel = 0:3;
end % if
if nargin < 3
  hLevel = 0:5;
end % if
if nargin < 4
  tLevel = 1;
end % if

isSpatConv = length(hLevel) > 1 && length(tLevel) == 1;
isTimeSpatConv = length(hLevel) == length(tLevel);
assert(xor(isSpatConv, isTimeSpatConv), 'Time and space convergence levels must fit to each other!');
nLevel = max(length(hLevel), length(tLevel));

err = cell(size(pLevel));
eoc = cell(size(pLevel));

for ip = 1 : length(pLevel)
  for level = 1 : nLevel
    pd = struct('isVisSol', false, 'isVisGrid', false, 'isConvergence', true, 'testcase', testcase);
    pd.p = pLevel(ip);
    if isSpatConv || isTimeSpatConv
      pd.hmax = 2^-hLevel(level) / 3;
    end % if
    if ~isSpatConv
      pd.numSteps = tLevel(level);
    end % if
    try
      pd = main('diffusion', pd);
      err{ip}(level) = pd.error;
      N = length(err{ip});
      if isSpatConv
        eoc{ip} = [ 0, log(err{ip}(1:N-1) ./ err{ip}(2:N)) ./ ...
                        ((hLevel(2:N) - hLevel(1:N-1)) * log(2)) ];
      else
        eoc{ip} = [ 0, log(err{ip}(1:N-1) ./ err{ip}(2:N)) ./ ...
                        ((tLevel(2:N) - tLevel(1:N-1)) * log(2)) ];
      end % if
      printConvergence(err, eoc, pLevel);
    catch ME
      stack = arrayfun(@(a) sprintf('  In %s (line %d)\n', a.file, a.line), ME.stack, 'UniformOutput', false);
      warning('%s: %s\n%s---', ME.identifier, ME.message, [stack{:}]);
      disp(ME.stack)
    end % try
  end % for level
end % for ip


end % function

function printConvergence(err, eoc, pLevel)
fprintf('Err        EOC\n');
fprintf('================\n');

for ip = 1 : length(err)
  N = length(err{ip});
  fprintf('---- p = %d -----\n', pLevel(ip)); 
  for i = 1 : N
    fprintf('%6.2e  %6.3f   \n', err{ip}(i), eoc{ip}(i));
  end % for i
end % for p
end % function

==> 0.4-beta2/diffusion/initializeProblem.m <==
% Fills the problem's data structures with initial data.

%===============================================================================
%> @file
%>
%> @brief Fills the problem's data structures with initial data.
%===============================================================================
%>
%> @brief Fills the problem's data structures with initial data.
%>
%> This routine is called after diffusion/preprocessProblem.m.
%>
%> Before entering the main loop of the solution algorithm, this routine
%> fills the problem's data structures with initial data.
%>
%> It projects the initial condition and initializes the solution vector.
%>
%> @param  problemData  A struct with problem parameters and precomputed
%>                      fields, as provided by configureProblem() and 
%>                      preprocessProblem(). @f$[\text{struct}]@f$
%>
%> @retval problemData  The input struct enriched with initial data.
%>                      @f$[\text{struct}]@f$
%>
%> This file is part of FESTUNG
%>
%> @copyright 2014-2016 Balthasar Reuter, Florian Frank, Vadym Aizinger
%> 
%> @par License
%> @parblock
%> This program is free software: you can redistribute it and/or modify
%> it under the terms of the GNU General Public License as published by
%> the Free Software Foundation, either version 3 of the License, or
%> (at your option) any later version.
%>
%> This program is distributed in the hope that it will be useful,
%> but WITHOUT ANY WARRANTY; without even the implied warranty of
%> MERCHANTABILITY or FITNESS FOR A PARTICULAR PURPOSE.  See the
%> GNU General Public License for more details.
%>
%> You should have received a copy of the GNU General Public License
%> along with this program.  If not, see <http://www.gnu.org/licenses/>.
%> @endparblock
%
function problemData = initializeProblem(problemData)
problemData.isFinished = false;
%% Initial data.
cDisc = projectFuncCont2DataDisc(problemData.g, problemData.c0Cont, ...
                      2 * problemData.p, problemData.hatM, problemData.basesOnQuad);
problemData.sysY = [ zeros(2 * problemData.K * problemData.N, 1) ; ...
                     reshape(cDisc', problemData.K * problemData.N, 1) ];
fprintf('L2 error w.r.t. the initial condition: %g\n', ...
  computeL2Error(problemData.g, cDisc, problemData.c0Cont, 2 * problemData.p, problemData.basesOnQuad));
%% visualization of inital condition.
if problemData.isVisSol
  cLagrange = projectDataDisc2DataLagr(cDisc);
  visualizeDataLagr(problemData.g, cLagrange, 'c_h', problemData.outputBasename, 0, problemData.outputTypes)
end % if
end % function

==> 0.4-beta2/diffusion/outputStep.m <==
% Last step of the four-part algorithm in the main loop.

%===============================================================================
%> @file
%>
%> @brief Last step of the four-part algorithm in the main loop.
%===============================================================================
%>
%> @brief Last step of the four-part algorithm in the main loop.
%>
%> The main loop repeatedly executes four steps until the parameter
%> <code>problemData.isFinished</code> becomes <code>true</code>.
%> These four steps are:
%>
%>  1. preprocessStep()
%>  2. solveStep()
%>  3. postprocessStep()
%>  4. outputStep()
%> 
%> This routine is executed last in each loop iteration and writes output
%> files that can later be visualized using TecPlot, Paraview, or others,
%> depending on the chosen file types in configureProblem().
%>
%> @param  problemData  A struct with problem parameters, precomputed
%>                      fields, and solution data structures, as provided 
%>                      by configureProblem() and preprocessProblem(). 
%>                      @f$[\text{struct}]@f$
%> @param  nStep        The current iteration number of the main loop. 
%>
%> @retval problemData  The input struct enriched with post-processed data
%>                      for this loop iteration. @f$[\text{struct}]@f$
%>
%> This file is part of FESTUNG
%>
%> @copyright 2014-2016 Balthasar Reuter, Florian Frank, Vadym Aizinger
%> 
%> @par License
%> @parblock
%> This program is free software: you can redistribute it and/or modify
%> it under the terms of the GNU General Public License as published by
%> the Free Software Foundation, either version 3 of the License, or
%> (at your option) any later version.
%>
%> This program is distributed in the hope that it will be useful,
%> but WITHOUT ANY WARRANTY; without even the implied warranty of
%> MERCHANTABILITY or FITNESS FOR A PARTICULAR PURPOSE.  See the
%> GNU General Public License for more details.
%>
%> You should have received a copy of the GNU General Public License
%> along with this program.  If not, see <http://www.gnu.org/licenses/>.
%> @endparblock
%
function problemData = outputStep(problemData, nStep)
K = problemData.K;
N = problemData.N;
%% Visualization
if problemData.isVisSol
  cDisc = reshape(problemData.sysY(2*K*N+1 : 3*K*N), N, K)';
  cLagr = projectDataDisc2DataLagr(cDisc);
  visualizeDataLagr(problemData.g, cLagr, 'c_h', problemData.outputBasename, nStep, problemData.outputTypes);
end % if
end % function

==> 0.4-beta2/diffusion/postprocessProblem.m <==
% Performs all post-processing steps. Nothing done for the diffusion solver.

%===============================================================================
%> @file
%>
%> @brief Performs all post-processing tasks. Nothing done for the diffusion solver.
%===============================================================================
%>
%> @brief Performs all post-processing tasks. Nothing done for the diffusion solver.
%>
%> This routine is called after the main loop.
%>
%> @param  problemData  A struct with problem parameters and solution
%>                      vectors. @f$[\text{struct}]@f$
%>
%> @retval problemData  A struct with all necessary parameters and definitions
%>                      for the problem description and precomputed fields.
%>                      @f$[\text{struct}]@f$
%>
%> This file is part of FESTUNG
%>
%> @copyright 2014-2016 Balthasar Reuter, Florian Frank, Vadym Aizinger
%> 
%> @par License
%> @parblock
%> This program is free software: you can redistribute it and/or modify
%> it under the terms of the GNU General Public License as published by
%> the Free Software Foundation, either version 3 of the License, or
%> (at your option) any later version.
%>
%> This program is distributed in the hope that it will be useful,
%> but WITHOUT ANY WARRANTY; without even the implied warranty of
%> MERCHANTABILITY or FITNESS FOR A PARTICULAR PURPOSE.  See the
%> GNU General Public License for more details.
%>
%> You should have received a copy of the GNU General Public License
%> along with this program.  If not, see <http://www.gnu.org/licenses/>.
%> @endparblock
%
function problemData = postprocessProblem(problemData)
if isfield(problemData, 'cCont')
  K = problemData.K; N = problemData.N;
  cDisc = reshape(problemData.sysY(2*K*N+1 : 3*K*N), N, K)';
  problemData.error = computeL2Error(problemData.g, cDisc, ...
    @(x1,x2) problemData.cCont(problemData.tEnd, x1, x2), 2*problemData.p + 1, ...
    problemData.basesOnQuad);
  fprintf('L2 error w.r.t. the analytical solution: %g\n', problemData.error)
end % if
end % function



==> 0.4-beta2/diffusion/postprocessStep.m <==
% Third step of the four-part algorithm in the main loop.

%===============================================================================
%> @file
%>
%> @brief Third step of the four-part algorithm in the main loop.
%===============================================================================
%>
%> @brief Third step of the four-part algorithm in the main loop.
%>
%> The main loop repeatedly executes four steps until the parameter
%> <code>problemData.isFinished</code> becomes <code>true</code>.
%> These four steps are:
%>
%>  1. preprocessStep()
%>  2. solveStep()
%>  3. postprocessStep()
%>  4. outputStep()
%> 
%> This routine is executed third in each loop iteration.
%> It decides whether the main loop is to be terminated (i.e., the
%> end of the simulation time is reached).
%>
%> @param  problemData  A struct with problem parameters, precomputed
%>                      fields, and solution data structures, as provided 
%>                      by configureProblem() and preprocessProblem(). 
%>                      @f$[\text{struct}]@f$
%> @param  nStep        The current iteration number of the main loop. 
%>
%> @retval problemData  The input struct enriched with post-processed data
%>                      for this loop iteration. @f$[\text{struct}]@f$
%>
%> This file is part of FESTUNG
%>
%> @copyright 2014-2016 Balthasar Reuter, Florian Frank, Vadym Aizinger
%> 
%> @par License
%> @parblock
%> This program is free software: you can redistribute it and/or modify
%> it under the terms of the GNU General Public License as published by
%> the Free Software Foundation, either version 3 of the License, or
%> (at your option) any later version.
%>
%> This program is distributed in the hope that it will be useful,
%> but WITHOUT ANY WARRANTY; without even the implied warranty of
%> MERCHANTABILITY or FITNESS FOR A PARTICULAR PURPOSE.  See the
%> GNU General Public License for more details.
%>
%> You should have received a copy of the GNU General Public License
%> along with this program.  If not, see <http://www.gnu.org/licenses/>.
%> @endparblock
%
function problemData = postprocessStep(problemData, nStep)
problemData.isFinished = problemData.isStationary || nStep >= problemData.numSteps;
end % function



==> 0.4-beta2/diffusion/preprocessProblem.m <==
% Performs all pre-processing steps, such as grid generation, assembly of
% stationary blocks, etc. for the problem solution.

%===============================================================================
%> @file
%>
%> @brief Performs all pre-processing tasks, such as grid generation, assembly 
%>        of stationary blocks, etc. for the problem solution.
%===============================================================================
%>
%> @brief Performs all pre-processing steps, such as grid generation, assembly 
%>        of stationary blocks, etc. for the problem solution.
%>
%> This routine is called after diffusion/configureProblem.m.
%>
%> This step consists of grid generation, computation of derived
%> data structures, pre-computation of often needed values (e.g., basis
%> functions on quadrature points), and assembly of time-independent matrix
%> blocks.
%>
%> @param  problemData  A struct with problem parameters, as provided by
%>                      configureProblem(). @f$[\text{struct}]@f$
%>
%> @retval problemData  A struct with all necessary parameters and definitions
%>                      for the problem description and precomputed fields.
%>                      @f$[\text{struct}]@f$
%>
%> This file is part of FESTUNG
%>
%> @copyright 2014-2016 Balthasar Reuter, Florian Frank, Vadym Aizinger
%> 
%> @par License
%> @parblock
%> This program is free software: you can redistribute it and/or modify
%> it under the terms of the GNU General Public License as published by
%> the Free Software Foundation, either version 3 of the License, or
%> (at your option) any later version.
%>
%> This program is distributed in the hope that it will be useful,
%> but WITHOUT ANY WARRANTY; without even the implied warranty of
%> MERCHANTABILITY or FITNESS FOR A PARTICULAR PURPOSE.  See the
%> GNU General Public License for more details.
%>
%> You should have received a copy of the GNU General Public License
%> along with this program.  If not, see <http://www.gnu.org/licenses/>.
%> @endparblock
%
function problemData = preprocessProblem(problemData)
%% Triangulation.
problemData.g = problemData.generateGridData(problemData.hmax);
if problemData.isVisGrid,  visualizeGrid(problemData.g);  end
%% Globally constant parameters.
problemData.K = problemData.g.numT;  % number of triangles
problemData.N = nchoosek(problemData.p + 2, problemData.p);  % number of local DOFs
problemData.tau = problemData.tEnd / problemData. numSteps;  % time step size
%% Additional mesh data
% [K x 3] arrays that mark local edges that are interior or have a certain boundary type.
problemData.g.markE0Tint  = problemData.generateMarkE0Tint(problemData.g);
problemData.g.markE0TbdrN = problemData.generateMarkE0TbdrN(problemData.g);
problemData.g.markE0TbdrD = problemData.generateMarkE0TbdrD(problemData.g);
problemData.g.markE0TintBdrD = problemData.g.markE0Tint | problemData.g.markE0TbdrD;
problemData.g = computeDerivedGridData(problemData.g);
%% Configuration output.
fprintf('Computing with polynomial order %d (%d local DOFs) on %d triangles.\n', problemData.p, problemData.N, problemData.K)
%% Lookup table for basis function.
problemData.basesOnQuad = computeBasesOnQuad(problemData.N, struct);
%% Computation of matrices on the reference triangle.
problemData.hatM = integrateRefElemPhiPhi(problemData.N, problemData.basesOnQuad);
problemData.hatG = integrateRefElemDphiPhiPhi(problemData.N, problemData.basesOnQuad);
problemData.hatH = integrateRefElemDphiPhi(problemData.N, problemData.basesOnQuad);
problemData.hatRdiag = integrateRefEdgePhiIntPhiIntPhiInt(problemData.N, problemData.basesOnQuad);
problemData.hatRoffdiag = integrateRefEdgePhiIntPhiExtPhiExt(problemData.N, problemData.basesOnQuad);
problemData.hatSdiag = integrateRefEdgePhiIntPhiInt(problemData.N, problemData.basesOnQuad);
problemData.hatSoffdiag = integrateRefEdgePhiIntPhiExt(problemData.N, problemData.basesOnQuad);
%% Assembly of time-independent global matrices.
problemData.globM  = assembleMatElemPhiPhi(problemData.g, problemData.hatM);
problemData.globH  = assembleMatElemDphiPhi(problemData.g, problemData.hatH);
problemData.globQ  = assembleMatEdgePhiPhiNu(problemData.g, problemData.g.markE0Tint, ...
                      problemData.hatSdiag, problemData.hatSoffdiag);
problemData.globQN = assembleMatEdgePhiIntPhiIntNu(problemData.g, problemData.g.markE0TbdrN, ...
                      problemData.hatSdiag, problemData.g.areaNuE0TbdrN);
problemData.globS  = problemData.eta * assembleMatEdgePhiPhi(problemData.g, problemData.g.markE0Tint, ...
                      problemData.hatSdiag, problemData.hatSoffdiag);
problemData.globSD = problemData.eta * assembleMatEdgePhiIntPhiInt(problemData.g, ...
                      problemData.g.markE0TbdrD, problemData.hatSdiag, ones(problemData.K, 3));
if ~problemData.isStationary
  problemData.sysW = [ sparse(2 * problemData.K * problemData.N, 3 * problemData.K * problemData.N) ; ...
                       sparse(problemData.K * problemData.N, 2 * problemData.K * problemData.N), problemData.globM ];
end % if
end % function


==> 0.4-beta2/diffusion/preprocessStep.m <==
% First step of the four-part algorithm in the time stepping loop.

%===============================================================================
%> @file
%>
%> @brief First step of the four-part algorithm in the time stepping loop. 
%===============================================================================
%>
%> @brief First step of the four-part algorithm in the time stepping loop. 
%>
%> The main loop repeatedly executes four steps until the parameter
%> <code>problemData.isFinished</code> becomes <code>true</code>.
%> These four steps are:
%>
%>  1. preprocessStep()
%>  2. solveStep()
%>  3. postprocessStep()
%>  4. outputStep()
%> 
%> This routine is executed first in each loop iteration.
%> It takes care of the assembly of time-dependent matrices and right hand
%> side vectors. Furthermore, it evaluates the coefficient functions and
%> boundary conditions for the current time step.
%>
%> @param  problemData  A struct with problem parameters, precomputed
%>                      fields, and solution data structures (either filled
%>                      with initial data or the solution from the previous
%>                      loop iteration), as provided by configureProblem()  
%>                      and preprocessProblem(). @f$[\text{struct}]@f$
%> @param  nStep        The current iteration number of the main loop. 
%>
%> @retval problemData  The input struct without any modifications.
%>                      @f$[\text{struct}]@f$
%>
%> This file is part of FESTUNG
%>
%> @copyright 2014-2016 Balthasar Reuter, Florian Frank, Vadym Aizinger
%> 
%> @par License
%> @parblock
%> This program is free software: you can redistribute it and/or modify
%> it under the terms of the GNU General Public License as published by
%> the Free Software Foundation, either version 3 of the License, or
%> (at your option) any later version.
%>
%> This program is distributed in the hope that it will be useful,
%> but WITHOUT ANY WARRANTY; without even the implied warranty of
%> MERCHANTABILITY or FITNESS FOR A PARTICULAR PURPOSE.  See the
%> GNU General Public License for more details.
%>
%> You should have received a copy of the GNU General Public License
%> along with this program.  If not, see <http://www.gnu.org/licenses/>.
%> @endparblock
%
function problemData = preprocessStep(problemData, nStep)
t = nStep * problemData.tau;
%% L2-projections of algebraic coefficients.
dDisc = projectFuncCont2DataDisc(problemData.g, @(x1,x2) problemData.dCont(t,x1,x2), 2 * problemData.p, ...
                                 problemData.hatM, problemData.basesOnQuad);
fDisc = projectFuncCont2DataDisc(problemData.g, @(x1,x2) problemData.fCont(t,x1,x2), 2 * problemData.p, ...
                                 problemData.hatM, problemData.basesOnQuad);
%% Assembly of time-dependent global matrices.
problemData.globG = assembleMatElemDphiPhiFuncDisc(problemData.g, problemData.hatG, dDisc);
% problemData.globR = assembleMatEdgePhiPhiFuncDiscNu(problemData.g, problemData.g.markE0Tint, ...
%                       problemData.hatRdiag, problemData.hatRoffdiag, dDisc, problemData.g.areaNuE0Tint);
problemData.globRRD = assembleMatEdgePhiPhiFuncDiscNu(problemData.g, problemData.g.markE0TintBdrD, ...
                      problemData.hatRdiag, problemData.hatRoffdiag, dDisc, problemData.g.areaNuE0TintBdrD);
%% Assembly of Dirichlet boundary contributions.
cDCont = @(x1,x2) problemData.cDCont(t,x1,x2);
% globRD is assembled together with globR
% problemData.globRD = assembleMatEdgePhiIntPhiIntFuncDiscIntNu(problemData.g, problemData.g.markE0TbdrD, ...
%                       problemData.hatRdiag, dDisc, problemData.g.areaNuE0TbdrD);
problemData.globJD = assembleVecEdgePhiIntFuncContNu(problemData.g, problemData.g.markE0TbdrD, ...
                      cDCont, problemData.N, problemData.basesOnQuad, 2 * problemData.p + 1, problemData.g.areaNuE0TbdrD);
problemData.globKD = problemData.eta * assembleVecEdgePhiIntFuncCont(problemData.g, problemData.g.markE0TbdrD, ...
                      cDCont, problemData.N, problemData.basesOnQuad, 2 * problemData.p + 1, ones(problemData.K, 3));
%% Assembly of Neumann boundary contributions.
problemData.globKN = assembleVecEdgePhiIntFuncDiscIntFuncCont(problemData.g, problemData.g.markE0TbdrN, ...
                      dDisc, @(x1,x2) problemData.gNCont(t,x1,x2), problemData.basesOnQuad, problemData.g.areaE0TbdrN);
%% Assembly of the source contribution.
problemData.globL = problemData.globM * reshape(fDisc', problemData.K * problemData.N, 1);
end % function

==> 0.4-beta2/diffusion/solveStep.m <==
% Second step of the four-part algorithm in the main loop. Computes the
% solution at the next time step.

%===============================================================================
%> @file
%>
%> @brief Second step of the four-part algorithm in the main loop.
%>        Computes the solution at the next time step.
%===============================================================================
%>
%> @brief Second step of the four-part algorithm in the main loop.
%>        Computes the solution at the next time step.
%>
%> The main loop repeatedly executes four steps until the parameter
%> <code>problemData.isFinished</code> becomes <code>true</code>.
%> These four steps are:
%>
%>  1. preprocessStep()
%>  2. solveStep()
%>  3. postprocessStep()
%>  4. outputStep()
%> 
%> This routine is executed second in each loop iteration.
%> It assembles the global system and solves it using the backslash-operator.
%>
%> @param  problemData  A struct with problem parameters, precomputed
%>                      fields, and solution data structures (either filled
%>                      with initial data or the solution from the previous
%>                      loop iteration), as provided by configureProblem()  
%>                      and preprocessProblem(). @f$[\text{struct}]@f$
%> @param  nStep        The current iteration number of the main loop. 
%>
%> @retval problemData  The input struct enriched with solution data at
%>                      the next step. @f$[\text{struct}]@f$
%>
%> This file is part of FESTUNG
%>
%> @copyright 2014-2016 Balthasar Reuter, Florian Frank, Vadym Aizinger
%> 
%> @par License
%> @parblock
%> This program is free software: you can redistribute it and/or modify
%> it under the terms of the GNU General Public License as published by
%> the Free Software Foundation, either version 3 of the License, or
%> (at your option) any later version.
%>
%> This program is distributed in the hope that it will be useful,
%> but WITHOUT ANY WARRANTY; without even the implied warranty of
%> MERCHANTABILITY or FITNESS FOR A PARTICULAR PURPOSE.  See the
%> GNU General Public License for more details.
%>
%> You should have received a copy of the GNU General Public License
%> along with this program.  If not, see <http://www.gnu.org/licenses/>.
%> @endparblock
%
function problemData = solveStep(problemData, nStep) %#ok<INUSD>
K = problemData.K;
N = problemData.N;
%% Building and solving the system.
sysA = [                            problemData.globM,                              sparse(K*N,K*N), -problemData.globH{1}+problemData.globQ{1}+problemData.globQN{1};
                                      sparse(K*N,K*N),                            problemData.globM, -problemData.globH{2}+problemData.globQ{2}+problemData.globQN{2};
         -problemData.globG{1}+problemData.globRRD{1}, -problemData.globG{2}+problemData.globRRD{2},                             problemData.globS+problemData.globSD];
sysV = [-problemData.globJD{1}; -problemData.globJD{2}; problemData.globKD-problemData.globKN+problemData.globL];

if problemData.isStationary
  problemData.sysY = sysA \ sysV;
else
  problemData.sysY = (problemData.sysW + problemData.tau*sysA) \ (problemData.sysW*problemData.sysY + problemData.tau*sysV);
end % if
end

==> 0.4-beta2/main.m <==
% Generic main program for arbitrary problems. Call with problem name given
% as a function argument to start computation.

%===============================================================================
%> @file
%>
%> @brief Generic main program for arbitrary problems. Call with problem 
%>        name given as a function argument to start computation.
%===============================================================================
%>
%> @brief Generic main program for arbitrary problems. Call with problem 
%>        name given as a function argument to start computation.
%>
%> This routine provides a generic interface for arbitrary problems.
%> It makes the assumption that any kind of problem can be subdivided into
%> a number of blocks that are executed after each other:
%> 
%>  1. Configuration: Specifies all relevant problem parameters (such as
%>     mesh width, number of time steps, boundary conditions, etc.).
%>     See template/configureProblem.m
%>  2. Pre-processing: Computes all required data fields that are not
%>     changing over the course of the computation. Typically, this
%>     contains the computational mesh, stationary matrix blocks, etc.
%>     See template/preprocessProblem.m
%>  3. Initialization: Fills data structures necessary for the main loop
%>     with the initial data necessary to start the computation.
%>     See template/initializeProblem.m
%>  4. Main-Loop: Iteratively compute a solution, e.g., at different
%>     time-levels. Can also consist of only a single iteration (for
%>     stationary problems). A new iteration is entered whenever the
%>     parameter <code>problemData.isFinished</code> is not set to
%>     <code>true</code>.
%>  5. Post-processing: Performs tasks after the computation of the final
%>     solution is done. Typically, this can be some kind of error 
%>     evaluation or similar tasks.
%>     See template/postprocessProblem.m
%>
%> The main loop itself is again subdivided into four parts:
%> 
%>  1. Pre-processing: Performs all tasks (e.g., assembly of matrix blocks,
%>     evaluation of boundary conditions, etc.) that are required for the
%>     computation of the next solution.
%>     See template/preprocessStep.m
%>  2. Solution: Computes the solution at the next step, e.g., at a new
%>     time level.
%>     See template/solveStep.m
%>  3. Post-processing: Performs any tasks that are necessary after
%>     computing the next solution, e.g., slope-limiting. This is usually
%>     also the place to decide, whether the main loop should be
%>     terminated. For this, <code>problemData.isFinished</code> must be
%>     set to <code>true</code>.
%>     See template/postprocessStep.m
%>  4. Output: Takes care of any tasks necessary for the visualization or
%>     interpretation of the computed solution, e.g., writing it to a file.
%>     See template/outputStep.m
%>
%> A struct <code>problemData</code> is passed to and returned from every
%> routine in the above steps, which allows to store problem data or 
%> computed values.
%>
%> To implement a new problem using this generic framework, simply create
%> a subfolder and implement all above mentioned routines in this folder.
%> Then call it as <code>main('folder-name')</code>.
%>
%> This function accepts either an optional struct parameter that contains 
%> configuration values to be used, or an optional sequence of keys and values
%> that are then used to initialize a struct.
%>
%> @par Example
%> @parblock
%> The following two uses are identical:
%> @code
%> problemData = struct();
%> problemData.p = 2;
%> problemData.tEnd = 1;
%> problemData = main('advection', problemData);
%> @endcode
%> @code
%> problemData = main('advection', 'p', 2, 'tEnd', 1);
%> @endcode
%> @endparblock
%>
%> @param  problemName  The name of the problem to be solved. A folder with
%>                      matching name must exist and provide all of the 
%>                      mentioned routines. @f$[\text{string}]@f$
%> @param  problemData  (optional) A struct containing configuration values
%>                      to be used by the solver. Thus, setdefault() should
%>                      be used in configureProblem() to honor given values.
%> @param  key          (optional) A string to identify the following value.
%> @param  value        (optional) The value corresponding to the preceding key.
%>
%> This file is part of FESTUNG
%>
%> @copyright 2014-2016 Balthasar Reuter, Florian Frank, Vadym Aizinger
%> 
%> @par License
%> @parblock
%> This program is free software: you can redistribute it and/or modify
%> it under the terms of the GNU General Public License as published by
%> the Free Software Foundation, either version 3 of the License, or
%> (at your option) any later version.
%>
%> This program is distributed in the hope that it will be useful,
%> but WITHOUT ANY WARRANTY; without even the implied warranty of
%> MERCHANTABILITY or FITNESS FOR A PARTICULAR PURPOSE.  See the
%> GNU General Public License for more details.
%>
%> You should have received a copy of the GNU General Public License
%> along with this program.  If not, see <http://www.gnu.org/licenses/>.
%> @endparblock
%
function varargout = main(problemName, varargin)
%% Check given problem
narginchk(1, inf)
nargoutchk(0, 1)
validateattributes(problemName, {'char'},{'nonempty'}, mfilename, 'problemName')
assert(isdir(problemName), 'No directory for specified problem found.')
if nargin == 2
  problemData = varargin{1};
  validateattributes(problemData, {'struct'}, {}, mfilename, 'problemData')
elseif nargin > 2
  assert(mod(nargin, 2) == 1, 'Optional arguments must take the form "key, value"')
  problemData = struct(varargin{:});
else
  problemData = struct;
end % if
problemData.problemName = problemName;
%% Start logging and time measurements, add problem to search path, and install exit handler
[tStartup, oldpath, cwd] = startupFestung(problemName);
cleanupObj = onCleanup(@() cleanupFestung(tStartup, oldpath, cwd));
%% List of functions making up a problem description
[preprocessList, stepList, postprocessList] = getStepLists();
%% Check existence of all required functions
assert(isequal(cellfun(@(fun) exist([problemName filesep fun '.m'], 'file'), preprocessList), 2 * ones(size(preprocessList))), ...
  'Not all the required functions for the preprocessing of the problem found.')
assert(isequal(cellfun(@(fun) exist([problemName filesep fun '.m'], 'file'), stepList), 2 * ones(size(stepList))), ...
  'Not all the required functions for the problem steps found.')
assert(isequal(cellfun(@(fun) exist([problemName filesep fun '.m'], 'file'), postprocessList), 2 * ones(size(postprocessList))), ...
  'Not all the required functions for the postprocessing of the problem found.')
%% Pre-process and initialize problem
tPreprocess = tic;
preprocessHandles = getStepHandles(problemName, preprocessList);
for nFunc = 1 : length(preprocessList)
  problemData = preprocessHandles.(preprocessList{nFunc})(problemData);
end % for
fprintf('Pre-processing time: %g seconds.\n', toc(tPreprocess));
%% Enter iterative loop
fprintf('Entering main loop.\n');
assert(isstruct(problemData) && isfield(problemData, 'isFinished') && islogical(problemData.isFinished), ...
  'Struct "problemData" must contain a logical variable "isFinished".');
tLoop = tic;
stepHandles = getStepHandles(problemName, stepList);
nStep = 0;
while ~problemData.isFinished
  nStep = nStep + 1;
  for nFunc = 1 : length(stepList)
    problemData = stepHandles.(stepList{nFunc})(problemData, nStep);
  end % for
  % Flush diary
  if mod(nStep, 1000) == 0
    diary off
    diary on
  end % if
end % while
tLoop = toc(tLoop);
fprintf('Loop time: %d iterations in %g seconds (on avg. %g seconds per iteration).\n', nStep, tLoop, tLoop/nStep);
%% Post-process problem
tPostprocess = tic;
postprocessHandles = getStepHandles(problemName, postprocessList);
for nFunc = 1 : length(postprocessList)
  problemData = postprocessHandles.(postprocessList{nFunc})(problemData);
end % for
fprintf('Post-processing time: %g seconds.\n', toc(tPostprocess))
%% Assign output variable
if nargout > 0
  varargout{1} = problemData;
end % if
end % function
%
function [tStartup, oldpath, cwd] = startupFestung(problemName)
more off % Disable paging of output
tStartup = tic; % Start time measurement
if ~isdir('log'), mkdir('log'); end
diaryName = ['log' filesep problemName '_' datestr(now, 'yyyymmdd-HHMMSS') '.log'];
diary(diaryName) % Start logging
fprintf( [ '\n' ...
'   __    __    __                      __    __    __ \n' ...
'  |  |  |  |  |  |                    |  |  |  |  |  |\n' ...
'  |  |__|  |__|  |                    |  |__|  |__|  |\n' ...
'  |              |   __    __    __   |              |\n' ...
'  |              |  |  |  |  |  |  |  |              |\n' ...
'  |              |__|  |__|  |__|  |__|              |\n' ...
'  |                                                  |\n' ...
'  |            Welcome to  F E S T U N G             |\n' ...
'  |                                                  |\n' ...
'  |      (c) 2014-%04s     Balthasar Reuter          |\n' ...
'  |                        Florian Frank             |\n' ...
'  |                        Vadym Aizinger            |\n' ...
'  |__________________________________________________|\n\n' ...
'   --------------------------------------------------\n' ...
'    Running problem "%s".\n' ...
'    Current date/time: %s.\n' ...
'    Logging output to "%s".\n' ...
'   --------------------------------------------------\n\n' ], ...
datestr(now,'yyyy'), problemName, datestr(now,'yyyy-mm-dd HH:MM:SS'), diaryName);
if isdeployed
  oldpath = path;
else
  oldpath = addpath([pwd filesep problemName], pwd, [pwd filesep 'core']);
end
cwd = pwd;
end % function
%
function cleanupFestung(tStartup, oldpath, cwd)
fprintf('Total computation time: %g seconds.\n', toc(tStartup));
diary off
path(oldpath);
cd(cwd);
end % function

==> 0.4-beta2/swe_2dv/adaptFreeSurface.m <==
% Adapts the mesh to match the free surface elevation and reassembles static matrices.

%===============================================================================
%> @file
%>
%> @brief Adapts the mesh to match the free surface elevation and reassembles
%>        static matrices.
%===============================================================================
%>
%> @brief Adapts the mesh to match the free surface elevation and reassembles
%>        static matrices.
%>
%> This routine evaluates the water height @f$h@f$ in each surface vertex of the
%> mesh and derives the smoothed mesh height @f$H_\mathrm{s}@f$ from it
%> (see @ref RRAFK2018).
%> In the case of a difference between the current height of the mesh and the
%> the computed smoothed mesh height it adapts the @f$x^2@f$ corrdinates of the 
%> surface vertices, updates mesh data structures accordingly, and calls 
%> assembleStaticMatrices() to trigger re-assembly of dependent matrices.
%>
%> @param  problemData  A struct with problem parameters, basis functions and
%>                      representation matrices of the current solution
%>                      @f$[\text{struct}]@f$
%> @param  force        Force re-assembly of static matrices 
%>                      @f$[1\times1\text{ bool}]@f$
%>
%> @retval problemData  A struct with all necessary parameters and definitions
%>                      for the problem description. @f$[\text{struct}]@f$
%>
%> This file is part of FESTUNG
%>
%> @copyright 2014-2018 Balthasar Reuter, Florian Frank, Vadym Aizinger
%>
%> @author Balthasar Reuter, 2018
%> 
%> @par License
%> @parblock
%> This program is free software: you can redistribute it and/or modify
%> it under the terms of the GNU General Public License as published by
%> the Free Software Foundation, either version 3 of the License, or
%> (at your option) any later version.
%>
%> This program is distributed in the hope that it will be useful,
%> but WITHOUT ANY WARRANTY; without even the implied warranty of
%> MERCHANTABILITY or FITNESS FOR A PARTICULAR PURPOSE.  See the
%> GNU General Public License for more details.
%>
%> You should have received a copy of the GNU General Public License
%> along with this program.  If not, see <http://www.gnu.org/licenses/>.
%> @endparblock
%
function [problemData] = adaptFreeSurface(problemData, force)
if nargin < 2
  force = false;
end % if

% cDisc{1} in vertices of surface mesh
problemData.hV0T1D = problemData.cDiscRK{end, 1} * problemData.basesOnQuad1D.phi0D{problemData.qOrd}; 

% smoothed height in vertices of surface mesh
hSmoothV0T1D = problemData.hV0T1D;
for n = 1 : 2
  hSmoothV0T1D(:, n) = (1 ./ (1 + sum(problemData.g.g1D.markV0TV0T{n}, 2))) .* ...
                      (hSmoothV0T1D(:, n) + problemData.g.g1D.markV0TV0T{n} * problemData.hV0T1D(:, 3-n));
end % for n

% surface elevation in vertices of surface mesh
xiSmoothV0T1D = problemData.g.coordV0T(problemData.g.g1D.idxT2D0T(:,1), [1 2], 2) + hSmoothV0T1D;

% Check for negative or complex height
if ~isreal(hSmoothV0T1D) || any(hSmoothV0T1D(:) < 0)
  error('Negative or complex height');
end % if

% check for necessity of adaptation
markModifiedV0T1D = problemData.g.g1D.coordV0T(:, :, 2) ~= xiSmoothV0T1D;
if force || any(markModifiedV0T1D(:))
  % Change 1D coordinates
  idxV1D = problemData.g.g1D.V0T(markModifiedV0T1D);
  problemData.g.g1D.coordV(idxV1D,2) = xiSmoothV0T1D(markModifiedV0T1D);
  for n = 1 : 2
    problemData.g.g1D.coordV0T(markModifiedV0T1D(:, n), n, 2) = xiSmoothV0T1D(markModifiedV0T1D(:, n), n);
  end % for n
  
  % Change 2D coordinates
  idxV2D = problemData.g.g1D.idxV2D0V(idxV1D);
  problemData.g.coordV(idxV2D, 2) = xiSmoothV0T1D(markModifiedV0T1D);
  for k = 3 : 4
    problemData.g.coordV0T(:, k, 2) = problemData.g.coordV(problemData.g.V0T(:, k), 2);
  end % for k
  
  % Re-generate coordinate-dependent grid data
  problemData.g = problemData.g.generateCoordDependGridData(problemData.g);
  
  % Re-assemble static matrices
  problemData = assembleStaticMatrices(problemData);
  
  % Determine smoothed height
  [Q,~] = quadRule1D(problemData.qOrd);
  problemData.hSmoothV0T1D = problemData.g.coordV0T(problemData.g.g1D.idxT2D0T(:,end), [4 3], 2) - problemData.g.coordV0T(problemData.g.g1D.idxT2D0T(:,1), [1 2], 2);
  assert(max(max(abs(hSmoothV0T1D - problemData.hSmoothV0T1D))) < 1e-12, 'hSmoothV0T1D and problemData.heightV0T1D must be the same');
  problemData.hSmoothQ0T1D = problemData.hSmoothV0T1D(:,1) * (1-Q) + problemData.hSmoothV0T1D(:,2) * Q;
end % if
end % function

 
% 
%> @brief Assembles static matrices
%>
%> This routine is called by adaptFreeSurface() to (re-)assemble static matrices
%> after modifying the mesh.
%>
%> The following matrices are assembled:
%> - @f$\mathsf{M}@f$
%> - @f$\check{\mathsf{H}}@f$
%> - @f$\check{\mathsf{Q}}@f$
%> - @f$\check{\mathsf{Q}}_\mathrm{bdr}@f$
%> - @f$\mathsf{H}@f$
%> - @f$\mathsf{Q}@f$
%> - @f$\mathsf{Q}_\mathrm{bdr}@f$
%> - @f$\mathsf{Q}_\mathrm{top}@f$
%> - @f$\mathsf{Q}_\mathrm{avg}@f$
%> - @f$\mathsf{Q}_\mathrm{up}@f$
%> - @f$\mathsf{S}_u@f$
%> - @f$\mathsf{S}_h@f$
%> - @f$\bar{\mathsf{S}}_h@f$
%>
%> For a definition of these matrices, see @ref RRAFK2018 .
%>
%> @param  problemData  A struct with problem parameters, basis functions and
%>                      representation matrices of the current solution
%>                      @f$[\text{struct}]@f$
%>
%> @retval problemData  A struct with all necessary parameters and definitions
%>                      for the problem description. @f$[\text{struct}]@f$
%>
%> This file is part of FESTUNG
%>
%> @copyright 2014-2018 Balthasar Reuter, Florian Frank, Vadym Aizinger
%>
%> @author Balthasar Reuter, 2018
%> 
%> @par License
%> @parblock
%> This program is free software: you can redistribute it and/or modify
%> it under the terms of the GNU General Public License as published by
%> the Free Software Foundation, either version 3 of the License, or
%> (at your option) any later version.
%>
%> This program is distributed in the hope that it will be useful,
%> but WITHOUT ANY WARRANTY; without even the implied warranty of
%> MERCHANTABILITY or FITNESS FOR A PARTICULAR PURPOSE.  See the
%> GNU General Public License for more details.
%>
%> You should have received a copy of the GNU General Public License
%> along with this program.  If not, see <http://www.gnu.org/licenses/>.
%> @endparblock
%
function problemData = assembleStaticMatrices(problemData)
% Mass matrix (I, VIII)
problemData.globM = assembleMatElemPhiPhi(problemData.g, problemData.hatM);

%% Momentum equation
% Element integral for height-term in momentum equation (III)
globVeeH = assembleMatElemQuadriDphiPhi1D(problemData.g, problemData.g.g1D, problemData.hatVeeH);

% Interior edge integral for height-term in momentum equation (VI)
markE0T = problemData.g.markE0Tint | (problemData.g.markE0TbdrRiem & problemData.g.markE0TbdrH);
globVeeQ = assembleMatEdgeQuadriPhiPhi1DNu(problemData.g, problemData.g.g1D, markE0T, problemData.hatVeeQdiag, problemData.hatVeeQoffdiag);

% Boundary edge integrals
markE0T = problemData.g.markE0TbdrTop | problemData.g.markE0TbdrBot | (problemData.g.markE0Tbdr & ~problemData.g.markE0TbdrH);
globVeeQbdr = assembleMatEdgeQuadriPhiIntPhi1DIntNu(problemData.g, problemData.g.g1D, markE0T, problemData.hatVeeQdiag);

% Combine matrices
problemData.globVeeHQ = problemData.gConst * (globVeeH{1} - globVeeQ{1} - globVeeQbdr{1});

%% Flux equation
% Element integral in flux and continuity equation (IX, XI)
globH = assembleMatElemDphiPhi(problemData.g, problemData.hatH);

% Boundary edge integral without Dirichlet data for U in flux and continuity equation (X, XII)
markE0T = problemData.g.markE0Tbdr & ~problemData.g.markE0TbdrU;
globQbdr = assembleMatEdgePhiIntPhiIntNu(problemData.g, markE0T, problemData.hatQdiag);
globQtop = assembleMatEdgePhiIntPhiIntNu(problemData.g, problemData.g.markE0TbdrTop, problemData.hatQdiag);

% Interior edge integral in flux equation (X)
globQ = assembleMatEdgePhiPhiNu(problemData.g, problemData.g.markE0Tint, problemData.hatQdiag, problemData.hatQoffdiag);

% Combine matrices
problemData.globHQ = cellfun(@(H, Q, Qbdr, Qtop) H - Q - Qbdr - Qtop, globH, globQ, globQbdr, globQtop, 'UniformOutput', false);

%% Continuity equation
% Horizontal interior edge integral with first normal component in continuity equation (XII)
globQAvg = assembleMatEdgePhiPhiNu(problemData.g, problemData.g.markE0Tint & problemData.g.markE0Th, problemData.hatQdiag, problemData.hatQoffdiag);

% Horizontal interior and top boundary edge integral with second normal component in continuity equation (XII)
markE0T = (problemData.g.markE0Tint & problemData.g.markE0Th) | problemData.g.markE0TbdrTop;
globQup = problemData.fn_assembleMatEdgeQuadriHorizPhiPhiNuBottomUp(problemData.g, markE0T, problemData.hatQdiag, problemData.hatQoffdiag);

% Combine matrices
problemData.globHQup = globH{2} - globQup;
problemData.globHQavg = -globH{1} + globQAvg{1} + globQtop{1};

%% Helper matrices for assembly of jump terms in Lax-Friedrichs Riemann solver
% Helper matrix for jumps over vertical edges in momentum equation
markE0T = (problemData.g.markE0Tint & problemData.g.markE0Tv) | (problemData.g.markE0TbdrRiem & problemData.g.markE0TbdrU);
problemData.globSu = assembleMatEdgePhiIntPerQuad(problemData.g, markE0T, problemData.hatSdiag);

% Helper matrix for jumps over vertical edges in continuity equation
markE0T = (problemData.g.markE0Tint & problemData.g.markE0Tv) | (problemData.g.markE0TbdrRiem & problemData.g.markE0TbdrH);
problemData.globSh = assembleMatEdgePhiIntPerQuad(problemData.g, markE0T, problemData.hatSdiag);

% Helper matrix for jumps over vertices in free surface equation 
problemData.globBarS = assembleMatEdgeQuadriPhi1DIntPerQuad(problemData.g, problemData.g.g1D, markE0T, problemData.hatBarSdiag);
end % function

==> 0.4-beta2/swe_2dv/assembleMatEdgeQuadriHorizPhiPhiNuBottomUp.m <==
% Assembles a matrix containing integrals over interior edges of products of
% two basis functions with the x2-component of the edge normal, where one of the 
% basis functions always comes from the element below the edge.

%===============================================================================
%> @file
%>
%> @brief Assembles a matrix containing integrals over interior edges of 
%>        products of two basis functions with the @f$x^2@f$-component of the
%>        edge normal, where one of the basis functions always stems from the 
%>        element below the edge.
%===============================================================================
%>
%> @brief Assembles a matrix containing integrals over interior edges of 
%>        products of two basis functions with the @f$x^2@f$-component of the
%>        edge normal, where one of the basis functions always stems from the 
%>        element below the edge.
%>
%> The entries of the matrix have essentially the same form as for
%> core/assembleMatEdgePhiPhiNu.m with the difference that
%> - only horizontal edges are considered (i.e., @f$n=1,2@f$)
%> - @f$\varphi_j@f$ always stems from the element below the current edge
%>
%> @param  g          The lists describing the geometric and topological 
%>                    properties of a triangulation (see 
%>                    <code>domainRectTrap()</code>) 
%>                    @f$[1 \times 1 \text{ struct}]@f$
%> @param  markE0T    <code>logical</code> arrays that mark each elements
%>                    edges on which the matrix blocks should be
%>                    assembled @f$[K \times 4]@f$
%> @param refEdgePhiIntPhiInt Local matrix 
%>                    @f$\hat{\mathsf{Q}}^\text{diag}@f$ as provided
%>                    by <code>integrateRefEdgePhiIntPhiInt()</code>.
%>                    @f$[N \times N \times 4]@f$
%> @param refEdgePhiIntPhiExt Local matrix 
%>                    @f$\hat{\mathsf{Q}}^\text{offdiag}@f$ as provided
%>                    by <code>integrateRefEdgePhiIntPhiExt()</code>.
%>                    @f$[N \times N \times 4]@f$
%>
%> @retval ret        The assembled matrix @f$[KN\times KN]@f$
%>
%> This file is part of FESTUNG
%>
%> @copyright 2014-2018 Balthasar Reuter, Florian Frank, Vadym Aizinger
%>
%> @author Balthasar Reuter, 2018.
%> 
%> @par License
%> @parblock
%> This program is free software: you can redistribute it and/or modify
%> it under the terms of the GNU General Public License as published by
%> the Free Software Foundation, either version 3 of the License, or
%> (at your option) any later version.
%>
%> This program is distributed in the hope that it will be useful,
%> but WITHOUT ANY WARRANTY; without even the implied warranty of
%> MERCHANTABILITY or FITNESS FOR A PARTICULAR PURPOSE.  See the
%> GNU General Public License for more details.
%>
%> You should have received a copy of the GNU General Public License
%> along with this program.  If not, see <http://www.gnu.org/licenses/>.
%> @endparblock
%
function ret = assembleMatEdgeQuadriHorizPhiPhiNuBottomUp(g, markE0T, refEdgePhiIntPhiInt, refEdgePhiIntPhiExt)
areaNuMarkE0T = { markE0T(:,1) .* g.areaE0T(:,1) .* g.nuE0T(:,1,2), ...
                  markE0T(:,2) .* g.areaE0T(:,2) .* g.nuE0T(:,2,2) };
ret = kron(spdiags(areaNuMarkE0T{2}, 0, g.numT, g.numT ), refEdgePhiIntPhiInt(:,:,2)) + ...
      kron(bsxfun(@times, g.markE0TE0T{1}, areaNuMarkE0T{1}), refEdgePhiIntPhiExt(:,:,1));
end  % function

==> 0.4-beta2/swe_2dv/assembleMatEdgeQuadriVertPhiIntPhiIntFuncDisc1DIntNuHeight.m <==
% Assembles a matrix containing integrals over vertical edges of products of
% two two-dimensional basis function with a discrete 1D function, all from the
% interior of the element, and the x1-component of the edge normal, divided by 
% the smoothed mesh height.

%===============================================================================
%> @file
%>
%> @brief Assembles a matrix containing integrals over vertical edges of products
%>        of two two-dimensional basis function with a discrete 1D function, all
%>        from the interior of the element, and the @f$x^1@f$-component of the 
%>        edge normal, divided by the smoothed mesh height @f$H_\mathrm{s}@f$.
%===============================================================================
%>
%> @brief Assembles a matrix containing integrals over vertical edges of products
%>        of two two-dimensional basis function with a discrete 1D function, all
%>        from the interior of the element, and the @f$x^1@f$-component of the 
%>        edge normal, divided by the smoothed mesh height @f$H_\mathrm{s}@f$.
%>
%> The matrix @f$\check{\mathsf{P}}_\mathrm{bdr} \in 
%>      \mathbb{R}^{KN\times KN}@f$
%> is essentially the same as the matrix assembled by 
%> swe_2dv/assembleMatEdgeQuadriVertPhiPhiFuncDisc1DNuHeight.m restricted to
%> diagonal blocks.
%> These are defined as
%> @f[
%> \left[\check{\mathsf{P}}_\mathrm{bdr}\right]_{(k-1)N+i,(k-1)N+j} :=
%>   \frac{1}{2} \sum_{E_{kn}\in\partial T_k \cap \mathcal{E}_\Omega^\mathrm{v}}
%>   \nu_{kn}^1 \sum_{l=1}^{\overline{N}} H_{\overline{k}l}
%>   \int_{E_{kn}} \frac{1}{H_\mathrm{s}} \varphi_{ki}\,\phi_{\overline{k}l}\,
%>   \varphi_{kj} \, \mathrm{d}\sigma \,,
%> @f]
%> with @f$\nu_{kn}^1@f$ the @f$x^1@f$-component (@f$m\in\{1,2\}@f$) of the edge
%> normal and @f$H_{\overline{k}l}@f$ the @f$(k,l)@f$-th entry of the representation
%> matrix of the discrete function @f$h_\Delta@f$.
%>
%> @param  g2D        The lists describing the geometric and topological 
%>                    properties of a quadrilateral triangulation (see 
%>                    <code>domainRectTrap()</code>) 
%>                    @f$[1 \times 1 \text{ struct}]@f$
%> @param  g1D        The lists describing the geometric and topological 
%>                    properties of a matching 1D triangulation (see 
%>                    <code>generateGridData1D()</code>) 
%>                    @f$[1 \times 1 \text{ struct}]@f$
%> @param dataDisc1D  A representation matrix of the discrete function 
%>                    @f$h_\Delta(x^1)@f$, e.g., as computed by 
%>                    <code>projectFuncCont2DataDisc1D()</code>
%>                    @f$[\overline{K} \times \overline{N}]@f$
%> @param heightV0T1D The smoothed mesh height in each node of the 1D grid
%>                    @f$[\overline{K} \times 2]@f$
%> @param  markE0T    <code>logical</code> arrays that mark each elements
%>                    edges on which the matrix blocks should be
%>                    assembled @f$[K \times 4]@f$
%> @param refEdgePhiIntPhiIntPhi1DInt  Local matrix 
%>                    @f$\hat{\mathsf{Q}}^\text{diag}@f$ as provided
%>                    by <code>integrateRefEdgeQuadriPhiIntPhiIntPhi1DInt()</code>.
%>                    @f$[N \times N \times N \times 4]@f$
%>
%> @retval ret        The assembled matrix @f$[KN \times KN]@f$
%>
%> This file is part of FESTUNG
%>
%> @copyright 2014-2017 Balthasar Reuter, Florian Frank, Vadym Aizinger
%>
%> @author Balthasar Reuter, 2017
%> 
%> @par License
%> @parblock
%> This program is free software: you can redistribute it and/or modify
%> it under the terms of the GNU General Public License as published by
%> the Free Software Foundation, either version 3 of the License, or
%> (at your option) any later version.
%>
%> This program is distributed in the hope that it will be useful,
%> but WITHOUT ANY WARRANTY; without even the implied warranty of
%> MERCHANTABILITY or FITNESS FOR A PARTICULAR PURPOSE.  See the
%> GNU General Public License for more details.
%>
%> You should have received a copy of the GNU General Public License
%> along with this program.  If not, see <http://www.gnu.org/licenses/>.
%> @endparblock
%
function ret = assembleMatEdgeQuadriVertPhiIntPhiIntFuncDisc1DIntNuHeight(g2D, g1D, dataDisc1D, heightV0T1D, markE0T, refEdgePhiIntPhiIntPhi1DInt)
K = g2D.numT;
[N, ~, barN, ~] = size(refEdgePhiIntPhiIntPhi1DInt);
ret = sparse(K*N, K*N);
dataDisc2D = g1D.markT2DT * dataDisc1D;
for n = 3 : 4
  areaNuE0Tint = markE0T(:,n) .* g2D.areaE0T(:,n) .* g2D.nuE0T(:,n,1);
  areaNuE0THeightint = areaNuE0Tint ./ (g1D.markT2DT * heightV0T1D(:,5-n));
  for l = 1 : barN
    ret = ret + kron(spdiags(areaNuE0THeightint .* dataDisc2D(:,l), 0, K, K), refEdgePhiIntPhiIntPhi1DInt(:,:,l,n));
  end % for l
end  % for n
end  % function

==> 0.4-beta2/swe_2dv/assembleMatEdgeQuadriVertPhiPhiFuncDisc1DNuHeight.m <==
% Assembles a matrix containing integrals over vertical edges of products of
% two two-dimensional basis function with a discrete 1D function and the
% x1-component of the edge normal, divided by the smoothed mesh height.

%===============================================================================
%> @file
%>
%> @brief Assembles a matrix containing integrals over vertical edges of products
%>        of two two-dimensional basis function with a discrete 1D function and 
%>        the @f$x^1@f$-component of the edge normal, divided by the smoothed 
%>        mesh height @f$H_\mathrm{s}@f$.
%===============================================================================
%>
%> @brief Assembles a matrix containing integrals over vertical edges of products
%>        of two two-dimensional basis function with a discrete 1D function and 
%>        the @f$x^1@f$-component of the edge normal, divided by the smoothed 
%>        mesh height @f$H_\mathrm{s}@f$.
%>
%> The matrix @f$\check{\mathsf{P}} \in 
%>      \mathbb{R}^{KN\times KN}@f$
%> consist of two kinds of contributions: diagonal blocks and off-diagonal 
%> blocks. Diagonal blocks are defined as 
%> @f[
%> \left[\check{\mathsf{P}}\right]_{(k-1)N+i,(k-1)N+j} :=
%>   \frac{1}{2} \sum_{E_{kn}\in\partial T_k \cap \mathcal{E}_\Omega^\mathrm{v}}
%>   \nu_{kn}^1 \sum_{l=1}^{\overline{N}} H_{\overline{k}l}
%>   \int_{E_{kn}} \frac{1}{H_\mathrm{s}} \varphi_{ki}\,\phi_{\overline{k}l}\,
%>   \varphi_{kj} \, \mathrm{d}\sigma \,,
%> @f]
%> and off-diagonal blocks are defined as
%> @f[
%> \left[\check{\mathsf{P}}\right]_{(k^--1)N+i,(k^--1)N+j} :=
%>   \frac{1}{2} \nu_{k^-n^-}^1 \sum_{l=1}^{\overline{N}} H_{\overline{k}^+l}
%>   \int_{E_{k^-n^-}} \frac{1}{H_\mathrm{s}} \varphi_{k^-i} \, 
%>   \phi_{\overline{k}^+l} \, \varphi_{k^+j} \, \mathrm{d}\sigma \,.
%> @f]
%> with @f$\nu_{kn}^1@f$ the @f$x^1@f$-component of the edge
%> normal and @f$H_{\overline{k}l}@f$ the @f$(k,l)@f$-th entry of the representation
%> matrix of the discrete function @f$h_\Delta@f$.
%>
%> @param  g2D        The lists describing the geometric and topological 
%>                    properties of a quadrilateral triangulation (see 
%>                    <code>domainRectTrap()</code>) 
%>                    @f$[1 \times 1 \text{ struct}]@f$
%> @param  g1D        The lists describing the geometric and topological 
%>                    properties of a matching 1D triangulation (see 
%>                    <code>generateGridData1D()</code>) 
%>                    @f$[1 \times 1 \text{ struct}]@f$
%> @param dataDisc1D  A representation matrix of the discrete function 
%>                    @f$h_\Delta(x^1)@f$, e.g., as computed by 
%>                    <code>projectFuncCont2DataDisc1D()</code>
%>                    @f$[\overline{K} \times \overline{N}]@f$
%> @param heightV0T1D The smoothed mesh height in each node of the 1D grid
%>                    @f$[\overline{K} \times 2]@f$
%> @param  markE0T    <code>logical</code> arrays that mark each elements
%>                    edges on which the matrix blocks should be
%>                    assembled @f$[K \times 4]@f$
%> @param refEdgePhiIntPhiIntPhi1DInt  Local matrix 
%>                    @f$\hat{\mathsf{Q}}^\text{diag}@f$ as provided
%>                    by <code>integrateRefEdgeQuadriPhiIntPhiIntPhi1DInt()</code>.
%>                    @f$[N \times N \times 4]@f$
%> @param refEdgePhiIntPhiExtPhi1DExt Local matrix 
%>                    @f$\hat{\mathsf{Q}}^\text{offdiag}@f$ as provided
%>                    by <code>integrateRefEdgeQuadriPhiIntPhiExtPhi1DExt()</code>.
%>                    @f$[N \times N \times 4]@f$
%>
%> @retval ret        The assembled matrix @f$[KN \times KN]@f$
%>
%> This file is part of FESTUNG
%>
%> @copyright 2014-2017 Balthasar Reuter, Florian Frank, Vadym Aizinger
%>
%> @author Balthasar Reuter, 2017
%> 
%> @par License
%> @parblock
%> This program is free software: you can redistribute it and/or modify
%> it under the terms of the GNU General Public License as published by
%> the Free Software Foundation, either version 3 of the License, or
%> (at your option) any later version.
%>
%> This program is distributed in the hope that it will be useful,
%> but WITHOUT ANY WARRANTY; without even the implied warranty of
%> MERCHANTABILITY or FITNESS FOR A PARTICULAR PURPOSE.  See the
%> GNU General Public License for more details.
%>
%> You should have received a copy of the GNU General Public License
%> along with this program.  If not, see <http://www.gnu.org/licenses/>.
%> @endparblock
%
function ret = assembleMatEdgeQuadriVertPhiPhiFuncDisc1DNuHeight(g2D, g1D, dataDisc1D, heightV0T1D, markE0T, refEdgePhiIntPhiIntPhi1DInt, refEdgePhiIntPhiExtPhi1DExt)
K = g2D.numT;
[N, ~, barN, ~] = size(refEdgePhiIntPhiIntPhi1DInt);
ret = sparse(K*N, K*N);
dataDisc2D = g1D.markT2DT * dataDisc1D;
for n = 3 : 4
  areaNuE0Tint = 0.5 * markE0T(:,n) .* g2D.areaE0T(:,n) .* g2D.nuE0T(:,n,1);
  areaNuE0THeightint = areaNuE0Tint ./ (g1D.markT2DT * heightV0T1D(:,5-n));
  for l = 1 : barN
    ret = ret + ...
          kron(spdiags(areaNuE0THeightint .* dataDisc2D(:,l), 0, K, K), refEdgePhiIntPhiIntPhi1DInt(:,:,l,n)) + ...
          kron(g2D.markE0TE0T{n} .* (areaNuE0THeightint * dataDisc2D(:,l).'), refEdgePhiIntPhiExtPhi1DExt(:,:,l,n));
  end % for l
end  % for n
end  % function

==> 0.4-beta2/swe_2dv/assembleMatElem1DDphiPhiFuncDiscHeight.m <==
% Assembles a matrix containing integrals of products of a 1D basis 
% function with the (spatial) derivative of a 1D basis function and with a 
% discontinuous 1D coefficient function, divided by the smoothed mesh height.

%===============================================================================
%> @file
%>
%> @brief Assembles a matrix containing integrals of products of a 1D basis 
%>        function with the (spatial) derivative of a 1D basis function and with 
%>        a discontinuous 1D coefficient function, divided by the smoothed mesh 
%>        height.
%===============================================================================
%>
%> @brief Assembles a matrix containing integrals of products of a 1D basis 
%>        function with the (spatial) derivative of a 1D basis function and with 
%>        a discontinuous 1D coefficient function, divided by the smoothed mesh 
%>        height.
%>
%> The matrix @f$\bar{\mathsf{G}} \in 
%>   \mathbb{R}^{\overline{K}\overline{N}\times \overline{K}\overline{N}}@f$ 
%> is block diagonal and defined component-wise by
%> @f[
%>   \left[\overline{\mathsf{G}}\right]_{(\overline{k}-1)\overline{N}+i,
%>       (\overline{k}-1)\overline{N}+j} :=
%>     \int_{\overline{T}_{\overline{k}}} \frac{1}{H_s} \partial_{x^1} 
%>     \phi_{\overline{k}i}\, \left( \sum_{l=1}^{\overline{N}} 
%>     \overline{U}_{\overline{k}l} \, \phi_{\overline{k}l} \right)
%>     \, \phi_{\overline{k}j} \, \mathrm{d} x^1\,.
%> @f]
%> All other entries are zero.
%> For the implementation, the element integrals are backtransformed to the
%> reference interval @f$[0,1]@f$ using a mapping 
%> @f$\overline{F}_{\overline{k}}:[0,1]\ni \hat{x}\mapsto x^1\in 
%> \overline{T}_{\overline{k}} @f$.
%>
%> With the chain rule for the partial derivative 
%> @f$\partial_{x^1} \frac{1}{|\overline{T}_{\overline{k}}}@f$ and applying a
%> one-dimensional quadrature rule, this allows to write
%> @f{align*}{
%> \Big[\overline{\mathsf{G}}&\Big]_{(\overline{k}-1)\overline{N}+i,(\overline{k}-1)\overline{N}+j} 
%> := \int_{\overline{T}_{\overline{k}}} \frac{1}{H_s} \partial_{x^1} 
%> \phi_{\overline{k}i}\, \left( \sum_{l=1}^{\overline{N}} \overline{U}_{\overline{k}l} \, 
%> \phi_{\overline{k}l} \right) \, \phi_{\overline{k}j} \, \mathrm{d} x^1
%> = \left|\overline{T}_{\overline{k}}\right| \sum_{l=1}^{\overline{N}} 
%>  \int_0^1 \frac{\overline{U}^1_{\overline{k}{l}} + \overline{U}^2_{\overline{k}{l}}\, \hat{x}}{
%>    H_s \circ \overline{F}_{\overline{k}}(\hat{x})} \,
%> \frac{\partial_{\hat{x}} \hat{\phi}_i(\hat{x})}{\left|\overline{T}_{\overline{k}}\right|}  \,
%>  \hat{\phi}_l(\hat{x}) \, \hat{\phi}_j(\hat{x}) \, \mathrm{d}\hat{x}\\
%> &\approx\sum_{l=1}^{\overline{N}} \sum_{r=1}^R \frac{
%>  \overline{U}^1_{\overline{k}{l}} \; \overbrace{
%>    \omega_r\, \partial_{\hat{x}}\hat{\phi}_i(q_r) \,\hat{\phi}_l(q_r) \,\hat{\phi}_j(q_r)
%>  }^{=: [\hat{\overline{\mathsf{G}}}^1]_{i,j,l,r}} 
%>  + \overline{U}^2_{\overline{k}{l}} \; \overbrace{
%>    \omega_r\, \partial_{\hat{x}}\hat{\phi}_i(q_r) \,\hat{\phi}_l(q_r) \,\hat{\phi}_j(q_r) \, q_r
%>  }^{=: [\hat{\overline{\mathsf{G}}}^2]_{i,j,l,r}}
%>  }{H_s\circ\overline{F}_{\overline{k}}(q_r)}
%>  = \sum_{s=1}^2 \sum_{l=1}^{\overline{N}}
%> \overline{U}^s_{\overline{k}{l}} \sum_{r=1}^{R}
%>   \frac{\left[ \hat{\overline{\mathsf{G}}}^s \right]_{i,j,l,r}}{H_s\circ\overline{F}_{\overline{k}}(q_r)} \,.
%> @f}
%>
%> @param dataDisc    A representation of the discrete function, e.g., as 
%>                    computed by <code>projectFuncCont2DataDisc()</code>
%>                    @f$[K \times N]@f$ for scalar or @f$[2 \times 1\text{ cell}/
%>                    [2 \times 2 \text{ cell}@f$ of such matrices for
%>                    vectorial or matrix coefficients, respectively.
%> @param heightQ0T   The smoothed mesh height in each quadrature point of the 1D grid
%>                    @f$[\overline{K} \times R]@f$
%> @param refElemDphiPhiPhiPerQuad Local matrices @f$\hat{\mathsf{G}}^s@f$ as provided
%>                    by <code>integrateRefElem1DDphiPhiPhiPerQuad()</code>.
%>                    @f$[\overline{N} \times \overline{N} \times \overline{N} \times R]@f$
%>
%> @retval ret        The assembled matrix @f$[\overline{K}\overline{N}\times \overline{K}\overline{N}]@f$
%>
%> This file is part of FESTUNG
%>
%> @copyright 2014-2018 Balthasar Reuter, Florian Frank, Vadym Aizinger
%>
%> @author Balthasar Reuter, 2018.
%> 
%> @par License
%> @parblock
%> This program is free software: you can redistribute it and/or modify
%> it under the terms of the GNU General Public License as published by
%> the Free Software Foundation, either version 3 of the License, or
%> (at your option) any later version.
%>
%> This program is distributed in the hope that it will be useful,
%> but WITHOUT ANY WARRANTY; without even the implied warranty of
%> MERCHANTABILITY or FITNESS FOR A PARTICULAR PURPOSE.  See the
%> GNU General Public License for more details.
%>
%> You should have received a copy of the GNU General Public License
%> along with this program.  If not, see <http://www.gnu.org/licenses/>.
%> @endparblock
%
function ret = assembleMatElem1DDphiPhiFuncDiscHeight(dataDisc, heightQ0T, refElemDphiPhiPhiPerQuad)
[K, N] = size(dataDisc{1}); R = size(heightQ0T, 2);
ret = sparse(K*N, K*N);
invHeightQ0T = 1./heightQ0T;
for s = 1 : 2
  for l = 1 : N
    refElemDphiPhiPhiHeight = zeros(K*N, N);
    for r = 1 : R
      refElemDphiPhiPhiHeight = refElemDphiPhiPhiHeight + kron(invHeightQ0T(:,r), refElemDphiPhiPhiPerQuad{s}(:,:,l,r));
    end % for r
    ret = ret + kronVec(spdiags(dataDisc{s}(:,l), 0, K, K), refElemDphiPhiPhiHeight);
  end % for l
end % for s
end % function

==> 0.4-beta2/swe_2dv/assembleMatV0T1DPhiIntPhiIntFuncDiscIntNuHeight.m <==
% Assembles a matrix containing products of two one-dimensional basis functions
% with a discrete 1D function, all from the interior of the element, with the 
% normal "vector" and divided by the smoothed mesh height.

%===============================================================================
%> @file
%>
%> @brief Assembles a matrix containing products of two one-dimensional basis 
%>        functions with a discrete 1D function, all from the interior of the
%>        element, with the normal "vector" and divided by the smoothed mesh height.
%===============================================================================
%>
%> @brief Assembles a matrix containing products of two one-dimensional basis 
%>        functions with a discrete 1D function, all from the interior of the
%>        element, with the normal "vector" and divided by the smoothed mesh height.
%>
%> The matrix @f$\overline{\mathsf{P}}_\mathrm{bdr} \in 
%>      \mathbb{R}^{\overline{K}\overline{N}\times \overline{K}\overline{N}}@f$
%> is almost identical to the block diagonal part of
%> swe_2dv/assembleMatV0T1DPhiPhiFuncDiscNuHeight.m 
%> Its entries are given as
%> @f[
%> \left[\overline{\mathsf{P}}_\mathrm{bdr}\right]_{(\overline{k}-1)\overline{N}+i,
%>     (\overline{k}-1)\overline{N}+j} :=
%>  \sum_{a^1_{\overline{k}\overline{n}}\in
%>     \partial \overline{T}_{\overline{k}}\cap \overline{\mathcal{V}}_\Omega}
%>  \frac{\nu_{\overline{k}\overline{n}}^1}{H_s\left(a^1_{\overline{k}\overline{n}}\right)}
%>  \sum_{l=1}^{\overline{N}} \overline{U}_{\overline{k}l}\left(a^1_{\overline{k}\overline{n}}\right)\;
%>  \phi_{\overline{k}i} \left(a^1_{\overline{k}\overline{n}}\right) \, 
%>  \phi_{\overline{k}l}\left(a^1_{\overline{k}\overline{n}}\right) \, 
%>  \phi_{\overline{k}j}\left(a^1_{\overline{k}\overline{n}}\right) 
%> =: \frac{1}{2} \sum_{a^1_{\overline{k}\overline{n}}\in
%>     \partial \overline{T}_{\overline{k}}\cap \overline{\mathcal{V}}_\Omega}
%>  \frac{\nu_{\overline{k}\overline{n}}^1}{H_s\left(a^1_{\overline{k}\overline{n}}\right)}
%>  \sum_{s=1}^2 \sum_{l=1}^{\overline{N}} \overline{U}^s_{\overline{k}l} 
%>  \left[\hat{\bar{\mathsf{P}}}^{s,\text{diag}}\right]_{i,j,l,\overline{n}} \,,
%> @f]
%> with @f$\nu_{\overline{k}^-\overline{n}^-}@f$ the "normal" (i.e., @f$\pm 1@f$)
%> and @f$\overline{U}_{\overline{k}l}@f$ the @f$(k,l)@f$-th entry of the 
%> representation matrix of the discrete function @f$\overline{u}_\Delta@f$.
%>
%> @param  g          The lists describing the geometric and topological 
%>                    properties of a 1D triangulation (see 
%>                    <code>generateGridData1D()</code>) 
%>                    @f$[1 \times 1 \text{ struct}]@f$
%> @param dataDisc    A representation matrix of the discrete function 
%>                    @f$\overline{u}_\Delta(x^1)@f$, e.g., as computed by 
%>                    <code>projectFuncCont2DataDisc1D()</code>
%>                    @f$[\overline{K} \times \overline{N}]@f$
%> @param heightV0T   The smoothed mesh height in each node of the 1D grid
%>                    @f$[\overline{K} \times 2]@f$
%> @param  markV0T    <code>logical</code> arrays that mark each elements
%>                    vertices on which the matrix blocks should be
%>                    assembled @f$[\overline{K} \times 2]@f$
%> @param refEdgePhiIntPhiIntPhiInt  Local matrices 
%>                    @f$\hat{\bar{\mathsf{P}}}^\text{diag}@f$ as provided
%>                    by <code>computePhiIntPhiIntPhiIntV0T1D()</code>.
%>                    @f$[2 \times 1 \text{ cell}]@f$
%>
%> @retval ret        The assembled matrix @f$[\bar{K}\bar{N} \times \bar{K}\bar{N}]@f$
%>
%> This file is part of FESTUNG
%>
%> @copyright 2014-2017 Balthasar Reuter, Florian Frank, Vadym Aizinger
%>
%> @author Balthasar Reuter, 2017
%> 
%> @par License
%> @parblock
%> This program is free software: you can redistribute it and/or modify
%> it under the terms of the GNU General Public License as published by
%> the Free Software Foundation, either version 3 of the License, or
%> (at your option) any later version.
%>
%> This program is distributed in the hope that it will be useful,
%> but WITHOUT ANY WARRANTY; without even the implied warranty of
%> MERCHANTABILITY or FITNESS FOR A PARTICULAR PURPOSE.  See the
%> GNU General Public License for more details.
%>
%> You should have received a copy of the GNU General Public License
%> along with this program.  If not, see <http://www.gnu.org/licenses/>.
%> @endparblock
%
function ret = assembleMatV0T1DPhiIntPhiIntFuncDiscIntNuHeight(g, dataDisc, heightV0T, markV0T, refEdgePhiIntPhiIntPhiInt)
[K,N] = size(dataDisc{1});
ret = sparse(K*N, K*N);
for n = 1 : 2
  nuV0THeight = markV0T(:,n) .* g.nuV0T(:,n) ./ heightV0T(:,n);
  for s = 1 : 2
    for l = 1 : N
      ret = ret + kron(spdiags(nuV0THeight .* dataDisc{s}(:,l), 0, K, K), ...
                       refEdgePhiIntPhiIntPhiInt{s}(:,:,l,n));
    end % for l
  end % for s
end % for n

==> 0.4-beta2/swe_2dv/assembleMatV0T1DPhiPhiFuncDiscNuHeight.m <==
% Assembles a matrix containing products of two one-dimensional basis functions
% with a discrete 1D function, with the normal "vector" and divided by the 
% smoothed mesh height.

%===============================================================================
%> @file
%>
%> @brief Assembles a matrix containing products of two one-dimensional basis 
%>        functions with a discrete 1D function, with the normal "vector" and 
%>        divided by the smoothed mesh height.
%===============================================================================
%>
%> @brief Assembles a matrix containing products of two one-dimensional basis 
%>        functions with a discrete 1D function, with the normal "vector" and 
%>        divided by the smoothed mesh height.
%>
%> The matrix @f$\overline{\mathsf{P}} \in 
%>      \mathbb{R}^{\overline{K}\overline{N}\times \overline{K}\overline{N}}@f$
%> consist of two kinds of contributions: diagonal blocks and off-diagonal 
%> blocks. Diagonal blocks are defined as 
%> @f[
%> \left[\overline{\mathsf{P}}\right]_{(\overline{k}-1)\overline{N}+i,
%>     (\overline{k}-1)\overline{N}+j} :=
%>   \frac{1}{2} \sum_{a^1_{\overline{k}\overline{n}}\in
%>     \partial \overline{T}_{\overline{k}}\cap \overline{\mathcal{V}}_\Omega}
%>  \frac{\nu_{\overline{k}\overline{n}}^1}{H_s\left(a^1_{\overline{k}\overline{n}}\right)}
%>  \sum_{l=1}^{\overline{N}} \overline{U}_{\overline{k}l}\left(a^1_{\overline{k}\overline{n}}\right)\;
%>  \phi_{\overline{k}i} \left(a^1_{\overline{k}\overline{n}}\right) \, 
%>  \phi_{\overline{k}l}\left(a^1_{\overline{k}\overline{n}}\right) \, 
%>  \phi_{\overline{k}j}\left(a^1_{\overline{k}\overline{n}}\right) 
%> =: \frac{1}{2} \sum_{a^1_{\overline{k}\overline{n}}\in
%>     \partial \overline{T}_{\overline{k}}\cap \overline{\mathcal{V}}_\Omega}
%>  \frac{\nu_{\overline{k}\overline{n}}^1}{H_s\left(a^1_{\overline{k}\overline{n}}\right)}
%>  \sum_{s=1}^2 \sum_{l=1}^{\overline{N}} \overline{U}^s_{\overline{k}l} 
%>  \left[\hat{\bar{\mathsf{P}}}^{s,\text{diag}}\right]_{i,j,l,\overline{n}} \,,
%> @f]
%> and off-diagonal blocks are defined as
%> @f[
%> \left[\overline{\mathsf{P}}\right]_{(\overline{k}^--1)\overline{N}+i,
%>     (\overline{k}^+-1)\overline{N}+j} :=
%>   \frac{1}{2} \sum_{a^1_{\overline{k}^-n^-}\in\partial \overline{T}_{\overline{k}}
%>     \cap \overline{\mathcal{V}}_\Omega}
%> \frac{\nu_{\overline{k}^-\overline{n}^-}}{H_s\left(a^1_{\overline{k}\overline{n}^-}\right)}
%> \sum_{l=1}^{\overline{N}} \overline{U}_{\overline{k}^+l}\left(a^1_{\overline{k}\overline{n}}\right)\;
%> \phi_{\overline{k}^-i} \left(a^1_{\overline{k}^-\overline{n}^-}\right) \, 
%> \phi_{\overline{k}^+l}\left(a^1_{\overline{k}^-\overline{n}^-}\right) \, 
%> \phi_{\overline{k}^+j}\left(a^1_{\overline{k}^-\overline{n}^-}\right) 
%> =: \frac{1}{2} \sum_{a^1_{\overline{k}^-n^-}\in\partial \overline{T}_{\overline{k}}
%>     \cap \overline{\mathcal{V}}_\Omega}
%> \frac{\nu_{\overline{k}^-\overline{n}^-}}{H_s\left(a^1_{\overline{k}\overline{n}^-}\right)}
%> \sum_{l=1}^{\overline{N}} \overline{U}^s_{\overline{k}^+l}  
%>  \left[\hat{\bar{\mathsf{P}}}^{s,\text{offdiag}}\right]_{i,j,l,\overline{n}} \,,
%> @f]
%> with @f$\nu_{\overline{k}^-\overline{n}^-}@f$ the "normal" (i.e., @f$\pm 1@f$)
%> and @f$\overline{U}_{\overline{k}l}@f$ the @f$(k,l)@f$-th entry of the 
%> representation matrix of the discrete function @f$\overline{u}_\Delta@f$.
%>
%> @param  g          The lists describing the geometric and topological 
%>                    properties of a 1D triangulation (see 
%>                    <code>generateGridData1D()</code>) 
%>                    @f$[1 \times 1 \text{ struct}]@f$
%> @param dataDisc    A representation matrix of the discrete function 
%>                    @f$\overline{u}_\Delta(x^1)@f$, e.g., as computed by 
%>                    <code>projectFuncCont2DataDisc1D()</code>
%>                    @f$[\overline{K} \times \overline{N}]@f$
%> @param heightV0T   The smoothed mesh height in each node of the 1D grid
%>                    @f$[\overline{K} \times 2]@f$
%> @param  markV0T    <code>logical</code> arrays that mark each elements
%>                    vertices on which the matrix blocks should be
%>                    assembled @f$[\overline{K} \times 2]@f$
%> @param refEdgePhiIntPhiIntPhiInt  Local matrices 
%>                    @f$\hat{\bar{\mathsf{P}}}^\text{diag}@f$ as provided
%>                    by <code>computePhiIntPhiIntPhiIntV0T1D()</code>.
%>                    @f$[2 \times 1 \text{ cell}]@f$
%> @param refEdgePhiIntPhiExtPhiExt Local matrices 
%>                    @f$\hat{\bar{\mathsf{P}}}^\text{offdiag}@f$ as provided
%>                    by <code>computePhiIntPhiExtPhiExtV0T1D()</code>.
%>                    @f$[2 \times 1 \text{ cell}]@f$
%>
%> @retval ret        The assembled matrix @f$[\bar{K}\bar{N} \times \bar{K}\bar{N}]@f$
%>
%> This file is part of FESTUNG
%>
%> @copyright 2014-2017 Balthasar Reuter, Florian Frank, Vadym Aizinger
%>
%> @author Balthasar Reuter, 2017
%> 
%> @par License
%> @parblock
%> This program is free software: you can redistribute it and/or modify
%> it under the terms of the GNU General Public License as published by
%> the Free Software Foundation, either version 3 of the License, or
%> (at your option) any later version.
%>
%> This program is distributed in the hope that it will be useful,
%> but WITHOUT ANY WARRANTY; without even the implied warranty of
%> MERCHANTABILITY or FITNESS FOR A PARTICULAR PURPOSE.  See the
%> GNU General Public License for more details.
%>
%> You should have received a copy of the GNU General Public License
%> along with this program.  If not, see <http://www.gnu.org/licenses/>.
%> @endparblock
%
function ret = assembleMatV0T1DPhiPhiFuncDiscNuHeight(g, dataDisc, heightV0T, markV0T, refEdgePhiIntPhiIntPhiInt, refEdgePhiIntPhiExtPhiExt)
[K,N] = size(dataDisc{1});
ret = sparse(K*N, K*N);
for n = 1 : 2
  nuV0THeight = 0.5 * markV0T(:,n) .* g.nuV0T(:,n) ./ heightV0T(:,n);
  for s = 1 : 2
    for l = 1 : N
      ret = ret + kron(spdiags(nuV0THeight .* dataDisc{s}(:,l), 0, K, K), ...
                       refEdgePhiIntPhiIntPhiInt{s}(:,:,l,n)) + ...
                  kron(g.markV0TV0T{n} .* (nuV0THeight * dataDisc{s}(:,l).'), ...
                       refEdgePhiIntPhiExtPhiExt{s}(:,:,l,n));
    end % for l
  end % for s
end % for n
end % function

==> 0.4-beta2/swe_2dv/assembleVecEdgeQuadriVertPhiIntFuncContHeightNu.m <==
% Assembles a vector containing integrals over vertical edges of products
% of a basis function with a continuous function, the x1-component
% of the edge normal, and divided by the smoothed mesh height.

%===============================================================================
%> @file
%>
%> @brief Assembles a vector containing integrals over vertical edges of products
%>        of a basis function with a continuous function, the @f$x^1@f$-component
%>        of the edge normal, and divided by the smoothed mesh height @f$H_s@f$.
%===============================================================================
%>
%> @brief Assembles a vector containing integrals over vertical edges of products
%>        of a basis function with a continuous function, the @f$x^1@f$-component
%>        of the edge normal, and divided by the smoothed mesh height @f$H_s@f$.
%>
%>
%> The vector @f$\mathbf{J}_\mathrm{D} \in \mathbb{R}^{KN}@f$ is defined
%> component-wise by
%> @f[
%> [\mathbf{J}_\mathrm{D}]_{(k-1)N+i} =
%>  \sum_{E_{kn} \in \partial T_k \cap \mathcal{E}^v_D}
%>  \nu_{kn}^1 \int_{E_{kn}} \frac{1}{H_s} \varphi_{ki} c_\mathrm{D}(t) \mathrm{d}s\,,
%> @f]
%> with @f$\nu_{kn}^1@f$ the @f$x^1@f$-component of the edge normal.
%>
%> @param  g2D        The lists describing the geometric and topological 
%>                    properties of a quadrilateral triangulation (see 
%>                    <code>domainRectTrap()</code>) 
%>                    @f$[1 \times 1 \text{ struct}]@f$
%> @param  g1D        The lists describing the geometric and topological 
%>                    properties of a matching 1D triangulation (see 
%>                    <code>generateGridData1D()</code>) 
%>                    @f$[1 \times 1 \text{ struct}]@f$
%> @param  markE0T    <code>logical</code> array that marks each elements
%>                    edges on which the vector entries should be
%>                    assembled @f$[K \times 4]@f$
%> @param  funcCont   A function handle for the continuous function @f$c_\mathrm{D}@f$.
%> @param heightV0T1D The smoothed mesh height in each node of the 1D grid
%>                    @f$[\overline{K} \times 2]@f$
%> @param  N          The number of local degrees of freedom @f$[\text{scalar}]@f$
%> @param  qOrd       The order of the quadrature rule to be used. 
%> @param  basesOnQuad  A struct containing precomputed values of the basis
%>                    functions on quadrature points. Must provide at
%>                    least phi1D.
%>
%> @retval ret        The assembled vectors @f$[KN \times 1]@f$
%>
%> This file is part of FESTUNG
%>
%> @copyright 2014-2018 Balthasar Reuter, Florian Frank, Vadym Aizinger
%>
%> @author Balthasar Reuter, 2018.
%> 
%> @par License
%> @parblock
%> This program is free software: you can redistribute it and/or modify
%> it under the terms of the GNU General Public License as published by
%> the Free Software Foundation, either version 3 of the License, or
%> (at your option) any later version.
%>
%> This program is distributed in the hope that it will be useful,
%> but WITHOUT ANY WARRANTY; without even the implied warranty of
%> MERCHANTABILITY or FITNESS FOR A PARTICULAR PURPOSE.  See the
%> GNU General Public License for more details.
%>
%> You should have received a copy of the GNU General Public License
%> along with this program.  If not, see <http://www.gnu.org/licenses/>.
%> @endparblock
%
function ret = assembleVecEdgeQuadriVertPhiIntFuncContHeightNu(g2D, g1D, markE0T, funcCont, heightV0T1D, N, qOrd, basesOnQuad)
K = g2D.numT;
[Q, W] = quadRule1D(qOrd);
ret = zeros(K, N);
for n = 3 : 4
  [Q1, Q2] = gammaMapQuadri(n, Q);
  funcQ0E = funcCont(g2D.mapRef2Phy(1, Q1, Q2), g2D.mapRef2Phy(2, Q1, Q2));
  areaNuE0T = markE0T(:,n) .* g2D.areaE0T(:,n) .* g2D.nuE0T(:,n,1);
  areaNuE0THeight = areaNuE0T ./ (g1D.markT2DT * heightV0T1D(:,5-n));
  for i = 1 : N
    ret(:, i) = ret(:, i) + areaNuE0THeight .* ( funcQ0E * (W.' .* basesOnQuad.phi1D{qOrd}(:, i, n)) );
  end  % for i
end  % for n
ret = reshape(ret.', K*N, 1);
end  % function

==> 0.4-beta2/swe_2dv/assembleVecEdgeQuadriVertPhiIntFuncDiscIntHeightNu.m <==
% Assembles a vector containing integrals over vertical edges of products
% of a basis function with a discrete function, the x1-component
% of the edge normal, and divided by the smoothed mesh height.

%===============================================================================
%> @file
%>
%> @brief Assembles a vector containing integrals over vertical edges of products
%>        of a basis function with a discrete function, the @f$x^1@f$-component
%>        of the edge normal, and divided by the smoothed mesh height @f$H_s@f$.
%===============================================================================
%>
%> @brief Assembles a vector containing integrals over vertical edges of products
%>        of a basis function with a discrete function, the @f$x^1@f$-component
%>        of the edge normal, and divided by the smoothed mesh height @f$H_s@f$.
%>
%>
%> The vector @f$\mathbf{J}_\mathrm{D} \in \mathbb{R}^{KN}@f$ is defined
%> component-wise by
%> @f[
%> [\mathbf{J}_\mathrm{D}]_{(k-1)N+i} =
%>  \sum_{E_{kn} \in \partial T_k \cap \mathcal{E}^v_D} \nu_{kn}^1  \sum_{k=1}^N C_{kl}
%>  \int_{E_{kn}} \frac{1}{H_s} \varphi_{ki} \varphi_{kl} \mathrm{d}s\,,
%> @f]
%> with @f$\nu_{kn}^1@f$ the @f$x^1@f$-component of the edge normal and @f$C_{kl}@f$
%> the @f$(k,l)@f$ entry of the representation vector of a discrete function
%> @f$c_\Delta@f$.
%>
%> @param  g2D        The lists describing the geometric and topological 
%>                    properties of a quadrilateral triangulation (see 
%>                    <code>domainRectTrap()</code>) 
%>                    @f$[1 \times 1 \text{ struct}]@f$
%> @param  g1D        The lists describing the geometric and topological 
%>                    properties of a matching 1D triangulation (see 
%>                    <code>generateGridData1D()</code>) 
%>                    @f$[1 \times 1 \text{ struct}]@f$
%> @param  markE0T    <code>logical</code> array that marks each elements
%>                    edges on which the vector entries should be
%>                    assembled @f$[K \times 4]@f$
%> @param dataDisc    A representation matrix of the discrete function 
%>                    @f$c_\Delta@f$, e.g., as computed by 
%>                    <code>projectFuncCont2DataDiscQuadri()</code>
%>                    @f$[{K} \times {N}]@f$
%> @param heightV0T1D The smoothed mesh height in each node of the 1D grid
%>                    @f$[\overline{K} \times 2]@f$
%> @param  N          The number of local degrees of freedom @f$[\text{scalar}]@f$
%> @param  qOrd       The order of the quadrature rule to be used. 
%> @param  basesOnQuad  A struct containing precomputed values of the basis
%>                    functions on quadrature points. Must provide at
%>                    least phi1D.
%>
%> @retval ret        The assembled vector @f$[KN \times 1]@f$
%>
%> This file is part of FESTUNG
%>
%> @copyright 2014-2018 Balthasar Reuter, Florian Frank, Vadym Aizinger
%>
%> @author Balthasar Reuter, 2018.
%> 
%> @par License
%> @parblock
%> This program is free software: you can redistribute it and/or modify
%> it under the terms of the GNU General Public License as published by
%> the Free Software Foundation, either version 3 of the License, or
%> (at your option) any later version.
%>
%> This program is distributed in the hope that it will be useful,
%> but WITHOUT ANY WARRANTY; without even the implied warranty of
%> MERCHANTABILITY or FITNESS FOR A PARTICULAR PURPOSE.  See the
%> GNU General Public License for more details.
%>
%> You should have received a copy of the GNU General Public License
%> along with this program.  If not, see <http://www.gnu.org/licenses/>.
%> @endparblock
%
function ret = assembleVecEdgeQuadriVertPhiIntFuncDiscIntHeightNu(g2D, g1D, markE0T, dataDisc, heightV0T1D, N, qOrd, basesOnQuad)
K = g2D.numT;
[~, W] = quadRule1D(qOrd);
ret = zeros(K, N);
for n = 3 : 4
  funcQ0E = dataDisc * basesOnQuad.phi1D{qOrd}(:, :, n).';
  areaNuE0THeight = markE0T(:,n) .* g2D.areaE0T(:,n) .* g2D.nuE0T(:,n,1) ./ (g1D.markT2DT * heightV0T1D(:,5-n));
  ret = ret + bsxfun(@times, areaNuE0THeight, funcQ0E * (repmat(W(:), 1, N) .* basesOnQuad.phi1D{qOrd}(:, :, n)));
end  % for n
ret = reshape(ret.', K*N, 1);
end  % function

==> 0.4-beta2/swe_2dv/assembleVecV0T1DPhiIntFuncContNuHeight.m <==
% Assembles a vector containing products of a 1D basis function with a 
% continuous depth-integrated function, evaluated at the endpoints of the 1D 
% element, the x1-component of the "normal", and divided by the smoothed mesh height.

%===============================================================================
%> @file
%>
%> @brief Assembles a vector containing products of a 1D basis function with a 
%>        continuous depth-integrated function, evaluated at the endpoints of the
%>        1D element, the x1-component of the "normal", and divided by the 
%>        smoothed mesh height.
%===============================================================================
%>
%> @brief Assembles a vector containing products of a 1D basis function with a 
%>        continuous depth-integrated function, evaluated at the endpoints of the
%>        1D element, the x1-component of the "normal", and divided by the 
%>        smoothed mesh height.
%>
%>
%> The vector @f$\overline{\vec{J}}_\mathrm{D} \in \mathbb{R}^{\overline{KN}}@f$ is defined
%> component-wise by
%> @f[
%> \left[\overline{\vec{J}}_\mathrm{D}{D}\right]_{(\overline{k}-1)\overline{N}+i} :=
%> \sum_{E_{kn}\in\Pi^{-1}\partial \overline{T}_{\overline{k}} \cap \mathcal{E}_\mathrm{D}}
%> \nu_{kn}^1 \int_{E_{kn}} \frac{1}{H_s} \,\phi_{\overline{k}i}  \, 
%> u_\mathrm{D} \, \mathrm{d}\sigma \,,
%> @f]
%> with @f$\nu_{\overline{k}\overline{n}}^1@f$ the @f$x^1@f$-component of the edge
%> normal (i.e., @f$\pm 1@f$) and @f$u_\mathrm{D}@f$ the @f$(x^1,x^2)@f$-dependent
%> continuous function and @f$H_s@f$ the smoothed mesh height.
%>
%> With @f$\overline{u}_\mathrm{D} := \int_{\zeta_b}^\xi u_\mathrm{D} \mathrm{d}x^2@f$
%> the depth-integrated function, this simplifies to an evaluation of all 
%> quantities in the endpoints of the 1D element.
%>
%> @param  g2D        The lists describing the geometric and topological 
%>                    properties of a quadrilateral triangulation (see 
%>                    <code>domainRectTrap()</code>) 
%>                    @f$[1 \times 1 \text{ struct}]@f$
%> @param  g1D        The lists describing the geometric and topological 
%>                    properties of a matching 1D triangulation (see 
%>                    <code>generateGridData1D()</code>) 
%>                    @f$[1 \times 1 \text{ struct}]@f$
%> @param  markE0T    <code>logical</code> array that marks each elements
%>                    edges on which the vector entries should be
%>                    assembled @f$[K \times 4]@f$
%> @param  funcCont   A function handle for the continuous function @f$u_\mathrm{D}@f$.
%> @param heightV0T1D The smoothed mesh height in each node of the 1D grid
%>                    @f$[\overline{K} \times 2]@f$
%> @param  barN       The number of local degrees of freedom @f$[\text{scalar}]@f$
%> @param  qOrd       The order of the quadrature rule to be used. 
%> @param  basesOnQuad  A struct containing precomputed values of the basis
%>                    functions on quadrature points. Must provide at
%>                    least phi0D.
%>
%> @retval ret        The assembled vector @f$[\overline{KN} \times 1]@f$
%>
%> This file is part of FESTUNG
%>
%> @copyright 2014-2018 Balthasar Reuter, Florian Frank, Vadym Aizinger
%>
%> @author Balthasar Reuter, 2018.
%> 
%> @par License
%> @parblock
%> This program is free software: you can redistribute it and/or modify
%> it under the terms of the GNU General Public License as published by
%> the Free Software Foundation, either version 3 of the License, or
%> (at your option) any later version.
%>
%> This program is distributed in the hope that it will be useful,
%> but WITHOUT ANY WARRANTY; without even the implied warranty of
%> MERCHANTABILITY or FITNESS FOR A PARTICULAR PURPOSE.  See the
%> GNU General Public License for more details.
%>
%> You should have received a copy of the GNU General Public License
%> along with this program.  If not, see <http://www.gnu.org/licenses/>.
%> @endparblock
%
function ret = assembleVecV0T1DPhiIntFuncContNuHeight(g2D, g1D, markE0T, funcCont, heightV0T1D, barN, qOrd, basesOnQuad)
barK = g1D.numT;
[Q, W] = quadRule1D(qOrd);
ret = zeros(barK, barN);
for n = 3 : 4
  [Q1, Q2] = gammaMapQuadri(n, Q);
  funcQ0E = funcCont(g2D.mapRef2Phy(1, Q1, Q2), g2D.mapRef2Phy(2, Q1, Q2));
  areaNuE0T = markE0T(:,n) .* g2D.areaE0T(:,n) .* g2D.nuE0T(:,n,1);
  integrand = g1D.markT2DT.' * (areaNuE0T .* (funcQ0E * W.'));
  ret = ret + (integrand ./ heightV0T1D(:, 5-n)) * basesOnQuad.phi0D{qOrd}(:, 5-n).';
end  % for n
ret = reshape(ret.', barK*barN, 1);
end  % function

==> 0.4-beta2/swe_2dv/assembleVecV0T1DPhiIntFuncDiscIntNuHeight.m <==
% Assembles a vector containing products of a 1D basis function with a 
% discrete depth-integrated function, evaluated at the endpoints of the 1D 
% element, the x1-component of the "normal", and divided by the smoothed mesh height.

%===============================================================================
%> @file
%>
%> @brief Assembles a vector containing products of a 1D basis function with a 
%>        discrete depth-integrated function, evaluated at the endpoints of the
%>        1D element, the x1-component of the "normal", and divided by the 
%>        smoothed mesh height.
%===============================================================================
%>
%> @brief Assembles a vector containing products of a 1D basis function with a 
%>        discrete depth-integrated function, evaluated at the endpoints of the
%>        1D element, the x1-component of the "normal", and divided by the 
%>        smoothed mesh height.
%>
%>
%> The vector @f$\overline{\vec{J}}_\mathrm{D} \in \mathbb{R}^{\overline{KN}}@f$ is defined
%> component-wise by
%> @f[
%> \left[\overline{\vec{J}}_\mathrm{D}{D}\right]_{(\overline{k}-1)\overline{N}+i} :=
%> \sum_{a^1_{\overline{k}\overline{n}}\in\partial \overline{T}_{\overline{k}}
%>    \cap \mathcal{V}_\mathrm{D}}
%> \frac{\nu_{\overline{k}\overline{n}}^1}{H_s\left(a^1_{\overline{k}\overline{n}}\right)}\,
%> \phi_{\overline{k}i} \left(a^1_{\overline{k}\overline{n}}\right) \, 
%> \left(\sum_{j=1}^{\overline{N}} \overline{U}_{\overline{k}j}\left(a^1_{\overline{k}\overline{n}}\right)
%>  \,\phi_{\overline{k}j}\left(a^1_{\overline{k}\overline{n}}\right)\right) \,,
%> @f]
%> with @f$\nu_{\overline{k}\overline{n}}^1@f$ the @f$x^1@f$-component of the edge
%> normal (i.e., @f$\pm 1@f$) and 
%> @f$u_\Delta = \sum_{j=1}^{\overline{N}} \overline{U}_{\overline{k}j}
%>   \left(a^1_{\overline{k}\overline{n}}\right) \,\phi_{\overline{k}j}
%>   \left(a^1_{\overline{k}\overline{n}}\right)@f$ 
%  discrete function and @f$H_s@f$ the smoothed mesh height.
%>
%> @param  g1D        The lists describing the geometric and topological 
%>                    properties of a 1D triangulation (see 
%>                    <code>generateGridData1D()</code>) 
%>                    @f$[1 \times 1 \text{ struct}]@f$
%> @param  markV0T    <code>logical</code> array that marks each 1D elements
%>                    nodes on which the vector entries should be
%>                    assembled @f$[\overline{K} \times 2]@f$
%> @param dataDisc    Representation matrices of the discrete function 
%>                    @f$\overline{u}_\Delta(x^1)@f$
%>                    @f$[2 \times 1 \text{ cell}]@f$
%> @param heightV0T1D The smoothed mesh height in each node of the 1D grid
%>                    @f$[\overline{K} \times 2]@f$
%> @param  barN       The number of local degrees of freedom @f$[\text{scalar}]@f$
%> @param  qOrd       The order of the quadrature rule to be used. 
%> @param  basesOnQuad  A struct containing precomputed values of the basis
%>                    functions on quadrature points. Must provide at
%>                    least phi0D.
%>
%> @retval ret        The assembled vector @f$[\overline{KN} \times 1]@f$
%>
%> This file is part of FESTUNG
%>
%> @copyright 2014-2018 Balthasar Reuter, Florian Frank, Vadym Aizinger
%>
%> @author Balthasar Reuter, 2018.
%> 
%> @par License
%> @parblock
%> This program is free software: you can redistribute it and/or modify
%> it under the terms of the GNU General Public License as published by
%> the Free Software Foundation, either version 3 of the License, or
%> (at your option) any later version.
%>
%> This program is distributed in the hope that it will be useful,
%> but WITHOUT ANY WARRANTY; without even the implied warranty of
%> MERCHANTABILITY or FITNESS FOR A PARTICULAR PURPOSE.  See the
%> GNU General Public License for more details.
%>
%> You should have received a copy of the GNU General Public License
%> along with this program.  If not, see <http://www.gnu.org/licenses/>.
%> @endparblock
%
function ret = assembleVecV0T1DPhiIntFuncDiscIntNuHeight(g1D, markV0T, dataDisc, heightV0T1D, barN, qOrd, basesOnQuad)
barK = g1D.numT;
ret = zeros(barK, barN);
for n = 1 : 2
  funcDiscV0T = (dataDisc{1} + (n-1) * dataDisc{2}) * basesOnQuad.phi0D{qOrd}(:, n);
  ret = ret + (markV0T(:, n) .* g1D.nuV0T(:, n) .* funcDiscV0T ./ heightV0T1D(:, n)) * basesOnQuad.phi0D{qOrd}(:, n).';
end  % for n
ret = reshape(ret.', barK*barN, 1);
end  % function

==> 0.4-beta2/swe_2dv/configureProblem.m <==
% Sets all problem parameters and fills the problemData-struct with all basic 
% configuration options.

%===============================================================================
%> @file
%>
%> @brief Sets all problem parameters and fills the problemData-struct with
%>        all basic configuration options.
%===============================================================================
%>
%> @brief Sets all problem parameters and fills the problemData-struct with
%>        all basic configuration options.
%>
%> This routine is called before any other function for the problem.
%> It defines all problem parameters and should be the only file users have
%> to adapt to their needs.
%> 
%> For an outline of the model, see @link swe_2dv @endlink.
%>
%> The actual testcases are defined in swe_2dv/getTestcase.m
%>
%> A detailed description can be found in @ref RRAFK2018.
%>
%> Please read the inline-comments in the code for the meaning of each
%> configuration option.
%>
%> @param  problemData  A (probably) empty struct with problem parameters.
%>                      @f$[\text{struct}]@f$
%>
%> @retval problemData  A struct with all necessary parameters and definitions
%>                      for the problem description. @f$[\text{struct}]@f$
%>
%> This file is part of FESTUNG
%>
%> @copyright 2014-2018 Balthasar Reuter, Florian Frank, Vadym Aizinger
%>
%> @author Balthasar Reuter, 2018
%> 
%> @par License
%> @parblock
%> This program is free software: you can redistribute it and/or modify
%> it under the terms of the GNU General Public License as published by
%> the Free Software Foundation, either version 3 of the License, or
%> (at your option) any later version.
%>
%> This program is distributed in the hope that it will be useful,
%> but WITHOUT ANY WARRANTY; without even the implied warranty of
%> MERCHANTABILITY or FITNESS FOR A PARTICULAR PURPOSE.  See the
%> GNU General Public License for more details.
%>
%> You should have received a copy of the GNU General Public License
%> along with this program.  If not, see <http://www.gnu.org/licenses/>.
%> @endparblock
%
function problemData = configureProblem(problemData)

%% Parameters.
% Name of testcase
problemData = setdefault(problemData, 'testcase', 'showcase');

% Number of elements in x- and y-direction
problemData = setdefault(problemData, 'numElem', [32, 8]);

% Local polynomial approximation order (0 to 5)
problemData = setdefault(problemData, 'p', 1);

% Order of quadrature rule
problemData = setdefault(problemData, 'qOrd', 2*problemData.p + 1);
problemData = setdefault(problemData, 'qOrdMax', problemData.qOrd);

% Time stepping parameters
problemData = setdefault(problemData, 't0', 0);  % start time
problemData = setdefault(problemData, 'tEnd', 600);  % end time
problemData = setdefault(problemData, 'numSteps', ceil(problemData.tEnd/0.01));  % number of time steps

% Order of Runge-Kutta method (1 - explicit Euler, 2/3 - multi-stage RK)
problemData = setdefault(problemData, 'ordRK', 1);
% problemData = setdefault(problemData, 'ordRK', min(problemData.p+1, 3));

% Visualization settings
problemData = setdefault(problemData, 'isVisGrid', false);  % visualization of grid
problemData = setdefault(problemData, 'isVisSol', true);  % visualization of solution
problemData = setdefault(problemData, 'outputFrequency', 200); % no visualization of every timestep
problemData = setdefault(problemData, 'outputBasename', ...  % Basename of output files
                         ['output' filesep problemData.problemName '_' problemData.testcase ]); 
problemData = setdefault(problemData, 'outputTypes', { 'vtk' });  % Type of visualization files ('vtk, 'tec')

% Coupling settings
problemData = setdefault(problemData, 'isCoupling', false);  % Enable coupling
problemData = setdefault(problemData, 'isJumpCoupling', true);  % Include jump penalty term on coupling interface

% Reduce order of q, u1 to be p/2
problemData = setdefault(problemData, 'isReducedOrder', false);

% Bottom friction parameterization
problemData = setdefault(problemData, 'bottomFriction', 'none'); % 'none' (use uDCont), 'linear', 'quadratic'

%% Parameter check.
assert(problemData.p >= 0 && problemData.p <= 5, 'Polynomial order must be zero to five.')
assert(problemData.ordRK >= 1 && problemData.ordRK <= 3, 'Order of Runge-Kutta method must be one to three.')
assert(problemData.numSteps > 0, 'Number of time steps must be positive.')

%% Coefficients and boundary data.
problemData = execin([problemData.problemName filesep 'getTestcase'], problemData, problemData.testcase);

%% Domain and triangulation.
domainWidth = problemData.domainWidth;
generateX = @(numElem) (0:numElem(1)) * domainWidth / numElem(1);

zBotCont = problemData.zBotCont;
xi0Cont = problemData.xi0Cont;

problemData.generateGrid = @(numElem) domainRectTrap(generateX(numElem), [zBotCont(generateX(numElem)); xi0Cont(generateX(numElem))], numElem);
problemData.generateGrid1D = @(numElem, g2D) generateGridData1D(generateX(numElem), xi0Cont(generateX(numElem)), numElem, g2D);

% Boundary parts (0 = int, 1 = bot, 2 = right, 3 = top, 4 = left)
checkMultipleIds = @(idE0T, ids) logical(sum(bsxfun(@eq, idE0T, reshape(ids, 1, 1, length(ids))), 3));

idBdrRiem = problemData.idBdrRiem;
idBdrH = problemData.idBdrH;
idBdrU = problemData.idBdrU;
idBdrQ = problemData.idBdrQ;

problemData.generateMarkE0Tint = @(g) g.idE0T == 0;
problemData.generateMarkE0TbdrRiem = @(g) checkMultipleIds(g.idE0T, idBdrRiem);
problemData.generateMarkE0TbdrCoupling = @(g) g.idE0T == 1;
problemData.generateMarkE0TbdrBot = @(g) g.idE0T == 1;
problemData.generateMarkE0TbdrTop = @(g) g.idE0T == 3;
problemData.generateMarkE0TbdrH = @(g) checkMultipleIds(g.idE0T, idBdrH);
problemData.generateMarkE0TbdrU = @(g) checkMultipleIds(g.idE0T, idBdrU);
problemData.generateMarkE0TbdrQ = @(g) checkMultipleIds(g.idE0T, idBdrQ);
end % function


==> 0.4-beta2/swe_2dv/doConvergenceTest.m <==
% Helper routine for testConvergence.m that carries out convergence tests
% for problem  'swe_2dv'.

%===============================================================================
%> @file
%>
%> @brief Helper routine for testConvergence.m that carries out convergence tests
%>        for problem  @link swe_2dv @endlink.
%===============================================================================
%>
%> @brief Helper routine for testConvergence.m that carries out convergence tests
%>        for problem  @link swe_2dv @endlink.
%>
%> It solves a given testcase with continuously refined mesh size and/or
%> time step size and saves the obtained error estimates to compute
%> experimental orders of convergence.
%>
%> Mesh size is given by @f$h_j = \frac{1}{3\cdot 2^j}@f$, with @f$j@f$
%> any of the values in `hLevel`.
%> Number of time steps is given by @f$N_\mathrm{steps} = 10 \cdot 2^j@f$,
%> with @f$j@f$ any of the values in `tLevel`.
%>
%> @param  testcase     The name of the testcase to be solved. See
%>                      @link swe_2dv/getTestcase.m @endlink for available options.
%> @param  pLevel       Vector with polynomial approximation orders to be tested.
%> @param  hLevel       Vector with mesh refinement levels to be tested.
%> @param  tLevel       Vector with time step refinement levels to be tested.
%>
%> @retval err          A cell array of vectors, with errors from the
%>                      computations on all space/time levels for each
%>                      polynomial degree.
%> @retval eoc          A cell array with the corresponding experimental
%>                      orders of convergence.
%>
%> This file is part of FESTUNG
%>
%> @copyright 2014-2017 Balthasar Reuter, Florian Frank, Vadym Aizinger
%> @author Balthasar Reuter, 2017.
%>
%> @par License
%> @parblock
%> This program is free software: you can redistribute it and/or modify
%> it under the terms of the GNU General Public License as published by
%> the Free Software Foundation, either version 3 of the License, or
%> (at your option) any later version.
%>
%> This program is distributed in the hope that it will be useful,
%> but WITHOUT ANY WARRANTY; without even the implied warranty of
%> MERCHANTABILITY or FITNESS FOR A PARTICULAR PURPOSE.  See the
%> GNU General Public License for more details.
%>
%> You should have received a copy of the GNU General Public License
%> along with this program.  If not, see <http://www.gnu.org/licenses/>.
%> @endparblock
%
function [err, eoc] = doConvergenceTest(testcase, pLevel, hLevel, tLevel)
if nargin < 2
  pLevel = 0:4;
end % if
if nargin < 3
  hLevel = 1:6;
end % if
if nargin < 4
  tLevel = mat2cell((2.^pLevel)' * (250/4 * 2.^(2*hLevel)), ones(1, length(pLevel)), length(hLevel));
end % if

if ~iscell(tLevel)
  tLevel = cellfun(@(c) tLevel, cell(size(pLevel)), 'UniformOutput', false);
end % if
nTimeLevel = cell2mat(cellfun(@(c) length(c), tLevel, 'UniformOutput', false));

isSpatConv = length(hLevel) > 1 && all(1  == cell2mat(cellfun(@(c) length(c), tLevel, 'UniformOutput', false)));
isTimeSpatConv = all(length(hLevel) == nTimeLevel);
assert(xor(isSpatConv, isTimeSpatConv), 'Time and space convergence levels must fit to each other!');
nLevel = max(length(hLevel), max(nTimeLevel));

err = cell(size(pLevel));
eoc = cell(size(pLevel));

for ip = 1 : length(pLevel)
  for level = 1 : nLevel
    pd = struct('isVisSol', false, 'isVisGrid', false, 'testcase', testcase, 'tEnd', 5);
    pd.p = pLevel(ip);
    if isSpatConv || isTimeSpatConv
      pd.numElem = [2^hLevel(level), 2^(hLevel(level)-1)];
    end % if
    if ~isSpatConv
      pd.numSteps = tLevel{ip}(level);
    end % if
    try
      pd = main('swe_2dv', pd);
      err{ip}(level, :) = pd.error;
      N = size(err{ip}, 1);
      if isSpatConv || isTimeSpatConv
        eoc{ip} = [ zeros(1,3); log(err{ip}(1:N-1, :) ./ err{ip}(2:N, :)) ./ ...
                        repmat((hLevel(2:N) - hLevel(1:N-1))' * log(2), 1, 3) ];
      else
        eoc{ip} = [ zeros(1,3); log(err{ip}(1:N-1, :) ./ err{ip}(2:N, :)) ./ ...
                        repmat((tLevel{ip}(2:N) - tLevel{ip}(1:N-1))' * log(2), 1, 3) ];
      end % if
      printConvergence(err, eoc, pLevel);
    catch ME
      stack = arrayfun(@(a) sprintf('  In %s (line %d)\n', a.file, a.line), ME.stack, 'UniformOutput', false);
      warning('%s: %s\n%s---', ME.identifier, ME.message, [stack{:}]);
      disp(ME.stack)
    end % try
  end % for level
end % for ip
end % function

function printConvergence(err, eoc, pLevel)
fprintf('Err(h)    EOC(h)   Err(u)    EOC(u)   Err(w)    EOC(w)\n');
fprintf('=======================================================\n');

for ip = 1 : length(err)
  N = size(err{ip}, 1);
  fprintf('------------------------ p = %d ------------------------\n', pLevel(ip)); 
  for i = 1 : N
    fprintf('%6.2e %6.2f    %6.2e %6.2f    %6.2e %6.2f\n', ...
      err{ip}(i,1), eoc{ip}(i,1), err{ip}(i,2), eoc{ip}(i,2), err{ip}(i,3), eoc{ip}(i,3));
  end % for i
end % for p
end % function


==> 0.4-beta2/swe_2dv/getTestcase.m <==
% Define testcases (initial and boundary data, coefficients, etc.) for swe_2dv

%===============================================================================
%> @file
%>
%> @brief Define testcases (initial and boundary data, coefficients, etc.) 
%>        for @link swe_2dv @endlink
%===============================================================================
%>
%> @brief Define testcases (initial and boundary data, coefficients, etc.) 
%>        for @link swe_2dv @endlink
%>
%> This routine is called by @link swe_2dv/configureProblem.m @endlink
%>
%> Currently, the following testcases are available:
%>
%> - showcase
%> - coupled_constXi
%> - coupled_stationary
%> - coupled_transient
%> - dambreak
%> - convergence
%>
%> Please refer to the function definitions in the code for their definitions.
%>
%> A detailed description can be found in @ref RRAFK2018.
%>
%> @param  problemData  A struct with problem parameters as provided by 
%>                      swe_2dv/configureProblem.m . @f$[\text{struct}]@f$
%> @param  problemName  The name of the testcase to be returned.
%>
%> @retval problemData  A struct with all necessary parameters and definitions
%>                      for the problem description. @f$[\text{struct}]@f$
%>
%> This file is part of FESTUNG
%>
%> @copyright 2014-2018 Balthasar Reuter, Florian Frank, Vadym Aizinger
%>
%> @author Balthasar Reuter, 2018
%> 
%> @par License
%> @parblock
%> This program is free software: you can redistribute it and/or modify
%> it under the terms of the GNU General Public License as published by
%> the Free Software Foundation, either version 3 of the License, or
%> (at your option) any later version.
%>
%> This program is distributed in the hope that it will be useful,
%> but WITHOUT ANY WARRANTY; without even the implied warranty of
%> MERCHANTABILITY or FITNESS FOR A PARTICULAR PURPOSE.  See the
%> GNU General Public License for more details.
%>
%> You should have received a copy of the GNU General Public License
%> along with this program.  If not, see <http://www.gnu.org/licenses/>.
%> @endparblock
%
function problemData = getTestcase(problemData, problemName)

isHotstart = false;

switch problemName
  case 'showcase'
    isAnalytical = false;
    isHotstart = false;
    hotstartFile = ['swe_2dv' filesep 'showcase_p1_50x10.mat'];
    
    domainWidth = 100;
    idLand = -1; idRad = -1; idRiv = 4; idOS = 2; idBdrRiem = [2,4];
    
    gConst = 10;
    CfConst = 4.e-3;
    rho = 8.e-2;
    
    zBotCont = @(x) (cos((x-50)/30 * pi) + 1) .* (20 <= x & x <= 80);
    xi0Cont = @(x) 4.75 * ones(size(x));
    h0Cont = @(x) 5 - zBotCont(x);
    u10Cont = @(x,z) zeros(size(x));
    
    fhCont = @(t,x) zeros(size(x));
    fuCont = @(t,x,z) zeros(size(x));
    
    DCont = { @(t,x,z) zeros(size(x)), @(t,x,z) rho * ones(size(x)) };
    
    u1DCont = @(t,x,z) log(1 + (z - zBotCont(x)) ./ (5 - zBotCont(x)) * (exp(1) - 1));
    hDCont = @(t,x) 5 * ones(size(x));
    u2DCont = @(t,x,z) zeros(size(x));
    q1DCont = @(t,x,z) zeros(size(x));
    q2DCont = @(t,x,z) zeros(size(x));
    
  
  case {'coupled_constXi', 'coupled_stationary', 'coupled_transient'}
    isAnalytical = true;
    
    domainWidth = 100;
    idBdrU = [2, 4]; idBdrH = [2, 4]; idBdrQ = [2, 4]; idBdrRiem = [2, 4];
  
    gConst = 10;
    CfConst = 0;
    
    aConst = 0;  % zBot level
    bConst = 0.005;  % zBot slope
    cConst = 1;  % constant for u1
    dConst = 0.05; % diffusion coefficnet
    alphaConst = 0.1; % amplitude for x2-dependent part of u2
    betaConst = 0.3; % frequency for x2-dependent part of hydraulic head
    gammaConst = 1; % amplitude for x1-dependent part of u1
    deltaConst = 0.07; % frequency for x1-dependent part of u1
    etaConst = 0.003;
    thetaConst = 0.4;
    rhoConst = 0.08;
    tauConst = 0.08;
    kConst = 0.01; % diffusion coefficient for subsurface problem
    kappaConst = 1; % amplitude for x1-dependent part of hydraulic head
    lambdaConst = 0.07; % frequency for x1-dependent part of hydraulic head
    muConst = 0.07;
        
    xi0Cont = @(x) 5 * ones(size(x));
    zBotCont = @(x) aConst + bConst * x;
    
    switch problemName
      case 'coupled_constXi'
        xiCont = @(t,x) xi0Cont(x);
        hCont = @(t,x) xiCont(t,x) - zBotCont(x);

        dxXiCont = @(t,x) zeros(size(x));
        dtHCont = @(t,x) zeros(size(x));
      case 'coupled_stationary'
        xiCont = @(t,x) 5 + etaConst * sin(rhoConst * x);
        hCont = @(t,x) xiCont(t,x) - zBotCont(x);

        dxXiCont = @(t,x) etaConst * rhoConst * cos(rhoConst * x);
        dtHCont = @(t,x) zeros(size(x));
      case 'coupled_transient'
        xiCont = @(t,x) 5 + etaConst * sin(rhoConst * x + tauConst * t);
        hCont = @(t,x) xiCont(t,x) - zBotCont(x);

        dxXiCont = @(t,x) etaConst * rhoConst * cos(rhoConst * x + tauConst * t);
        dtHCont = @(t,x) etaConst * tauConst * cos(rhoConst * x + tauConst * t);
    end % switch
    
    switch problemName
      case {'coupled_constXi', 'coupled_stationary'}
        yCont = @(t,x) gammaConst * sin(deltaConst * x) + cConst;
        dtYCont = @(t,x) zeros(size(x));
        dxYCont = @(t,x) gammaConst * deltaConst * cos(deltaConst * x);
        dxdxYCont = @(t,x) -gammaConst * deltaConst * deltaConst * sin(deltaConst * x);

        omegaCont = @(t,x) kappaConst * cos(lambdaConst * x);
      case {'coupled_transient'}
        yCont = @(t,x) gammaConst * sin(deltaConst * x + thetaConst * t) + cConst;
        dtYCont = @(t,x) gammaConst * thetaConst * cos(deltaConst * x + thetaConst * t);
        dxYCont = @(t,x) gammaConst * deltaConst * cos(deltaConst * x + thetaConst * t);
        dxdxYCont = @(t,x) -gammaConst * deltaConst * deltaConst * sin(deltaConst * x + thetaConst * t);

        omegaCont = @(t,x) kappaConst * cos(lambdaConst * x + muConst * t);
    end % switch
    
    q1ZbCont = @(t,x) -dxXiCont(t,x) + betaConst * bConst * cos(betaConst * zBotCont(x)) .* omegaCont(t,x);
    q2ZbCont = @(t,x) -betaConst * cos(betaConst * zBotCont(x)) .* omegaCont(t,x);
    vCont = @(t,x,z) -dxYCont(t,x) .* ( sin(alphaConst * z) / alphaConst - cos(alphaConst * zBotCont(x)) .* z ) ...
      - alphaConst * bConst * yCont(t,x) .* sin(alphaConst * zBotCont(x)) .* z;
    epsCont = @(t,x) kConst * (-bConst * q1ZbCont(t,x) + q2ZbCont(t,x)) - vCont(t,x,zBotCont(x));
    
    u1Cont = @(t,x,z) yCont(t,x) .* ( cos(alphaConst * z) - cos(alphaConst * zBotCont(x)) );
    u2Cont = @(t,x,z) vCont(t,x,z) + epsCont(t,x);
    
    dtU1Cont = @(t,x,z) dtYCont(t,x) .* ( cos(alphaConst * z) - cos(alphaConst * zBotCont(x)) );
    dxU1Cont = @(t,x,z) dxYCont(t,x) .* ( cos(alphaConst * z) - cos(alphaConst * zBotCont(x)) ) ...
      + alphaConst * bConst * yCont(t,x) .* sin(alphaConst * zBotCont(x));
    dzU1Cont = @(t,x,z) -alphaConst * yCont(t,x) .* sin(alphaConst * z);
    dzU2Cont = @(t,x,z) -dxYCont(t,x) .* ( cos(alphaConst * z) - cos(alphaConst * zBotCont(x)) ) ...
      - alphaConst * bConst * yCont(t,x) .* sin(alphaConst * zBotCont(x));
    
    dxdxU1Cont = @(t,x,z) dxdxYCont(t,x) .* ( cos(alphaConst * z) - cos(alphaConst * zBotCont(x)) ) ...
      + 2 * alphaConst * bConst * dxYCont(t,x) .* sin(alphaConst * zBotCont(x)) ...
      + alphaConst * alphaConst * bConst * bConst * yCont(t,x) .* cos(alphaConst * zBotCont(x));
    dxdzU1Cont = @(t,x,z) -alphaConst * dxYCont(t,x) .* sin(alphaConst * z);
    dzdzU1Cont = @(t,x,z) -alphaConst * alphaConst * yCont(t,x) .* cos(alphaConst * z);
    
    dxU1zIntCont = @(t,x) dxYCont(t,x) .* ( 1/alphaConst * ( sin(alphaConst * xiCont(t,x)) - sin(alphaConst * zBotCont(x)) ) ...
          - cos(alphaConst * zBotCont(x)) .* hCont(t,x) ) ...
        + yCont(t,x) .* ( alphaConst * bConst * sin(alphaConst * zBotCont(x)) .* hCont(t,x) ...
          + ( cos(alphaConst * xiCont(t,x)) - cos(alphaConst * zBotCont(x)) ) .* dxXiCont(t,x) );
    
    DCont = @(t,x,z) dConst * ones(size(x));
    dxzDCont = @(t,x,z) zeros(size(x));
    
  case 'dambreak'
    isAnalytical = false;
    
    domainWidth = 100;
    idLand = -1; idRad = [2,4]; idRiv = -1; idOS = -1; idBdrRiem = -1;
    
    gConst = 10;
    rho = 0.001;
    
    zBotCont = @(x) zeros(size(x));
    xi0Cont = @(x) 2 * ones(size(x));
    h0Cont = @(x) .1 + 4 * (x <= 20);
    u10Cont = @(x,z) zeros(size(x));
    
    fhCont = @(t,x) zeros(size(x));
    fuCont = @(t,x,z) zeros(size(x));
    
    DCont = { @(t,x,z) zeros(size(x)), @(t,x,z) rho * ones(size(x)) };
    
    hDCont = @(t,x) zeros(size(x));
    u1DCont = @(t,x,z) zeros(size(x));
    u2DCont = @(t,x,z) zeros(size(x));
    q1DCont = @(t,x,z) zeros(size(x));
    q2DCont = @(t,x,z) zeros(size(x));
  
  case 'convergence'
    isAnalytical = true;
    
    domainWidth = 100;
    idBdrU = [2, 4]; idBdrH = [2, 4]; idBdrQ = [2, 4]; idBdrRiem = [2, 4];
    
    gConst = 10;
    xi0Cont = @(x) zeros(size(x));
    dxZb = -0.005;
    omega = 0.1;
    delta = 0.1;
    epsilon = 0.01;
    rho = 0;%0.001;
    CfConst = 0;
    
    xiCont = @(t,x) epsilon * sin(omega * (x+t));
    zBotCont = @(x) -2 + dxZb * x;
    
    hCont = @(t,x) xiCont(t,x) - zBotCont(x);
    u1Cont = @(t,x,z) delta * (z - zBotCont(x)) .* sin(omega * (x+t));
    u2Cont = @(t,x,z) delta * dxZb * z .* sin(omega * (x+t)) - 0.5 * delta * omega * (z - zBotCont(x)).^2 .* cos(omega * (x+t));
    
    dxXiCont = @(t,x) epsilon * omega * cos(omega * (x+t));
    dtHCont = @(t,x) epsilon * omega * cos(omega * (x+t));
    
    dtU1Cont = @(t,x,z) delta * omega * (z - zBotCont(x)) .* cos(omega * (x+t));
    dxU1Cont = @(t,x,z) -delta * dxZb * sin(omega * (x+t)) + delta * omega * (z - zBotCont(x)) .* cos(omega * (x+t));
    dzU1Cont = @(t,x,z) delta * sin(omega * (x+t));
    dzU2Cont = @(t,x,z) delta * dxZb * sin(omega * (x+t)) - delta * omega * (z - zBotCont(x)) .* cos(omega * (x+t));
    
    dxdxU1Cont = @(t,x,z) -delta * omega * ( 2 * dxZb * cos(omega * (x+t)) + omega * (z - zBotCont(x)) .* sin(omega * (x+t)) );
    dxdzU1Cont = @(t,x,z) delta * omega * cos(omega * (x+t));
    dzdzU1Cont = @(t,x,z) zeros(size(x));
    
    dxU1zIntCont = @(t,x) 0.5 * delta * omega * cos(omega * (x+t)) .* (xiCont(t,x) - zBotCont(x)).^2 + ...
      delta * sin(omega * (x+t)) .* (xiCont(t,x) - zBotCont(x)) .* (dxXiCont(t,x) - dxZb);
    
    DCont = { @(t,x,z) zeros(size(x)), @(t,x,z) zeros(size(x)); ...
      @(t,x,z) zeros(size(x)), @(t,x,z) rho * ones(size(x)) };
    dxzDCont = { @(t,x,z) zeros(size(x)), @(t,x,z) zeros(size(x)); ...
      @(t,x,z) zeros(size(x)), @(t,x,z) zeros(size(x)) };
        
  otherwise
    error('ERROR: unknown testcase')
end % switch

problemData = setdefault(problemData, 'isHotstart', isHotstart);
if problemData.isHotstart
  problemData = setdefault(problemData, 'hotstartFile', hotstartFile);
end % if

problemData = setdefault(problemData, 'domainWidth', domainWidth);
problemData = setdefault(problemData, 'gConst', gConst);
problemData = setdefault(problemData, 'CfConst', CfConst);
problemData = setdefault(problemData, 'xi0Cont', xi0Cont);
problemData = setdefault(problemData, 'zBotCont', zBotCont);

% Convert idLand, idRiver, idOS to idBdrU, idBdrQ, idBdrH
if ~isequal([exist('idBdrU', 'var'), exist('idBdrH', 'var'), exist('idBdrQ', 'var')], [1,1,1])
  assert(isequal([exist('idLand', 'var'), exist('idRiv', 'var'), exist('idOS', 'var'), exist('idRad', 'var')], [1,1,1,1]), 'No boundary conditions given.')
  assert(~any(intersect(idLand(:), idRad(:)) > 0), 'Land and Radiation on same boundary specified.')
  assert(~any(intersect(idLand(:), idRiv(:)) > 0), 'Land and River on same boundary specified.')
  assert(~any(intersect(idLand(:), idOS(:)) > 0), 'Land and Open Sea on same boundary specified.')
  assert(~any(intersect(idRad(:), idRiv(:)) > 0), 'Radiation and River on same boundary specified.')
  assert(~any(intersect(idRad(:), idOS(:)) > 0), 'Radiation and Open Sea on same boundary specified.')
  assert(~any(intersect(idRiv(:), idOS(:)) > 0), 'River and Open Sea on same boundary specified.')
  fprintf('Converting physical to numerical boundary conditions.\n')
  idBdrU = sort([idLand, idRiv]);
  idBdrH = sort([idRiv, idOS]);
  idBdrQ = sort([idRad, idOS]);
end % if

problemData = setdefault(problemData, 'idBdrRiem', idBdrRiem);
problemData = setdefault(problemData, 'idBdrH', idBdrH);
problemData = setdefault(problemData, 'idBdrU', idBdrU);
problemData = setdefault(problemData, 'idBdrQ', idBdrQ);

if isAnalytical
  t0 = problemData.t0;
  
  problemData = setdefault(problemData, 'hCont', hCont);
  problemData = setdefault(problemData, 'u1Cont', u1Cont);
  problemData = setdefault(problemData, 'u2Cont', u2Cont);
  problemData = setdefault(problemData, 'DCont', DCont);

  fhCont = @(t,x) dtHCont(t,x) + dxU1zIntCont(t,x);
  
  if iscell(DCont) && ~isvector(DCont)
    fuCont = @(t,x,z) dtU1Cont(t,x,z) + 2 * u1Cont(t,x,z) .* dxU1Cont(t,x,z) + ...
      dzU1Cont(t,x,z) .* u2Cont(t,x,z) + u1Cont(t,x,z) .* dzU2Cont(t,x,z) - ( ...
      DCont{1,1}(t,x,z) .* dxdxU1Cont(t,x,z) + dxzDCont{1,1}(t,x,z) .* dxU1Cont(t,x,z) + ...
      DCont{1,2}(t,x,z) .* dxdzU1Cont(t,x,z) + dxzDCont{1,2}(t,x,z) .* dzU1Cont(t,x,z) + ...
      DCont{2,1}(t,x,z) .* dxdzU1Cont(t,x,z) + dxzDCont{2,1}(t,x,z) .* dxU1Cont(t,x,z) + ...
      DCont{2,2}(t,x,z) .* dzdzU1Cont(t,x,z) + dxzDCont{2,2}(t,x,z) .* dzU1Cont(t,x,z) ) + ...
      gConst * dxXiCont(t,x);
    q1DCont = @(t,x,z) -DCont{1,1}(t,x,z) .* dxU1Cont(t,x,z) - DCont{1,2}(t,x,z) .* dzU1Cont(t,x,z);
    q2DCont = @(t,x,z) -DCont{2,1}(t,x,z) .* dxU1Cont(t,x,z) - DCont{2,2}(t,x,z) .* dzU1Cont(t,x,z);
  elseif iscell(DCont) && isvector(DCont)
    fuCont = @(t,x,z) dtU1Cont(t,x,z) + 2 * u1Cont(t,x,z) .* dxU1Cont(t,x,z) + ...
      dzU1Cont(t,x,z) .* u2Cont(t,x,z) + u1Cont(t,x,z) .* dzU2Cont(t,x,z) - ( ...
      DCont{1}(t,x,z) .* dxdxU1Cont(t,x,z) + dxzDCont{1}(t,x,z) .* dxU1Cont(t,x,z) + ...
      DCont{2}(t,x,z) .* dzdzU1Cont(t,x,z) + dxzDCont{2}(t,x,z) .* dzU1Cont(t,x,z) ) + ...
      gConst * dxXiCont(t,x);
    q1DCont = @(t,x,z) -DCont{1}(t,x,z) .* dxU1Cont(t,x,z);
    q2DCont = @(t,x,z) -DCont{2}(t,x,z) .* dzU1Cont(t,x,z);
  else
    fuCont = @(t,x,z) dtU1Cont(t,x,z) + 2 * u1Cont(t,x,z) .* dxU1Cont(t,x,z) + ...
      dzU1Cont(t,x,z) .* u2Cont(t,x,z) + u1Cont(t,x,z) .* dzU2Cont(t,x,z) - ( ...
      DCont(t,x,z) .* dxdxU1Cont(t,x,z) + dxzDCont(t,x,z) .* dxU1Cont(t,x,z) + ...
      DCont(t,x,z) .* dzdzU1Cont(t,x,z) + dxzDCont(t,x,z) .* dzU1Cont(t,x,z) ) + ...
      gConst * dxXiCont(t,x);
    q1DCont = @(t,x,z) -DCont(t,x,z) .* dxU1Cont(t,x,z);
    q2DCont = @(t,x,z) -DCont(t,x,z) .* dzU1Cont(t,x,z);
  end % if

  problemData = setdefault(problemData, 'fhCont', fhCont);
  problemData = setdefault(problemData, 'fuCont', fuCont);

  problemData = setdefault(problemData, 'h0Cont', @(x1) hCont(t0, x1));
  problemData = setdefault(problemData, 'u10Cont', @(x1,x2) u1Cont(t0, x1, x2));

  problemData = setdefault(problemData, 'hDCont', hCont);
  problemData = setdefault(problemData, 'u1DCont', u1Cont);
  problemData = setdefault(problemData, 'u2DCont', u2Cont);
  problemData = setdefault(problemData, 'q1DCont', q1DCont);
  problemData = setdefault(problemData, 'q2DCont', q2DCont);
else
  problemData = setdefault(problemData, 'fhCont', fhCont);
  problemData = setdefault(problemData, 'fuCont', fuCont);
  problemData = setdefault(problemData, 'DCont', DCont);
  
  problemData = setdefault(problemData, 'h0Cont', h0Cont);
  problemData = setdefault(problemData, 'u10Cont', u10Cont);

  problemData = setdefault(problemData, 'hDCont', hDCont);
  problemData = setdefault(problemData, 'u1DCont', u1DCont);
  problemData = setdefault(problemData, 'u2DCont', u2DCont);
  problemData = setdefault(problemData, 'q1DCont', q1DCont);
  problemData = setdefault(problemData, 'q2DCont', q2DCont);
end % if
end % function


==> 0.4-beta2/swe_2dv/initializeProblem.m <==
% Fills the problem's data structures with initial data.

%===============================================================================
%> @file
%>
%> @brief Fills the problem's data structures with initial data.
%===============================================================================
%>
%> @brief Fills the problem's data structures with initial data.
%>
%> This routine is called after swe_2dv/preprocessProblem.m
%>
%> Before entering the main loop of the solution algorithm, this routine
%> fills the problem's data structures with initial data.
%>
%> It projects the initial condition and initializes the solution vectors.
%> If <tt>problemData.isHotstart</tt> is set to true, it loads the current
%> state from the file specified in <tt>problemData.hotstart</tt>.
%>
%> @param  problemData  A struct with problem parameters and precomputed
%>                      fields, as provided by swe_2dv/configureProblem.m and 
%>                      swe_2dv/preprocessProblem.m. @f$[\text{struct}]@f$
%>
%> @retval problemData  The input struct enriched with initial data.
%>                      @f$[\text{struct}]@f$
%>
%> This file is part of FESTUNG
%>
%> @copyright 2014-2018 Balthasar Reuter, Florian Frank, Vadym Aizinger
%>
%> @author Balthasar Reuter, 2018
%>
%> @par License
%> @parblock
%> This program is free software: you can redistribute it and/or modify
%> it under the terms of the GNU General Public License as published by
%> the Free Software Foundation, either version 3 of the License, or
%> (at your option) any later version.
%>
%> This program is distributed in the hope that it will be useful,
%> but WITHOUT ANY WARRANTY; without even the implied warranty of
%> MERCHANTABILITY or FITNESS FOR A PARTICULAR PURPOSE.  See the
%> GNU General Public License for more details.
%>
%> You should have received a copy of the GNU General Public License
%> along with this program.  If not, see <http://www.gnu.org/licenses/>.
%> @endparblock
%
function problemData = initializeProblem(problemData)
problemData.isFinished = false;

% Vector of unknowns (H, U, W) for each Runge-Kutta stage
problemData.cDiscRK = cell(length(rungeKuttaExplicit(problemData.ordRK, 0, 0)), 3);

%% Load state
if problemData.isHotstart
  hotstart = load(problemData.hotstartFile);
  assert(all(isfield(hotstart, {'t', 'hDisc', 'u1Disc', 'u2Disc'})), 'Hotstart file must contain t, hDisc, u1Disc, u2Disc')
  assert(problemData.g.g1D.numT == size(hotstart.hDisc, 1), 'Number of 1D elements in hotstart file does not match!')
  assert(all(problemData.g.numT == [size(hotstart.u1Disc, 1), size(hotstart.u2Disc, 1)]), 'Number of 2D elements in hotstart file does not match!')
  fprintf('Loaded hotstart data from "%s" at time level t=%g.\n', problemData.hotstartFile, hotstart.t);
end % if

%% Initial height.
if problemData.isHotstart
  barN = min(problemData.barN, size(hotstart.hDisc, 2));
  problemData.cDiscRK{end, 1} = zeros(problemData.g.g1D.numT, problemData.barN);
  problemData.cDiscRK{end, 1}(:, 1:barN) = hotstart.hDisc(:, 1:barN);
else
  problemData.cDiscRK{end, 1} = projectFuncCont2DataDisc1D(problemData.g.g1D, problemData.h0Cont, problemData.qOrd, problemData.hatBarM, problemData.basesOnQuad1D);
end % if

%% Mesh adaptivity and assembly of time-independent global matrices.
problemData = problemData.fn_adaptFreeSurface(problemData, true);

%% Computation of bathymetry gradient.
dZbot1D = problemData.g.coordV0T(problemData.g.g1D.idxT2D0T(:,1), 2, 2) - problemData.g.coordV0T(problemData.g.g1D.idxT2D0T(:,1), 1, 2);
dXbot1D = problemData.g.coordV0T(problemData.g.g1D.idxT2D0T(:,1), 2, 1) - problemData.g.coordV0T(problemData.g.g1D.idxT2D0T(:,1), 1, 1);
dXzBot = problemData.g.g1D.markT2DT * ( problemData.gConst * (dZbot1D ./ dXbot1D) );
problemData.globLzBot = kron(dXzBot, eye(problemData.N, 1));

%% Initial velocities.
if problemData.isHotstart
  N = min(problemData.N, size(hotstart.u1Disc, 2));
  problemData.cDiscRK{end, 2} = zeros(problemData.g.numT, problemData.N);
  problemData.cDiscRK{end, 2}(:, 1:N) = hotstart.u1Disc(:, 1:N);
  problemData.cDiscRK{end, 3} = zeros(problemData.g.numT, problemData.N);
  problemData.cDiscRK{end, 3}(:, 1:N) = hotstart.u2Disc(:, 1:N);
else
  problemData.cDiscRK{end, 2} = projectFuncCont2DataDiscQuadri(problemData.g, problemData.u10Cont, problemData.qOrd, problemData.globM, problemData.basesOnQuad2D);
  problemData.cDiscRK{end, 3} = zeros(size(problemData.cDiscRK{end, 2}));
end % if

%% Exact solution
if all(isfield(problemData, { 'hCont', 'u1Cont', 'u2Cont' }))
  problemData.pdExact = problemData;
end % if

%% Initial error computation.
if problemData.isVisGrid, visualizeGridQuadri(problemData.g); end

fprintf('L2 errors of h, u1 w.r.t. the initial condition: %g, %g\n', ...
  computeL2Error1D(problemData.g.g1D, problemData.cDiscRK{end, 1}, problemData.h0Cont, problemData.qOrd+1, problemData.basesOnQuad1D), ...
  computeL2ErrorQuadri(problemData.g, problemData.cDiscRK{end, 2}, problemData.u10Cont, problemData.qOrd+1, problemData.basesOnQuad2D));
end % function

==> 0.4-beta2/swe_2dv/outputStep.m <==
% Last step of the four-part algorithm in the main loop.

%===============================================================================
%> @file
%>
%> @brief Last step of the four-part algorithm in the main loop.
%===============================================================================
%>
%> @brief Last step of the four-part algorithm in the main loop.
%>
%> The main loop repeatedly executes four steps until the parameter
%> <code>problemData.isFinished</code> becomes <code>true</code>.
%> These four steps are:
%>
%>  1. @link swe_2dv/preprocessStep.m @endlink
%>  2. @link swe_2dv/solveStep.m @endlink
%>  3. @link swe_2dv/postprocessStep.m @endlink
%>  4. @link swe_2dv/outputStep.m @endlink
%> 
%> This routine is executed last in each loop iteration and writes output
%> files that can later be visualized using TecPlot, Paraview, or others,
%> depending on the chosen file types in @link swe_2dv/configureProblem.m @endlink.
%>
%> If analytical solution data for @f$h, u^1, u^2@f$ are given, the L2-errors
%> of the current state are evaluated and printed.
%>
%> Furthermore, the current process with respect to the number of executed time
%> steps is printed.
%>
%> @param  problemData  A struct with problem parameters and precomputed
%>                      fields (either filled with initial data or the solution
%>                      from the previous loop iteration), as provided by 
%>                      @link swe_2dv/configureProblem.m @endlink and 
%>                      @link swe_2dv/preprocessProblem.m @endlink. 
%%>                     @f$[\text{struct}]@f$
%> @param  nStep        The current iteration number of the main loop. 
%>
%> @retval problemData  The input struct enriched with post-processed data
%>                      for this loop iteration. @f$[\text{struct}]@f$
%>
%> This file is part of FESTUNG
%>
%> @copyright 2014-2018 Balthasar Reuter, Florian Frank, Vadym Aizinger
%>
%> @author Balthasar Reuter, 2018
%> 
%> @par License
%> @parblock
%> This program is free software: you can redistribute it and/or modify
%> it under the terms of the GNU General Public License as published by
%> the Free Software Foundation, either version 3 of the License, or
%> (at your option) any later version.
%>
%> This program is distributed in the hope that it will be useful,
%> but WITHOUT ANY WARRANTY; without even the implied warranty of
%> MERCHANTABILITY or FITNESS FOR A PARTICULAR PURPOSE.  See the
%> GNU General Public License for more details.
%>
%> You should have received a copy of the GNU General Public License
%> along with this program.  If not, see <http://www.gnu.org/licenses/>.
%> @endparblock
%
function problemData = outputStep(problemData, nStep)
%% Visualization
if mod(nStep-1, problemData.outputFrequency) == 0
  isOutput = false;
  nOutput = (nStep-1) / problemData.outputFrequency;
  
  if problemData.isVisSol
    cLagr = { projectDataDisc2DataLagr1D(problemData.cDiscRK{1, 1}), ...
              projectDataDisc2DataLagrTensorProduct(problemData.cDiscRK{1, 2}), ...
              projectDataDisc2DataLagrTensorProduct(problemData.cDiscRK{2, 3}) };
    visualizeDataLagr1D(problemData.g.g1D, cLagr{1}, { 'h' }, [ problemData.outputBasename '_h' ], nOutput, problemData.outputTypes);
    visualizeDataLagrQuadri(problemData.g, cLagr(2:3), {'u1', 'u2'}, problemData.outputBasename, nOutput, problemData.outputTypes, struct('velocity', {{'u1','u2'}}));
    isOutput = true;
  end % if
  
  if all(isfield(problemData, { 'hCont', 'u1Cont', 'u2Cont' }))
    t = problemData.t(1);
    hCont = problemData.hCont;
    u1Cont = problemData.u1Cont;
    u2Cont = problemData.u2Cont;
        
    if problemData.isVisSol
      problemData.pdExact.cDiscRK{end, 1} = projectFuncCont2DataDisc1D(problemData.pdExact.g.g1D, @(x1) hCont(t, x1), problemData.qOrd, problemData.hatBarM, problemData.basesOnQuad1D);

      problemData.pdExact = problemData.fn_adaptFreeSurface(problemData.pdExact);

      problemData.pdExact.cDiscRK{end, 2} = projectFuncCont2DataDiscQuadri(problemData.pdExact.g, @(x1,x2) u1Cont(t, x1, x2), problemData.qOrd, problemData.pdExact.globM, problemData.basesOnQuad2D);
      problemData.pdExact.cDiscRK{end, 3} = projectFuncCont2DataDiscQuadri(problemData.pdExact.g, @(x1,x2) u2Cont(t, x1, x2), problemData.qOrd, problemData.pdExact.globM, problemData.basesOnQuad2D);

      cLagr = { projectDataDisc2DataLagrTensorProduct(problemData.pdExact.cDiscRK{end, 2}), ...
                projectDataDisc2DataLagrTensorProduct(problemData.pdExact.cDiscRK{end, 3}) };

      visualizeDataLagrQuadri(problemData.pdExact.g, cLagr, {'u1', 'u2'}, [ problemData.outputBasename '_ex' ], nOutput, problemData.outputTypes, struct('velocity', {{'u1','u2'}}));
    end % if
    
    problemData.error = [ computeL2Error1D(problemData.g.g1D, problemData.cDiscRK{1, 1}, ...
                              @(x1) hCont(t, x1), problemData.qOrd + 1, problemData.basesOnQuad1D), ...
                          computeL2ErrorQuadri(problemData.g, problemData.cDiscRK{1, 2}, ...
                              @(x1,x2) u1Cont(t, x1, x2), problemData.qOrd + 1, problemData.basesOnQuad2D), ...
                          computeL2ErrorQuadri(problemData.g, problemData.cDiscRK{2, 3}, ...
                              @(x1,x2) u2Cont(t, x1, x2), problemData.qOrd + 1, problemData.basesOnQuad2D) ];

    fprintf('L2 errors of h, u1, u2 w.r.t. the analytical solution: %g, %g, %g\n', problemData.error);
    isOutput = true;
  end % if
  
  if ~isOutput && nStep > problemData.outputFrequency
    fprintf(repmat('\b', 1, 11));
  end % if
  fprintf('%3.0f %% done\n', nStep / problemData.numSteps * 100);
end % if
end % function

==> 0.4-beta2/swe_2dv/postprocessProblem.m <==
% Performs all post-processing steps. Error evaluation for analytical problems.

%===============================================================================
%> @file
%>
%> @brief Performs all post-processing tasks. Error evaluation for analytical problems.
%===============================================================================
%>
%> @brief Performs all post-processing tasks. Error evaluation for analytical problems.
%>
%> This routine is called after the main loop.
%>
%> @param  problemData  A struct with problem parameters and solution
%>                      vectors. @f$[\text{struct}]@f$
%>
%> @retval problemData  A struct with all necessary parameters and definitions
%>                      for the problem description and precomputed fields.
%>                      @f$[\text{struct}]@f$
%>
%> This file is part of FESTUNG
%>
%> @copyright 2014-2017 Balthasar Reuter, Florian Frank, Vadym Aizinger
%> 
%> @par License
%> @parblock
%> This program is free software: you can redistribute it and/or modify
%> it under the terms of the GNU General Public License as published by
%> the Free Software Foundation, either version 3 of the License, or
%> (at your option) any later version.
%>
%> This program is distributed in the hope that it will be useful,
%> but WITHOUT ANY WARRANTY; without even the implied warranty of
%> MERCHANTABILITY or FITNESS FOR A PARTICULAR PURPOSE.  See the
%> GNU General Public License for more details.
%>
%> You should have received a copy of the GNU General Public License
%> along with this program.  If not, see <http://www.gnu.org/licenses/>.
%> @endparblock
%
function problemData = postprocessProblem(problemData)
%% Adapt mesh to final solution.
problemData = problemData.fn_adaptFreeSurface(problemData);

%% Compute vertical velocity.
problemData.t = problemData.tEnd;
problemData = execin([problemData.problemName filesep 'preprocessSubStep'], problemData, problemData.numSteps + 1, 1);

problemData.cDiscRK{end, 3} = reshape( problemData.globHQup \ ( ...
                                   problemData.globJu{1} + problemData.globJu{2} + problemData.globVeeJu + problemData.globVeeJh + ...
                                   0.5 * (problemData.globVeeJuRiem + problemData.globVeeJhRiem + problemData.globJuhRiem) + ...
                                   problemData.globJuCoupling{1} + problemData.globJwCoupling + problemData.globKh + ...
                                  (problemData.globHQavg + problemData.globVeeP + problemData.globVeePbdr) * reshape(problemData.cDiscRK{end, 2}.', [], 1) ), ...
                              problemData.N, problemData.g.numT ).';

%% Evaluate errors (if analytical solution given).
if all(isfield(problemData, { 'hCont', 'u1Cont', 'u2Cont' }))
  t = problemData.tEnd;
  hCont = problemData.hCont;
  u1Cont = problemData.u1Cont;
  u2Cont = problemData.u2Cont;
  
  problemData.error = [ computeL2Error1D(problemData.g.g1D, problemData.cDiscRK{end, 1}, ...
                            @(x1) hCont(t, x1), problemData.qOrd + 1, problemData.basesOnQuad1D), ...
                        computeL2ErrorQuadri(problemData.g, problemData.cDiscRK{end, 2}, ...
                            @(x1,x2) u1Cont(t, x1, x2), problemData.qOrd + 1, problemData.basesOnQuad2D), ...
                        computeL2ErrorQuadri(problemData.g, problemData.cDiscRK{end, 3}, ...
                            @(x1,x2) u2Cont(t, x1, x2), problemData.qOrd + 1, problemData.basesOnQuad2D) ];

  fprintf('L2 errors of h, u1, u2 w.r.t. the analytical solution: %g, %g, %g\n', problemData.error);
end % if

%% Visualize final state.
if problemData.isVisGrid, visualizeGridQuadri(problemData.g); end

if problemData.isVisSol
  nOutput = ceil(problemData.numSteps / problemData.outputFrequency);
  cLagr = { projectDataDisc2DataLagrTensorProduct(problemData.cDiscRK{end, 2}), ...
            projectDataDisc2DataLagrTensorProduct(problemData.cDiscRK{end, 3}) };
  visualizeDataLagrQuadri(problemData.g, cLagr, {'u1', 'u2'}, problemData.outputBasename, nOutput, problemData.outputTypes, struct('velocity', {{'u1','u2'}}));
end % if

%% Save final state.
t = problemData.tEnd;
hDisc = problemData.cDiscRK{end, 1}; %#ok<NASGU>
u1Disc = problemData.cDiscRK{end, 2}; %#ok<NASGU>
u2Disc = problemData.cDiscRK{end, 3}; %#ok<NASGU>
hotstartFile = [ problemData.outputBasename '.mat' ];
save(hotstartFile, 't', 'hDisc', 'u1Disc', 'u2Disc');
fprintf('Saved hotstart data at t=%g to "%s"\n', t, hotstartFile);
end % function



==> 0.4-beta2/swe_2dv/postprocessStep.m <==
% Third step of the four-part algorithm in the main loop.

%===============================================================================
%> @file
%>
%> @brief Third step of the four-part algorithm in the main loop.
%===============================================================================
%>
%> @brief Third step of the four-part algorithm in the main loop.
%>
%> The main loop repeatedly executes four steps until the parameter
%> <code>problemData.isFinished</code> becomes <code>true</code>.
%> These four steps are:
%>
%>  1. @link swe_2dv/preprocessStep.m @endlink
%>  2. @link swe_2dv/solveStep.m @endlink
%>  3. @link swe_2dv/postprocessStep.m @endlink
%>  4. @link swe_2dv/outputStep.m @endlink
%> 
%> This routine is executed third in each loop iteration.
%> It decides whether the main loop is to be terminated (i.e., the
%> end of the simulation time is reached).
%>
%> @param  problemData  A struct with problem parameters and precomputed
%>                      fields (either filled with initial data or the solution
%>                      from the previous loop iteration), as provided by 
%>                      @link swe_2dv/configureProblem.m @endlink and 
%>                      @link swe_2dv/preprocessProblem.m @endlink. 
%%>                     @f$[\text{struct}]@f$
%> @param  nStep        The current iteration number of the main loop. 
%>
%> @retval problemData  The input struct enriched with post-processed data
%>                      for this loop iteration. @f$[\text{struct}]@f$
%>
%> This file is part of FESTUNG
%>
%> @copyright 2014-2018 Balthasar Reuter, Florian Frank, Vadym Aizinger
%>
%> @author Balthasar Reuter, 2018
%> 
%> @par License
%> @parblock
%> This program is free software: you can redistribute it and/or modify
%> it under the terms of the GNU General Public License as published by
%> the Free Software Foundation, either version 3 of the License, or
%> (at your option) any later version.
%>
%> This program is distributed in the hope that it will be useful,
%> but WITHOUT ANY WARRANTY; without even the implied warranty of
%> MERCHANTABILITY or FITNESS FOR A PARTICULAR PURPOSE.  See the
%> GNU General Public License for more details.
%>
%> You should have received a copy of the GNU General Public License
%> along with this program.  If not, see <http://www.gnu.org/licenses/>.
%> @endparblock
%
function problemData = postprocessStep(problemData, nStep)
problemData.isFinished = nStep >= problemData.numSteps;
end % function


==> 0.4-beta2/swe_2dv/postprocessSubStep.m <==
% Third step of the three-part substepping algorithm for each Runge-Kutta stage.

%===============================================================================
%> @file
%>
%> @brief Third step of the three-part substepping algorithm for each Runge-Kutta stage.
%===============================================================================
%>
%> @brief Third step of the three-part substepping algorithm for each Runge-Kutta stage.
%>
%> The routine iterateSubSteps() repeatedly executes three steps until the 
%> parameter <tt>problemData.isSubSteppingFinished</tt> becomes 
%> <tt>true</tt>.
%> These three steps are:
%>
%>  1. @link swe_2dv/preprocessSubStep.m @endlink
%>  2. @link swe_2dv/solveSubStep.m @endlink
%>  3. @link swe_2dv/postprocessSubStep.m @endlink
%> 
%> This routine is executed third in each loop iteration.
%> It decides whether the substepping is finished and updates
%> <tt>problemData.isSubSteppingFinished</tt> accordingly.
%>
%> @param  problemData  A struct with problem parameters and precomputed
%>                      fields (either filled with initial data or the solution
%>                      from the previous loop iteration), as provided by 
%>                      @link swe_2dv/configureProblem.m @endlink and 
%>                      @link swe_2dv/preprocessProblem.m @endlink. 
%%>                     @f$[\text{struct}]@f$
%> @param  nStep        The current iteration number of the main loop. 
%> @param  nSubStep     The current iteration number of the substepping.
%>
%> @retval problemData  The input struct enriched with postprocessed data
%>                      for this loop iteration. @f$[\text{struct}]@f$
%>
%> This file is part of FESTUNG
%>
%> @copyright 2014-2018 Balthasar Reuter, Florian Frank, Vadym Aizinger
%>
%> @author Balthasar Reuter, 2018
%> 
%> @par License
%> @parblock
%> This program is free software: you can redistribute it and/or modify
%> it under the terms of the GNU General Public License as published by
%> the Free Software Foundation, either version 3 of the License, or
%> (at your option) any later version.
%>
%> This program is distributed in the hope that it will be useful,
%> but WITHOUT ANY WARRANTY; without even the implied warranty of
%> MERCHANTABILITY or FITNESS FOR A PARTICULAR PURPOSE.  See the
%> GNU General Public License for more details.
%>
%> You should have received a copy of the GNU General Public License
%> along with this program.  If not, see <http://www.gnu.org/licenses/>.
%> @endparblock
%
function problemData = postprocessSubStep(problemData, nStep, nSubStep) %#ok<INUSL>
problemData.isSubSteppingFinished = nSubStep >= length(problemData.omega);
end % function


==> 0.4-beta2/swe_2dv/preprocessProblem.m <==
% Performs all pre-processing steps, such as grid generation, assembly of
% stationary blocks, etc. for the problem solution.

%===============================================================================
%> @file
%>
%> @brief Performs all pre-processing tasks, such as grid generation, assembly 
%>        of stationary blocks, etc. for the problem solution.
%===============================================================================
%>
%> @brief Performs all pre-processing steps, such as grid generation, assembly 
%>        of stationary blocks, etc. for the problem solution.
%>
%> This routine is called after swe_2dv/configureProblem.m .
%>
%> This step consists of grid generation, computation of derived
%> data structures, pre-computation of often needed values (e.g., basis
%> functions on quadrature points), and assembly of time-independent matrix
%> blocks.
%>
%>
%> @param  problemData  A struct with problem parameters and precomputed
%>                      fields, as provided by swe_2dv/configureProblem.m. 
%>                      @f$[\text{struct}]@f$
%>
%> @retval problemData  A struct with all necessary parameters and definitions
%>                      for the problem description and precomputed fields.
%>                      @f$[\text{struct}]@f$
%>
%> This file is part of FESTUNG
%>
%> @copyright 2014-2018 Balthasar Reuter, Florian Frank, Vadym Aizinger
%>
%> @author Balthasar Reuter, 2018
%> 
%> @par License
%> @parblock
%> This program is free software: you can redistribute it and/or modify
%> it under the terms of the GNU General Public License as published by
%> the Free Software Foundation, either version 3 of the License, or
%> (at your option) any later version.
%>
%> This program is distributed in the hope that it will be useful,
%> but WITHOUT ANY WARRANTY; without even the implied warranty of
%> MERCHANTABILITY or FITNESS FOR A PARTICULAR PURPOSE.  See the
%> GNU General Public License for more details.
%>
%> You should have received a copy of the GNU General Public License
%> along with this program.  If not, see <http://www.gnu.org/licenses/>.
%> @endparblock
%
function problemData = preprocessProblem(problemData)

%% Function handles for time stepping
[~, ~, ~, subStepList] = getStepLists();
problemData.subStepHandles = getStepHandles(problemData.problemName, subStepList);

%% Globally constant parameters.
problemData.N = (problemData.p + 1)^2;  % number of local DOFs on trapezoidals
problemData.barN = problemData.p + 1;  % number of local DOFs on intervals
problemData.tau = (problemData.tEnd - problemData.t0) / problemData.numSteps;  % time step size
problemData.isBottomFriction = ~strcmp(problemData.bottomFriction, 'none');

%% Triangulation.
problemData.g = problemData.generateGrid(problemData.numElem);
problemData.g.g1D = problemData.generateGrid1D(problemData.numElem(1), problemData.g);

%% Additional 2D mesh data: [K x 4] marker for local edges
% Edges that are horizontal or vertical
problemData.g.markE0Th = [ true(problemData.g.numT, 2), false(problemData.g.numT, 2) ];
problemData.g.markE0Tv = ~problemData.g.markE0Th;

% Interior edges
problemData.g.markE0Tint = problemData.generateMarkE0Tint(problemData.g); 

% Vertical boundary edges
problemData.g.markE0Tbdr = sparse(~problemData.g.markE0Tint & problemData.g.markE0Tv); 

% Bottom boundary edges
problemData.g.markE0TbdrBot = sparse(problemData.generateMarkE0TbdrBot(problemData.g));

% Top boundary edges
problemData.g.markE0TbdrTop = sparse(problemData.generateMarkE0TbdrTop(problemData.g));

% Coupling boundary edges
problemData.g.markE0TbdrCoupling = sparse(problemData.generateMarkE0TbdrCoupling(problemData.g));

% Prescribed horizontal velocity
problemData.g.markE0TbdrU = sparse(problemData.generateMarkE0TbdrU(problemData.g));

% Prescribed water height
problemData.g.markE0TbdrH = sparse(problemData.generateMarkE0TbdrH(problemData.g));

% Prescribed diffusion
problemData.g.markE0TbdrQ = sparse(problemData.generateMarkE0TbdrQ(problemData.g));

% Boundary edges with Riemann solver applied
problemData.g.markE0TbdrRiem = sparse(problemData.generateMarkE0TbdrRiem(problemData.g));

assert(~any(problemData.g.markE0Th(:) & problemData.g.markE0TbdrRiem(:)), ...
       'Riemann solver for horizontal boundaries is not implemented!')
assert(nnz(problemData.g.markE0TbdrRiem & ~(problemData.g.markE0TbdrU | problemData.g.markE0TbdrH)) == 0, ...
       'Riemann solver specified for boundaries without Dirichlet data for U or H')

%% Additional 1D mesh data: [barK x 2] marker for local edges
% Interior vertices
problemData.g.g1D.markV0Tint = problemData.g.g1D.markT2DT.' * double(problemData.g.markE0Tint(:, [4 3])) > 0;

% Boundary vertices
problemData.g.g1D.markV0Tbdr = problemData.g.g1D.markT2DT.' * double(problemData.g.markE0Tbdr(:, [4 3])) > 0;

problemData.g.g1D.markV0TbdrU = problemData.g.g1D.markT2DT.' * double(problemData.g.markE0TbdrU(:, [4 3])) > 0;
problemData.g.g1D.markV0TbdrH = problemData.g.g1D.markT2DT.' * double(problemData.g.markE0TbdrH(:, [4 3])) > 0;

% Boundary vertices with Riemann solver applied
problemData.g.g1D.markV0TbdrRiem = problemData.g.g1D.markT2DT.' * double(problemData.g.markE0TbdrRiem(:, [4 3])) > 0;

%% Function handles for problem-specific functions
problemData.fn_adaptFreeSurface = getFunctionHandle([problemData.problemName filesep 'adaptFreeSurface']);
problemData.fn_assembleMatEdgeQuadriHorizPhiPhiNuBottomUp = getFunctionHandle([problemData.problemName filesep 'assembleMatEdgeQuadriHorizPhiPhiNuBottomUp']);
problemData.fn_assembleMatEdgeQuadriVertPhiPhiFuncDisc1DNuHeight = getFunctionHandle([problemData.problemName filesep 'assembleMatEdgeQuadriVertPhiPhiFuncDisc1DNuHeight']);
problemData.fn_assembleMatEdgeQuadriVertPhiIntPhiIntFuncDisc1DIntNuHeight = getFunctionHandle([problemData.problemName filesep 'assembleMatEdgeQuadriVertPhiIntPhiIntFuncDisc1DIntNuHeight']);
problemData.fn_assembleMatElem1DDphiPhiFuncDiscHeight = getFunctionHandle([problemData.problemName filesep 'assembleMatElem1DDphiPhiFuncDiscHeight']);
problemData.fn_assembleMatV0T1DPhiPhiFuncDiscNuHeight = getFunctionHandle([problemData.problemName filesep 'assembleMatV0T1DPhiPhiFuncDiscNuHeight']);
problemData.fn_assembleMatV0T1DPhiIntPhiIntFuncDiscIntNuHeight = getFunctionHandle([problemData.problemName filesep 'assembleMatV0T1DPhiIntPhiIntFuncDiscIntNuHeight']);
problemData.fn_assembleVecEdgeQuadriVertPhiIntFuncContHeightNu = getFunctionHandle([problemData.problemName filesep 'assembleVecEdgeQuadriVertPhiIntFuncContHeightNu']);
problemData.fn_assembleVecEdgeQuadriVertPhiIntFuncDiscIntHeightNu = getFunctionHandle([problemData.problemName filesep 'assembleVecEdgeQuadriVertPhiIntFuncDiscIntHeightNu']);
problemData.fn_assembleVecV0T1DPhiIntFuncContNuHeight = getFunctionHandle([problemData.problemName filesep 'assembleVecV0T1DPhiIntFuncContNuHeight']);
problemData.fn_assembleVecV0T1DPhiIntFuncDiscIntNuHeight = getFunctionHandle([problemData.problemName filesep 'assembleVecV0T1DPhiIntFuncDiscIntNuHeight']);

%% Configuration output.
fprintf('-------------------------------------------------------------------------------------------\n');
fprintf('Running problem "%s" with testcase "%s".\n', problemData.problemName, problemData.testcase);
fprintf('Computing with polynomial order %d (%d local DOFs) on %d x %d (%d) trapezoids.\n', ...
        problemData.p, problemData.N, problemData.numElem(1), problemData.numElem(2), problemData.g.numT);
fprintf('%d time steps from t = %g to %g.\n', problemData.numSteps, problemData.t0, problemData.tEnd);
fprintf('-------------------------------------------------------------------------------------------\n');

%% Lookup tables for basis function.
assert(problemData.qOrd <= problemData.qOrdMax, 'Maximum requested order of quadrature rule must be greater than or equal to qOrd')
problemData.basesOnQuad1D = computeBasesOnQuad1D(problemData.p, struct, problemData.qOrd : problemData.qOrdMax+1);
problemData.basesOnQuad2D = computeBasesOnQuadTensorProduct(problemData.p, struct, problemData.qOrd : problemData.qOrdMax+1);

%% Computation of matrices on the reference element.
problemData.hatM = integrateRefElemQuadriPhiPhi(problemData.N, problemData.basesOnQuad2D, problemData.qOrd);
problemData.hatG = integrateRefElemQuadriDphiPhiPhi(problemData.N, problemData.basesOnQuad2D, problemData.qOrd);
problemData.hatH = integrateRefElemQuadriDphiPhi(problemData.N, problemData.basesOnQuad2D, problemData.qOrd);
problemData.hatQdiag = integrateRefEdgePhiIntPhiInt(problemData.N, problemData.basesOnQuad2D, problemData.qOrd);
problemData.hatQoffdiag = integrateRefEdgePhiIntPhiExt(problemData.N, problemData.basesOnQuad2D, problemData.qOrd);
problemData.hatRdiag = integrateRefEdgePhiIntPhiIntPhiInt(problemData.N, problemData.basesOnQuad2D, problemData.qOrd);
problemData.hatRoffdiag = integrateRefEdgePhiIntPhiExtPhiExt(problemData.N, problemData.basesOnQuad2D, problemData.qOrd);
problemData.hatSdiag = integrateRefEdgePhiIntPerQuad(problemData.N, problemData.basesOnQuad2D, problemData.qOrd);

problemData.hatBarM = integrateRefElem1DPhiPhi(problemData.barN, problemData.qOrd, problemData.basesOnQuad1D);
problemData.hatBarG = integrateRefElem1DDphiPhiPhiPerQuad(problemData.barN, problemData.qOrd, problemData.basesOnQuad1D);
problemData.hatBarSdiag = integrateRefEdgeQuadriPhi1DIntPerQuad(problemData.barN, problemData.qOrd, problemData.basesOnQuad1D);
problemData.hatBarPdiag = computePhiIntPhiIntPhiIntV0T1D(problemData.barN, problemData.qOrd, problemData.basesOnQuad1D);
problemData.hatBarPoffdiag = computePhiIntPhiExtPhiExtV0T1D(problemData.barN, problemData.qOrd, problemData.basesOnQuad1D);

problemData.hatVeeH = integrateRefElemQuadriDphiPhi1D([problemData.N problemData.barN], problemData.qOrd, problemData.basesOnQuad2D, problemData.basesOnQuad1D);
problemData.hatVeeQdiag = integrateRefEdgeQuadriPhiIntPhi1DInt([problemData.N problemData.barN], problemData.qOrd, problemData.basesOnQuad2D, problemData.basesOnQuad1D);
problemData.hatVeeQoffdiag = integrateRefEdgeQuadriPhiIntPhi1DExt([problemData.N problemData.barN], problemData.qOrd, problemData.basesOnQuad2D, problemData.basesOnQuad1D);
problemData.hatVeePdiag = integrateRefEdgeQuadriPhiIntPhiIntPhi1DInt([problemData.N problemData.barN], problemData.qOrd, problemData.basesOnQuad2D, problemData.basesOnQuad1D);
problemData.hatVeePoffdiag = integrateRefEdgeQuadriPhiIntPhiExtPhi1DExt([problemData.N problemData.barN], problemData.qOrd, problemData.basesOnQuad2D, problemData.basesOnQuad1D);

%% One-dimensional mass matrix in free-surface equation 
problemData.globBarM = assembleMatElemPhiPhi(problemData.g.g1D, problemData.hatBarM);

%% Empty vectors and matrices for coupled problem
problemData.globJuCoupling = { sparse(problemData.g.numT * problemData.N, 1), sparse(problemData.g.numT * problemData.N, 1) };
problemData.globJwCoupling = sparse(problemData.g.numT * problemData.N, 1);
problemData.globJuuCoupling = { sparse(problemData.g.numT * problemData.N, 1), sparse(problemData.g.numT * problemData.N, 1) };
end % function

==> 0.4-beta2/swe_2dv/preprocessStep.m <==
% First step of the four-part algorithm in the time stepping loop.

%===============================================================================
%> @file
%>
%> @brief First step of the four-part algorithm in the time stepping loop. 
%===============================================================================
%>
%> @brief First step of the four-part algorithm in the time stepping loop. 
%>
%> The main loop repeatedly executes four steps until the parameter
%> <code>problemData.isFinished</code> becomes <code>true</code>.
%> These four steps are:
%>
%>  1. @link swe_2dv/preprocessStep.m @endlink
%>  2. @link swe_2dv/solveStep.m @endlink
%>  3. @link swe_2dv/postprocessStep.m @endlink
%>  4. @link swe_2dv/outputStep.m @endlink
%> 
%> This routine is executed first in each loop iteration.
%> It takes triggers the adaptation of the free surface (see swe_2dv/adaptFreeSurface.m)
%> and initializes the solution vectors for the Runge-Kutta method.
%>
%> @param  problemData  A struct with problem parameters and precomputed
%>                      fields (either filled with initial data or the solution
%>                      from the previous loop iteration), as provided by 
%>                      @link swe_2dv/configureProblem.m @endlink and 
%>                      @link swe_2dv/preprocessProblem.m @endlink. 
%%>                     @f$[\text{struct}]@f$
%> @param  nStep        The current iteration number of the main loop. 
%>
%> @retval problemData  The input struct without any modifications.
%>                      @f$[\text{struct}]@f$
%>
%> This file is part of FESTUNG
%>
%> @copyright 2014-2018 Balthasar Reuter, Florian Frank, Vadym Aizinger
%>
%> @author Balthasar Reuter, 2018
%> 
%> @par License
%> @parblock
%> This program is free software: you can redistribute it and/or modify
%> it under the terms of the GNU General Public License as published by
%> the Free Software Foundation, either version 3 of the License, or
%> (at your option) any later version.
%>
%> This program is distributed in the hope that it will be useful,
%> but WITHOUT ANY WARRANTY; without even the implied warranty of
%> MERCHANTABILITY or FITNESS FOR A PARTICULAR PURPOSE.  See the
%> GNU General Public License for more details.
%>
%> You should have received a copy of the GNU General Public License
%> along with this program.  If not, see <http://www.gnu.org/licenses/>.
%> @endparblock
%
function problemData = preprocessStep(problemData, nStep)
% Apply mesh adaptation to free surface movement
problemData = problemData.fn_adaptFreeSurface(problemData);

% Copy last time step
problemData.cDiscRK(1, :) = problemData.cDiscRK(end, :);
end % function

==> 0.4-beta2/swe_2dv/preprocessSubStep.m <==
% Preprocessing of the Runge-Kutta step.

%===============================================================================
%> @file
%>
%> @brief Preprocessing of the Runge-Kutta step.
%===============================================================================
%>
%> @brief Preprocessing of the Runge-Kutta step.
%>
%> The routine iterateSubSteps() repeatedly executes three steps until the 
%> parameter <tt>problemData.isSubSteppingFinished</tt> becomes 
%> <tt>true</tt>.
%> These three steps are:
%>
%>  1. @link swe_2dv/preprocessSubStep.m @endlink
%>  2. @link swe_2dv/solveSubStep.m @endlink
%>  3. @link swe_2dv/postprocessSubStep.m @endlink
%> 
%> This routine is executed first in each loop iteration.
%> It takes care of the assembly of time-dependent matrices and right hand
%> side vectors. Furthermore, it evaluates the boundary conditions for the 
%> current Runge-Kutta step.
%>
%> @param  problemData  A struct with problem parameters and precomputed
%>                      fields (either filled with initial data or the solution
%>                      from the previous loop iteration), as provided by 
%>                      @link swe_2dv/configureProblem.m @endlink and 
%>                      @link swe_2dv/preprocessProblem.m @endlink. 
%%>                     @f$[\text{struct}]@f$
%> @param  nStep        The current iteration number of the main loop. 
%> @param  nSubStep     The current iteration number of the substepping.
%>
%> @retval problemData  The input struct enriched with preprocessed data
%>                      for this loop iteration. @f$[\text{struct}]@f$
%>
%> This file is part of FESTUNG
%>
%> @copyright 2014-2018 Balthasar Reuter, Florian Frank, Vadym Aizinger
%>
%> @author Balthasar Reuter, 2018
%> 
%> @par License
%> @parblock
%> This program is free software: you can redistribute it and/or modify
%> it under the terms of the GNU General Public License as published by
%> the Free Software Foundation, either version 3 of the License, or
%> (at your option) any later version.
%>
%> This program is distributed in the hope that it will be useful,
%> but WITHOUT ANY WARRANTY; without even the implied warranty of
%> MERCHANTABILITY or FITNESS FOR A PARTICULAR PURPOSE.  See the
%> GNU General Public License for more details.
%>
%> You should have received a copy of the GNU General Public License
%> along with this program.  If not, see <http://www.gnu.org/licenses/>.
%> @endparblock
%
function problemData = preprocessSubStep(problemData, nStep, nSubStep) %#ok<INUSL>
t = problemData.t(nSubStep);
K = problemData.g.numT;
barK = problemData.g.g1D.numT;

[Q,~] = quadRule1D(problemData.qOrd); numQuad1D = length(Q);

%% Algebraic right hand sides and boundary conditions.
fuCont = problemData.fuCont;
fhCont = problemData.fhCont;

hDCont = problemData.hDCont;
u1DCont = problemData.u1DCont;
u2DCont = problemData.u2DCont;
qDCont = { @(x1,x2) problemData.q1DCont(t,x1,x2); @(x1,x2) problemData.q2DCont(t,x1,x2) };

%% L2-projections of algebraic coefficients and right hand side.
if iscell(problemData.DCont)
  DDisc = cellfun(@(c) projectFuncCont2DataDiscQuadri(problemData.g, @(x1,x2) c(t,x1,x2), problemData.qOrd, ...
                         problemData.globM, problemData.basesOnQuad2D), problemData.DCont, 'UniformOutput', false);
else
  DDisc = projectFuncCont2DataDiscQuadri(problemData.g, @(x1,x2) problemData.DCont(t,x1,x2), problemData.qOrd, ...
                         problemData.globM, problemData.basesOnQuad2D);
end % if
problemData.globLu = reshape(projectFuncCont2DataDiscQuadri(problemData.g, @(x1,x2) fuCont(t,x1,x2), problemData.qOrd, problemData.globM, problemData.basesOnQuad2D).', [], 1);
problemData.globLh = reshape(projectFuncCont2DataDisc1D(problemData.g.g1D, @(x1) fhCont(t,x1), problemData.qOrd, problemData.hatBarM, problemData.basesOnQuad1D).', [], 1);

%% Compute depth integrated velocity and water height in surface nodes.
barU1Disc = { zeros(problemData.g.g1D.numT, problemData.barN), zeros(problemData.g.g1D.numT, problemData.barN) };
for s = 1 : 2
  for j = 1 : problemData.barN
    i = mapTensorProductIndex(j, 1);
    barU1Disc{s}(:, j) = problemData.g.g1D.markT2DT.' * (problemData.cDiscRK{nSubStep, 2}(:,i) .* problemData.g.J0T{s}(:,2,2));
  end % for j
end % for s
hSmooth_hV0T1D = problemData.hSmoothV0T1D ./ (problemData.cDiscRK{nSubStep, 1} * problemData.basesOnQuad1D.phi0D{problemData.qOrd});
hSmooth_hDV0T1D = problemData.hSmoothV0T1D ./ hDCont(t, problemData.g.g1D.coordV0T(:,:,1));

%% Assembly of time-dependent matrices and vectors in momentum equation.
% Advection element integral (II)
globE = assembleMatElemDphiPhiFuncDisc(problemData.g, problemData.hatG, problemData.cDiscRK{nSubStep, 2});

% Advection interior edge integrals (averaging uu, uw) (VI)
markE0T = problemData.g.markE0Tint | (problemData.g.markE0TbdrRiem & problemData.g.markE0TbdrU);
globP = assembleMatEdgePhiPhiFuncDiscNu(problemData.g, markE0T, problemData.hatRdiag, problemData.hatRoffdiag, problemData.cDiscRK{nSubStep, 2});

% Advection boundary edge integral (uu) without prescribed Dirichlet data for u
markE0T = problemData.g.markE0TbdrTop | (problemData.g.markE0Tbdr & ~problemData.g.markE0TbdrU);
globPbdr = assembleMatEdgePhiIntPhiIntFuncDiscIntNu(problemData.g, markE0T, problemData.hatRdiag, problemData.cDiscRK{nSubStep, 2});

% Advection boundary edge integral (uu) with prescribed Dirichlet data for u 
globJbot = assembleVecEdgePhiIntFuncContNu(problemData.g, ~problemData.isCoupling & problemData.g.markE0TbdrBot, { @(x1,x2) u1DCont(t,x1,x2).^2, @(x1,x2) u1DCont(t,x1,x2) .* u2DCont(t,x1,x2) }, problemData.N, problemData.basesOnQuad2D, problemData.qOrd);
globJuu = assembleVecEdgePhiIntFuncContNu(problemData.g, ~problemData.g.markE0TbdrRiem & problemData.g.markE0TbdrU, @(x1,x2) u1DCont(t,x1,x2).^2, problemData.N, problemData.basesOnQuad2D, problemData.qOrd);
globJuuRiem = assembleVecEdgePhiIntFuncContNu(problemData.g, problemData.g.markE0TbdrRiem & problemData.g.markE0TbdrU, @(x1,x2) u1DCont(t,x1,x2).^2, problemData.N, problemData.basesOnQuad2D, problemData.qOrd);

% Advection boundary edge integral (gh) with prescribed Dirichlet data for h (VI)
globJh = assembleVecEdgePhiIntFuncContNu(problemData.g, ~problemData.g.markE0TbdrRiem & problemData.g.markE0TbdrH, @(x1,x2) hDCont(t, x1), problemData.N, problemData.basesOnQuad2D, problemData.qOrd);
globJhRiem = assembleVecEdgePhiIntFuncContNu(problemData.g, problemData.g.markE0TbdrRiem & problemData.g.markE0TbdrH, @(x1,x2) hDCont(t, x1), problemData.N, problemData.basesOnQuad2D, problemData.qOrd);

% Diffusion element integral 
globG = assembleMatElemDphiPhiFuncDisc(problemData.g, problemData.hatG, DDisc);

% Diffusion interior edge integral 
globR = assembleMatEdgePhiPhiFuncDiscNu(problemData.g, problemData.g.markE0Tint, problemData.hatRdiag, problemData.hatRoffdiag, DDisc);

% Diffusion boundary edge integral without prescribed Dirichlet data 
markE0T = (~problemData.isBottomFriction & problemData.g.markE0TbdrBot) | (problemData.g.markE0Tbdr & ~problemData.g.markE0TbdrQ);
globRbdr = assembleMatEdgePhiIntPhiIntFuncDiscIntNu(problemData.g, markE0T, problemData.hatRdiag, DDisc);

% Diffusion boundary edge integral with prescribed Dirichlet data 
markE0T = problemData.g.markE0TbdrQ | problemData.g.markE0TbdrTop;
globJq = assembleVecEdgePhiIntFuncContNu(problemData.g, markE0T, qDCont, problemData.N, problemData.basesOnQuad2D, problemData.qOrd);

%% Assembly of bottom friction term
globJfric = zeros(K * problemData.N, 1);
if problemData.isBottomFriction
  u1Q0E0T = zeros(K, 4, numQuad1D);
  u1Q0E0T(problemData.g.markE0TbdrBot, 1, :) = problemData.cDiscRK{nSubStep, 2}(problemData.g.markE0TbdrBot, :) * problemData.basesOnQuad2D.phi1D{problemData.qOrd}(:, :, 1).';
   
  switch problemData.bottomFriction
    case 'linear'
      valOnQuad = -problemData.CfConst * u1Q0E0T;
      
    case 'quadratic'
      valOnQuad = -problemData.CfConst * abs(u1Q0E0T) .* u1Q0E0T;
      
    otherwise
      error('Invalid bottom friction type')
  end % switch
  
  globJfric = assembleVecEdgePhiIntVal(problemData.g, problemData.g.markE0TbdrBot, valOnQuad, problemData.N, problemData.basesOnQuad2D, problemData.qOrd);
end % if

%% Put together matrices and vectors
problemData.globEP = cellfun(@(E, P, Pbdr) E - P - Pbdr, globE, globP, globPbdr, 'UniformOutput', false);
problemData.globGR = cellfun(@(G, R, Rbdr) G - R - Rbdr, globG, globR, globRbdr, 'UniformOutput', false);
problemData.globJ = globJfric + globJbot{1} + globJbot{2} + globJuu{1} + 0.5 * globJuuRiem{1} + problemData.gConst * (globJh{1} + 0.5 * globJhRiem{1}) + globJq{1} + globJq{2};

%% Assembly of time-dependent vectors in flux and continuity equation.
% Boundary edge integrals with prescribed Dirichlet data for u
markE0T = (~problemData.g.markE0TbdrRiem & problemData.g.markE0TbdrU) | (~problemData.isCoupling & problemData.g.markE0TbdrBot);
problemData.globJu = assembleVecEdgePhiIntFuncContNu(problemData.g, markE0T, { @(x1,x2) u1DCont(t,x1,x2), @(x1,x2) u2DCont(t,x1,x2) }, problemData.N, problemData.basesOnQuad2D, problemData.qOrd);
markE0T = problemData.g.markE0TbdrU | (~problemData.isCoupling & problemData.g.markE0TbdrBot);
problemData.globJuFlux = assembleVecEdgePhiIntFuncContNu(problemData.g, markE0T, @(x1,x2) u1DCont(t,x1,x2), problemData.N, problemData.basesOnQuad2D, problemData.qOrd);

%% Assembly of time-dependent matrices and vectors in continuity equation.
% Interior edge integrals (averaging uh/Hs)
markE0T = (problemData.g.markE0Tint & problemData.g.markE0Tv) | (problemData.g.markE0TbdrRiem & (problemData.g.markE0TbdrU | problemData.g.markE0TbdrH));
problemData.globVeeP = problemData.fn_assembleMatEdgeQuadriVertPhiPhiFuncDisc1DNuHeight(problemData.g, problemData.g.g1D, problemData.cDiscRK{nSubStep, 1}, problemData.hSmoothV0T1D, markE0T, problemData.hatVeePdiag, problemData.hatVeePoffdiag);

% Boundary edge integrals with no prescribed Dirichlet and Riemann solver for u and h
markE0T = problemData.g.markE0Tbdr & ~(problemData.g.markE0TbdrU | problemData.g.markE0TbdrH);
problemData.globVeePbdr = problemData.fn_assembleMatEdgeQuadriVertPhiIntPhiIntFuncDisc1DIntNuHeight(problemData.g, problemData.g.g1D, problemData.cDiscRK{nSubStep, 1}, problemData.hSmoothV0T1D, markE0T, problemData.hatVeePdiag);

% Boundary edge integrals with prescribed Dirichlet data and Riemann solver for u and h 
problemData.globJuhRiem = problemData.fn_assembleVecEdgeQuadriVertPhiIntFuncContHeightNu(problemData.g, problemData.g.g1D, problemData.g.markE0TbdrRiem & problemData.g.markE0TbdrU & problemData.g.markE0TbdrH, @(x1,x2) u1DCont(t,x1,x2) .* hDCont(t,x1), problemData.hSmoothV0T1D, problemData.N, problemData.qOrd, problemData.basesOnQuad2D);

% Boundary edge integrals with prescribed Dirichlet Data and no Riemann solver for u or h but not both
markE0T = problemData.g.markE0Tbdr & ~problemData.g.markE0TbdrRiem & problemData.g.markE0TbdrU & ~problemData.g.markE0TbdrH;
problemData.globVeeJu = problemData.fn_assembleVecEdgeQuadriVertPhiIntFuncContHeightNu(problemData.g, problemData.g.g1D, markE0T, @(x1,x2) u1DCont(t,x1,x2), hSmooth_hV0T1D, problemData.N, problemData.qOrd, problemData.basesOnQuad2D);
markE0T = problemData.g.markE0Tbdr & ~problemData.g.markE0TbdrRiem & ~problemData.g.markE0TbdrU & problemData.g.markE0TbdrH;
problemData.globVeeJh = problemData.fn_assembleVecEdgeQuadriVertPhiIntFuncDiscIntHeightNu(problemData.g, problemData.g.g1D, markE0T, problemData.cDiscRK{nSubStep, 2}, hSmooth_hDV0T1D, problemData.N, problemData.qOrd, problemData.basesOnQuad2D);

% Boundary edge integrals with prescribed Dirichlet Data and Riemann solver for u or h but not both
markE0T = problemData.g.markE0TbdrRiem & problemData.g.markE0TbdrU & ~problemData.g.markE0TbdrH;
problemData.globVeeJuRiem = problemData.fn_assembleVecEdgeQuadriVertPhiIntFuncContHeightNu(problemData.g, problemData.g.g1D, markE0T, @(x1,x2) u1DCont(t,x1,x2), hSmooth_hV0T1D, problemData.N, problemData.qOrd, problemData.basesOnQuad2D);
markE0T = problemData.g.markE0TbdrRiem & ~problemData.g.markE0TbdrU & problemData.g.markE0TbdrH;
problemData.globVeeJhRiem = problemData.fn_assembleVecEdgeQuadriVertPhiIntFuncDiscIntHeightNu(problemData.g, problemData.g.g1D, markE0T, problemData.cDiscRK{nSubStep, 2}, hSmooth_hDV0T1D, problemData.N, problemData.qOrd, problemData.basesOnQuad2D);

%% Assembly of time-dependent matrices and vectors in free-surface equation.
% Element integrals (uh/Hs) in free surface equation
problemData.globBarG = problemData.fn_assembleMatElem1DDphiPhiFuncDiscHeight(barU1Disc, problemData.hSmoothQ0T1D, problemData.hatBarG);

% Interior edge integrals (averaging uh/Hs)
markV0TbdrUoH = problemData.g.g1D.markV0TbdrU | problemData.g.g1D.markV0TbdrH;
markV0T = problemData.g.g1D.markV0Tint | (problemData.g.g1D.markV0TbdrRiem & markV0TbdrUoH);
problemData.globBarP = problemData.fn_assembleMatV0T1DPhiPhiFuncDiscNuHeight(problemData.g.g1D, barU1Disc, problemData.hSmoothV0T1D, markV0T, problemData.hatBarPdiag, problemData.hatBarPoffdiag);

% Boundary edge integrals without prescribed Dirichlet data
markV0T = problemData.g.g1D.markV0Tbdr & ~markV0TbdrUoH;
problemData.globBarPbdr = problemData.fn_assembleMatV0T1DPhiIntPhiIntFuncDiscIntNuHeight(problemData.g.g1D, barU1Disc, problemData.hSmoothV0T1D, markV0T, problemData.hatBarPdiag);

% Boundary edge integrals with prescribed Dirichlet data for uh
markV0T = ~problemData.g.markE0TbdrRiem & problemData.g.markE0TbdrU & problemData.g.markE0TbdrH;
problemData.globBarJuh = problemData.fn_assembleVecV0T1DPhiIntFuncContNuHeight(problemData.g, problemData.g.g1D, markV0T, @(x1,x2) u1DCont(t,x1,x2) .* hDCont(t,x1), problemData.hSmoothV0T1D, problemData.barN, problemData.qOrd, problemData.basesOnQuad1D);
markV0T = problemData.g.markE0TbdrRiem & problemData.g.markE0TbdrU & problemData.g.markE0TbdrH;
problemData.globBarJuhRiem = problemData.fn_assembleVecV0T1DPhiIntFuncContNuHeight(problemData.g, problemData.g.g1D, markV0T, @(x1,x2) u1DCont(t,x1,x2) .* hDCont(t,x1), problemData.hSmoothV0T1D, problemData.barN, problemData.qOrd, problemData.basesOnQuad1D);

% Boundary edge integrals with prescribed Dirichlet data for u1
markV0T = ~problemData.g.markE0TbdrRiem & problemData.g.markE0TbdrU & ~problemData.g.markE0TbdrH;
problemData.globBarJu = problemData.fn_assembleVecV0T1DPhiIntFuncContNuHeight(problemData.g, problemData.g.g1D, markV0T, @(x1,x2) u1DCont(t,x1,x2), hSmooth_hV0T1D, problemData.barN, problemData.qOrd, problemData.basesOnQuad1D);
markV0T = problemData.g.markE0TbdrRiem & problemData.g.markE0TbdrU & ~problemData.g.markE0TbdrH;
problemData.globBarJuRiem = problemData.fn_assembleVecV0T1DPhiIntFuncContNuHeight(problemData.g, problemData.g.g1D, markV0T, @(x1,x2) u1DCont(t,x1,x2), hSmooth_hV0T1D, problemData.barN, problemData.qOrd, problemData.basesOnQuad1D);

% Boundary edge integrals with prescribed Dirichlet data for h
markV0T = ~problemData.g.g1D.markV0TbdrRiem & ~problemData.g.g1D.markV0TbdrU & problemData.g.g1D.markV0TbdrH;
problemData.globBarJh = problemData.fn_assembleVecV0T1DPhiIntFuncDiscIntNuHeight(problemData.g.g1D, markV0T, barU1Disc, hSmooth_hDV0T1D, problemData.barN, problemData.qOrd, problemData.basesOnQuad1D);
markV0T = problemData.g.g1D.markV0TbdrRiem & ~problemData.g.g1D.markV0TbdrU & problemData.g.g1D.markV0TbdrH;
problemData.globBarJhRiem = problemData.fn_assembleVecV0T1DPhiIntFuncDiscIntNuHeight(problemData.g.g1D, markV0T, barU1Disc, hSmooth_hDV0T1D, problemData.barN, problemData.qOrd, problemData.basesOnQuad1D);

%% Assembly of jump terms in Lax-Friedrichs Riemann-solver.

% Horizontal velocity from interior and neighboring element in quadrature points of edges
u1Q0E0Tint = zeros(K * numQuad1D, 2); % cDisc{2} in quad points of edges
u1Q0E0TE0T = zeros(K * numQuad1D, 2); % cDisc{2} of neighboring element in quad points of edges
u1Q0E0TbdrRiem = zeros(K * numQuad1D, 2); % u1D in quad points of boundary edges with Riemann solver
for n = 3 : 4
  u1Q0E0Tint(:,n-2) = reshape(problemData.basesOnQuad2D.phi1D{problemData.qOrd}(:, :, n) * problemData.cDiscRK{nSubStep, 2}.', K * numQuad1D, 1);
  
  markQ0E0TbdrRiem = logical(kron(problemData.g.markE0TbdrRiem(:, n) & problemData.g.markE0TbdrU(:, n), true(numQuad1D, 1)));
  [Q1, Q2] = gammaMapQuadri(n, Q);
  X1 = reshape(problemData.g.mapRef2Phy(1, Q1, Q2).', K * numQuad1D, 1);
  X2 = reshape(problemData.g.mapRef2Phy(2, Q1, Q2).', K * numQuad1D, 1);
  u1Q0E0TbdrRiem(markQ0E0TbdrRiem, n-2) = u1DCont(t, X1(markQ0E0TbdrRiem), X2(markQ0E0TbdrRiem));
  
  cDiscThetaPhi = problemData.basesOnQuad2D.phi1D{problemData.qOrd}(:, :, mapLocalEdgeIndexQuadri(n)) * problemData.cDiscRK{nSubStep, 2}.';
  u1Q0E0TE0T(:, n-2) = reshape(cDiscThetaPhi * problemData.g.markE0TE0T{n}.', K * numQuad1D, 1);
end % for nn

% Jump in u in momentum equation
problemData.globKu = zeros(K * problemData.N, 1);

% Jump in h in continuity equation 
problemData.globKh = zeros(K * problemData.N, 1);

% Jump in h in free-surface equation 
problemData.globBarKh = zeros(barK * problemData.barN, 1);

for n = 3 : 4
  nn1D = 5 - n; np1D = 5 - mapLocalEdgeIndexQuadri(n);
  markV0TbdrRiem = problemData.g.g1D.markV0TbdrRiem(:, nn1D) & problemData.g.g1D.markV0TbdrH(:, nn1D);
  
  [i, j] = find(markV0TbdrRiem);
  hV0T1DbdrRiem = sparse(i, j, hDCont(t, problemData.g.g1D.coordV0T(markV0TbdrRiem, nn1D, 1)), barK, 1);
  
  % Average and jump in height per edge
  hAvgE0T = 0.5 * problemData.g.g1D.markT2DT * ( problemData.hV0T1D(:,nn1D) + problemData.g.g1D.markV0TV0T{nn1D} * problemData.hV0T1D(:,np1D) + hV0T1DbdrRiem);
  hJmpE0T = problemData.g.g1D.markT2DT * ( ( problemData.hV0T1D(:,nn1D) - problemData.g.g1D.markV0TV0T{nn1D} * problemData.hV0T1D(:,np1D) - hV0T1DbdrRiem ) ./ problemData.hSmoothV0T1D(:,nn1D) );
  
  % Average and jump in horizontal velocity in quadrature points of edges
  u1AvgQ0E0T = 0.5 * (u1Q0E0Tint(:, n-2) + u1Q0E0TE0T(:, n-2) + u1Q0E0TbdrRiem(:, n-2));
  u1JmpQ0E0T = u1Q0E0Tint(:, n-2) - u1Q0E0TE0T(:, n-2) - u1Q0E0TbdrRiem(:, n-2);
  
  % Eigenvalue of Jacobian of primitive numerical fluxes in quadrature points of edges
  lambdaQ0E0T = 0.75 * abs(u1AvgQ0E0T) + 0.25 * sqrt( u1AvgQ0E0T .* u1AvgQ0E0T + 4 * problemData.gConst * kron(hAvgE0T, ones(numQuad1D,1)) );
  
  % Lax-Friedrichs Jump terms in quadrature points of edges
  hJmpLambdaQ0E0T = lambdaQ0E0T .* kron(hJmpE0T, ones(numQuad1D, 1));
  u1JmpLambdaQ0E0T = lambdaQ0E0T .* u1JmpQ0E0T;

  % Compute system vectors (VI, XII, XV)
  problemData.globKu = problemData.globKu + problemData.globSu{n} * u1JmpLambdaQ0E0T;
  problemData.globKh = problemData.globKh + problemData.globSh{n} * hJmpLambdaQ0E0T;
  problemData.globBarKh = problemData.globBarKh + problemData.globBarS{n} * hJmpLambdaQ0E0T; 
end % for n
end % function


==> 0.4-beta2/swe_2dv/solveStep.m <==
% Second step of the four-part algorithm in the main loop. Carries out all
% Runge-Kutta steps for a time-step.

%===============================================================================
%> @file
%>
%> @brief Second step of the four-part algorithm in the main loop.
%>        Carries out all Runge-Kutta steps for a time-step.
%===============================================================================
%>
%> @brief Second step of the four-part algorithm in the main loop.
%>        Carries out all Runge-Kutta steps for a time-step.
%>
%> The main loop repeatedly executes four steps until the parameter
%> <code>problemData.isFinished</code> becomes <code>true</code>.
%> These four steps are:
%>
%>  1. @link swe_2dv/preprocessStep.m @endlink
%>  2. @link swe_2dv/solveStep.m @endlink
%>  3. @link swe_2dv/postprocessStep.m @endlink
%>  4. @link swe_2dv/outputStep.m @endlink
%> 
%> This routine obtains the parameters of the Runge-Kutta method and calls
%> iterateSubSteps() to actually carry out the Runge-Kutta method.
%>
%> @param  problemData  A struct with problem parameters and precomputed
%>                      fields (either filled with initial data or the solution
%>                      from the previous loop iteration), as provided by 
%>                      @link swe_2dv/configureProblem.m @endlink and 
%>                      @link swe_2dv/preprocessProblem.m @endlink. 
%%>                     @f$[\text{struct}]@f$
%> @param  nStep        The current iteration number of the main loop. 
%>
%> @retval problemData  The input struct enriched with solution data at
%>                      the next step. @f$[\text{struct}]@f$
%>
%> This file is part of FESTUNG
%>
%> @copyright 2014-2018 Balthasar Reuter, Florian Frank, Vadym Aizinger
%>
%> @author Balthasar Reuter, 2018
%> 
%> @par License
%> @parblock
%> This program is free software: you can redistribute it and/or modify
%> it under the terms of the GNU General Public License as published by
%> the Free Software Foundation, either version 3 of the License, or
%> (at your option) any later version.
%>
%> This program is distributed in the hope that it will be useful,
%> but WITHOUT ANY WARRANTY; without even the implied warranty of
%> MERCHANTABILITY or FITNESS FOR A PARTICULAR PURPOSE.  See the
%> GNU General Public License for more details.
%>
%> You should have received a copy of the GNU General Public License
%> along with this program.  If not, see <http://www.gnu.org/licenses/>.
%> @endparblock
%
function problemData = solveStep(problemData, nStep)
% Obtain Runge-Kutta rule
[problemData.t, problemData.omega] = rungeKuttaExplicit(problemData.ordRK, problemData.tau, problemData.t0 + (nStep - 1) * problemData.tau);

% Carry out RK steps
problemData.isSubSteppingFinished = false;
problemData = iterateSubSteps(problemData, nStep, problemData.subStepHandles);
end % function

==> 0.4-beta2/swe_2dv/solveSubStep.m <==
% Compute the solution of the current Runge-Kutta stage.

%===============================================================================
%> @file
%>
%> @brief Compute the solution of the current Runge-Kutta stage.
%===============================================================================
%>
%> @brief Compute the solution of the current Runge-Kutta stage.
%>
%> The routine iterateSubSteps() repeatedly executes three steps until the 
%> parameter <tt>problemData.isSubSteppingFinished</tt> becomes 
%> <tt>true</tt>.
%> These three steps are:
%>
%>  1. @link swe_2dv/preprocessSubStep.m @endlink
%>  2. @link swe_2dv/solveSubStep.m @endlink
%>  3. @link swe_2dv/postprocessSubStep.m @endlink
%> 
%> This routine is executed second in each loop iteration.
%> It first solves for @f$\vec{q}_h^{(n)}@f$ and @f$(u^2)^{(n)}@f$ and uses those
%> to update @f$(u^1)^{(n+1)}@f$ and @f$h^{(n+1)}@f$, with @f$n@f$ being the previous
%> time level.
%>
%> @param  problemData  A struct with problem parameters and precomputed
%>                      fields (either filled with initial data or the solution
%>                      from the previous loop iteration), as provided by 
%>                      @link swe_2dv/configureProblem.m @endlink and 
%>                      @link swe_2dv/preprocessProblem.m @endlink. 
%%>                     @f$[\text{struct}]@f$
%> @param  nStep        The current iteration number of the main loop. 
%> @param  nSubStep     The current iteration number of the substepping.
%>
%> @retval problemData  The input struct enriched with the new solution
%>                      for this Runge-Kutta stage. @f$[\text{struct}]@f$
%>
%> This file is part of FESTUNG
%>
%> @copyright 2014-2018 Balthasar Reuter, Florian Frank, Vadym Aizinger
%>
%> @author Balthasar Reuter, 2018
%> 
%> @par License
%> @parblock
%> This program is free software: you can redistribute it and/or modify
%> it under the terms of the GNU General Public License as published by
%> the Free Software Foundation, either version 3 of the License, or
%> (at your option) any later version.
%>
%> This program is distributed in the hope that it will be useful,
%> but WITHOUT ANY WARRANTY; without even the implied warranty of
%> MERCHANTABILITY or FITNESS FOR A PARTICULAR PURPOSE.  See the
%> GNU General Public License for more details.
%>
%> You should have received a copy of the GNU General Public License
%> along with this program.  If not, see <http://www.gnu.org/licenses/>.
%> @endparblock
%
function problemData = solveSubStep(problemData, nStep, nSubStep) %#ok<INUSL>
%% Convert representation matrix to representation vector
cSys = cellfun(@(c) reshape(c.', [], 1), problemData.cDiscRK(nSubStep, :), 'UniformOutput', false);

if problemData.isReducedOrder
  halfOrderN = (floor(problemData.p / 2) + 1).^2;
  markHalfOrder = logical(kron(ones(problemData.g.numT, 1), [ones(halfOrderN, 1); zeros(problemData.N - halfOrderN, 1)]));
  markSetToZero = logical(kron(ones(problemData.g.numT, 1), [zeros(halfOrderN, 1); ones(problemData.N - halfOrderN, 1)]));
end % if

%% Solve for next time level
% Flux variables
qSys = cell(2,1);
for m = 1 : 2
  if problemData.isReducedOrder
    qSys{m} = zeros(problemData.g.numT * problemData.N,1);
    qSys{m}(markHalfOrder) = problemData.globM(markHalfOrder,markHalfOrder) \ (...
        -problemData.globJuFlux{m}(markHalfOrder) - problemData.globJuCoupling{m}(markHalfOrder) + ...
        problemData.globHQ{m}(markHalfOrder,markHalfOrder) * cSys{2}(markHalfOrder));
  else
    qSys{m} = problemData.globM \ (-problemData.globJuFlux{m} - problemData.globJuCoupling{m} + ...
                                    problemData.globHQ{m} * cSys{2});
  end % if
end % for m

% Vertical velocity
cSys{3} = problemData.globHQup \ (problemData.globJu{1} + problemData.globJu{2} + problemData.globVeeJu + problemData.globVeeJh + ...
                                   0.5 * (problemData.globVeeJuRiem + problemData.globVeeJhRiem + problemData.globJuhRiem) + ...
                                   problemData.globJuCoupling{1} + problemData.globJwCoupling + problemData.globKh + ...
                                  (problemData.globHQavg + problemData.globVeeP + problemData.globVeePbdr) * cSys{2});
                                
% Horizontal velocity
if problemData.isReducedOrder
  rhs = problemData.globLu - problemData.globLzBot + problemData.globM \ ( ...
                -problemData.globJ - problemData.globJuuCoupling{1} - problemData.globJuuCoupling{2} - problemData.globKu + ...
                problemData.globVeeHQ * cSys{1} + problemData.globEP{1} * cSys{2} + problemData.globEP{2} * cSys{3} + ...
                problemData.globGR{1} * qSys{1} + problemData.globGR{2} * qSys{2} );
  rhs(markSetToZero) = 0;

  cSys{2} = problemData.omega(nSubStep) * reshape(problemData.cDiscRK{1, 2}.', [], 1) + ...
            (1 - problemData.omega(nSubStep)) * ( cSys{2} + problemData.tau * rhs );
else
  cSys{2} = problemData.omega(nSubStep) * reshape(problemData.cDiscRK{1, 2}.', [], 1) + ...
           (1 - problemData.omega(nSubStep)) * ( cSys{2} + problemData.tau * ( ...
             problemData.globLu - problemData.globLzBot + problemData.globM \ ( ...
               -problemData.globJ - problemData.globJuuCoupling{1} - problemData.globJuuCoupling{2} - problemData.globKu + ...
               problemData.globVeeHQ * cSys{1} + problemData.globEP{1} * cSys{2} + problemData.globEP{2} * cSys{3} + ...
               problemData.globGR{1} * qSys{1} + problemData.globGR{2} * qSys{2} ) ) );
end % if

% Water height
cSys{1} = problemData.omega(nSubStep) * reshape(problemData.cDiscRK{1, 1}.', [], 1) + ...
          (1 - problemData.omega(nSubStep)) * ( cSys{1} + problemData.tau * ( ...
            problemData.globLh + problemData.globBarM \ ( -problemData.globBarJuh - 0.5 * problemData.globBarJuhRiem - ...
              problemData.globBarJu - 0.5 * problemData.globBarJuRiem - problemData.globBarJh - 0.5 * problemData.globBarJhRiem - ...
              problemData.globBarKh + (problemData.globBarG - problemData.globBarP - problemData.globBarPbdr) * cSys{1}) ) );

%% Convert representation vector to representation matrix
problemData.cDiscRK(nSubStep + 1, :) = cellfun(@(c, cRK) reshape(c, size(cRK, 2), size(cRK, 1)).', ...
                                        cSys, problemData.cDiscRK(nSubStep, :), 'UniformOutput', false);
end % function


==> 0.4-beta2/template/configureProblem.m <==
% Fills the problemData-struct with all basic configuration options.
% Problem parameters are to be modified inside this routine.

%===============================================================================
%> @file
%>
%> @brief Fills the problemData-struct with all basic configuration options.
%>        Problem parameters are to be modified inside this routine.
%===============================================================================
%>
%> @brief Fills the problemData-struct with all basic configuration options.
%>        Problem parameters are to be modified inside this routine.
%>
%> This routine is called before any other function for the problem.
%> It should define all problem parameters.
%>
%> The only requirement for this struct is to provide a boolean parameter 
%> <code>problemData.isFinished</code> that specifies whether the 
%> iterative solver has finished (i.e., the parameters value is 
%> <code>true</code>).
%> Typically, this parameter is introduced in initializeProblem() and
%> updated in postprocessStep() according to the progress of the solver.
%>
%> See main() for more details about the solver structure.
%>
%> @param  problemData  A (probably) empty struct with problem parameters.
%>                      @f$[\text{struct}]@f$
%>
%> @retval problemData  A struct with all necessary parameters and definitions
%>                      for the problem description. @f$[\text{struct}]@f$
%>
%> This file is part of FESTUNG
%>
%> @copyright 2014-2016 Balthasar Reuter, Florian Frank, Vadym Aizinger
%> 
%> @par License
%> @parblock
%> This program is free software: you can redistribute it and/or modify
%> it under the terms of the GNU General Public License as published by
%> the Free Software Foundation, either version 3 of the License, or
%> (at your option) any later version.
%>
%> This program is distributed in the hope that it will be useful,
%> but WITHOUT ANY WARRANTY; without even the implied warranty of
%> MERCHANTABILITY or FITNESS FOR A PARTICULAR PURPOSE.  See the
%> GNU General Public License for more details.
%>
%> You should have received a copy of the GNU General Public License
%> along with this program.  If not, see <http://www.gnu.org/licenses/>.
%> @endparblock
%
function problemData = configureProblem(problemData)
% Specify problem parameters here
end % function

==> 0.4-beta2/template/initializeProblem.m <==
% Fills the problem's data structures with initial data (if applicable).

%===============================================================================
%> @file
%>
%> @brief Fills the problem's data structures with initial data (if applicable).
%===============================================================================
%>
%> @brief Fills the problem's data structures with initial data (if applicable).
%>
%> This routine is called after template/preprocessProblem.m.
%>
%> Before entering the main loop of the solution algorithm, this routine
%> fills the problem's data structures with initial data.
%>
%> @param  problemData  A struct with problem parameters and precomputed
%>                      fields, as provided by configureProblem() and 
%>                      preprocessProblem(). @f$[\text{struct}]@f$
%>
%> @retval problemData  The input struct enriched with initial data.
%>                      @f$[\text{struct}]@f$
%>
%> This file is part of FESTUNG
%>
%> @copyright 2014-2016 Balthasar Reuter, Florian Frank, Vadym Aizinger
%> 
%> @par License
%> @parblock
%> This program is free software: you can redistribute it and/or modify
%> it under the terms of the GNU General Public License as published by
%> the Free Software Foundation, either version 3 of the License, or
%> (at your option) any later version.
%>
%> This program is distributed in the hope that it will be useful,
%> but WITHOUT ANY WARRANTY; without even the implied warranty of
%> MERCHANTABILITY or FITNESS FOR A PARTICULAR PURPOSE.  See the
%> GNU General Public License for more details.
%>
%> You should have received a copy of the GNU General Public License
%> along with this program.  If not, see <http://www.gnu.org/licenses/>.
%> @endparblock
%
function problemData = initializeProblem(problemData)
% Fill problem data structures with initial data
problemData.isFinished = false;
end % function

==> 0.4-beta2/template/outputStep.m <==
% Last step of the four-part algorithm in the main loop.

%===============================================================================
%> @file
%>
%> @brief Last step of the four-part algorithm in the main loop.
%===============================================================================
%>
%> @brief Last step of the four-part algorithm in the main loop.
%>
%> The main loop repeatedly executes four steps until the parameter
%> <code>problemData.isFinished</code> becomes <code>true</code>.
%> These four steps are:
%>
%>  1. preprocessStep()
%>  2. solveStep()
%>  3. postprocessStep()
%>  4. outputStep()
%> 
%> This routine is executed last in each loop iteration and is intended to
%> provide output operations for the solution, e.g., write it to a file
%> for later visualization.
%>
%> @param  problemData  A struct with problem parameters, precomputed
%>                      fields, and solution data structures, as provided 
%>                      by configureProblem() and preprocessProblem(). 
%>                      @f$[\text{struct}]@f$
%> @param  nStep        The current iteration number of the main loop. 
%>
%> @retval problemData  The input struct enriched with post-processed data
%>                      for this loop iteration. @f$[\text{struct}]@f$
%>
%> This file is part of FESTUNG
%>
%> @copyright 2014-2016 Balthasar Reuter, Florian Frank, Vadym Aizinger
%> 
%> @par License
%> @parblock
%> This program is free software: you can redistribute it and/or modify
%> it under the terms of the GNU General Public License as published by
%> the Free Software Foundation, either version 3 of the License, or
%> (at your option) any later version.
%>
%> This program is distributed in the hope that it will be useful,
%> but WITHOUT ANY WARRANTY; without even the implied warranty of
%> MERCHANTABILITY or FITNESS FOR A PARTICULAR PURPOSE.  See the
%> GNU General Public License for more details.
%>
%> You should have received a copy of the GNU General Public License
%> along with this program.  If not, see <http://www.gnu.org/licenses/>.
%> @endparblock
%
function problemData = outputStep(problemData, nStep) %#ok<INUSD>
% Executed at the end of every loop iteration, e.g., to allow writing the
% computed solution to file.
end % function



==> 0.4-beta2/template/postprocessProblem.m <==
% Performs all post-processing steps, such as error estimates of the final
% solution, etc.

%===============================================================================
%> @file
%>
%> @brief Performs all post-processing tasks, such as error estimates of the 
%>        final solution, etc.
%===============================================================================
%>
%> @brief Performs all post-processing tasks, such as error estimates of the 
%>        final solution, etc.
%>
%> This routine is called after the main loop.
%>
%> It can include things such as error estimates, an output operation of
%> the final solution, etc.
%>
%> @param  problemData  A struct with problem parameters and solution
%>                      vectors. @f$[\text{struct}]@f$
%>
%> @retval problemData  A struct with all necessary parameters and definitions
%>                      for the problem description and precomputed fields.
%>                      @f$[\text{struct}]@f$
%>
%> This file is part of FESTUNG
%>
%> @copyright 2014-2016 Balthasar Reuter, Florian Frank, Vadym Aizinger
%> 
%> @par License
%> @parblock
%> This program is free software: you can redistribute it and/or modify
%> it under the terms of the GNU General Public License as published by
%> the Free Software Foundation, either version 3 of the License, or
%> (at your option) any later version.
%>
%> This program is distributed in the hope that it will be useful,
%> but WITHOUT ANY WARRANTY; without even the implied warranty of
%> MERCHANTABILITY or FITNESS FOR A PARTICULAR PURPOSE.  See the
%> GNU General Public License for more details.
%>
%> You should have received a copy of the GNU General Public License
%> along with this program.  If not, see <http://www.gnu.org/licenses/>.
%> @endparblock
%
function problemData = postprocessProblem(problemData)
% Executed at the end of the simulation run. 
% Put here things that are to be done after the iterative loop.
end



==> 0.4-beta2/template/postprocessStep.m <==
% Third step of the four-part algorithm in the main loop.

%===============================================================================
%> @file
%>
%> @brief Third step of the four-part algorithm in the main loop.
%===============================================================================
%>
%> @brief Third step of the four-part algorithm in the main loop.
%>
%> The main loop repeatedly executes four steps until the parameter
%> <code>problemData.isFinished</code> becomes <code>true</code>.
%> These four steps are:
%>
%>  1. preprocessStep()
%>  2. solveStep()
%>  3. postprocessStep()
%>  4. outputStep()
%> 
%> This routine is executed third in each loop iteration and is intended to
%> post-process the solution computed by solveStep().
%>
%> @param  problemData  A struct with problem parameters, precomputed
%>                      fields, and solution data structures, as provided 
%>                      by configureProblem() and preprocessProblem(). 
%>                      @f$[\text{struct}]@f$
%> @param  nStep        The current iteration number of the main loop. 
%>
%> @retval problemData  The input struct enriched with post-processed data
%>                      for this loop iteration. @f$[\text{struct}]@f$
%>
%> This file is part of FESTUNG
%>
%> @copyright 2014-2016 Balthasar Reuter, Florian Frank, Vadym Aizinger
%> 
%> @par License
%> @parblock
%> This program is free software: you can redistribute it and/or modify
%> it under the terms of the GNU General Public License as published by
%> the Free Software Foundation, either version 3 of the License, or
%> (at your option) any later version.
%>
%> This program is distributed in the hope that it will be useful,
%> but WITHOUT ANY WARRANTY; without even the implied warranty of
%> MERCHANTABILITY or FITNESS FOR A PARTICULAR PURPOSE.  See the
%> GNU General Public License for more details.
%>
%> You should have received a copy of the GNU General Public License
%> along with this program.  If not, see <http://www.gnu.org/licenses/>.
%> @endparblock
%
function problemData = postprocessStep(problemData, nStep) %#ok<INUSD>
% Third step in each loop iteration.
problemData.isFinished = true;
end



==> 0.4-beta2/template/postprocessSubStep.m <==
% Third step of the three-part substepping algorithm.

%===============================================================================
%> @file
%>
%> @brief Third step of the three-part substepping algorithm.
%===============================================================================
%>
%> @brief Third step of the three-part substepping algorithm.
%>
%> The routine iterateSubSteps() repeatedly executes three steps until the 
%> parameter <code>problemData.isSubSteppingFinished</code> becomes 
%> <code>true</code>.
%> These three steps are:
%>
%>  1. preprocessSubStep()
%>  2. solveSubStep()
%>  3. postprocessSubStep()
%> 
%> This routine is executed third in each loop iteration and is intended to
%> post-process the solution computed by solveSubStep().
%> It is also commonly the right place to decide whether the substepping
%> method has finished and to update
%> <code>problemData.isSubSteppingFinished</code> accordingly.
%>
%> @param  problemData  A struct with problem parameters, precomputed
%>                      fields, and solution data structures (either filled
%>                      with initial data or the solution from the previous
%>                      loop iteration), as provided by configureProblem()  
%>                      and preprocessProblem(). @f$[\text{struct}]@f$
%> @param  nStep        The current iteration number of the main loop. 
%> @param  nSubStep     The current iteration number of the substepping.
%>
%> @retval problemData  The input struct enriched with postprocessed data
%>                      for this loop iteration. @f$[\text{struct}]@f$
%>
%> This file is part of FESTUNG
%>
%> @copyright 2014-2016 Balthasar Reuter, Florian Frank, Vadym Aizinger
%> 
%> @par License
%> @parblock
%> This program is free software: you can redistribute it and/or modify
%> it under the terms of the GNU General Public License as published by
%> the Free Software Foundation, either version 3 of the License, or
%> (at your option) any later version.
%>
%> This program is distributed in the hope that it will be useful,
%> but WITHOUT ANY WARRANTY; without even the implied warranty of
%> MERCHANTABILITY or FITNESS FOR A PARTICULAR PURPOSE.  See the
%> GNU General Public License for more details.
%>
%> You should have received a copy of the GNU General Public License
%> along with this program.  If not, see <http://www.gnu.org/licenses/>.
%> @endparblock
%
function problemData = postprocessSubStep(problemData, nStep, nSubStep) %#ok<INUSD>
% Last step in each substepping loop iteration.
problemData.isSubSteppingFinished = true;
end % function


==> 0.4-beta2/template/preprocessProblem.m <==
% Performs all pre-processing steps, such as grid generation, assembly of
% stationary blocks, etc. for the problem solution.

%===============================================================================
%> @file
%>
%> @brief Performs all pre-processing tasks, such as grid generation, assembly 
%>        of stationary blocks, etc. for the problem solution.
%===============================================================================
%>
%> @brief Performs all pre-processing steps, such as grid generation, assembly 
%>        of stationary blocks, etc. for the problem solution.
%>
%> This routine is called after template/configureProblem.m.
%>
%> Typically, this step consists of grid generation, computation of derived
%> data structures, pre-computing often needed values (e.g., basis
%> functions on quadrature points), or assembly of time-independent matrix
%> blocks.
%>
%> @param  problemData  A struct with problem parameters, as provided by
%>                      configureProblem(). @f$[\text{struct}]@f$
%>
%> @retval problemData  A struct with all necessary parameters and definitions
%>                      for the problem description and precomputed fields.
%>                      @f$[\text{struct}]@f$
%>
%> This file is part of FESTUNG
%>
%> @copyright 2014-2016 Balthasar Reuter, Florian Frank, Vadym Aizinger
%> 
%> @par License
%> @parblock
%> This program is free software: you can redistribute it and/or modify
%> it under the terms of the GNU General Public License as published by
%> the Free Software Foundation, either version 3 of the License, or
%> (at your option) any later version.
%>
%> This program is distributed in the hope that it will be useful,
%> but WITHOUT ANY WARRANTY; without even the implied warranty of
%> MERCHANTABILITY or FITNESS FOR A PARTICULAR PURPOSE.  See the
%> GNU General Public License for more details.
%>
%> You should have received a copy of the GNU General Public License
%> along with this program.  If not, see <http://www.gnu.org/licenses/>.
%> @endparblock
%
function problemData = preprocessProblem(problemData)
% Everything necessary to setup the problem (e.g., triangulation, assembly
% of stationary blocks and allocation of other data structures, etc.).

% Store substep handles to avoid calling overhead
[~, ~, ~, subStepList] = getStepLists();
problemData.subStepHandles = getStepHandles(problemData.problemName, subStepList);

end

==> 0.4-beta2/template/preprocessStep.m <==
% First step of the four-part algorithm in the main loop.

%===============================================================================
%> @file
%>
%> @brief First step of the four-part algorithm in the main loop.
%===============================================================================
%>
%> @brief First step of the four-part algorithm in the main loop.
%>
%> The main loop repeatedly executes four steps until the parameter
%> <code>problemData.isFinished</code> becomes <code>true</code>.
%> These four steps are:
%>
%>  1. preprocessStep()
%>  2. solveStep()
%>  3. postprocessStep()
%>  4. outputStep()
%> 
%> This routine is executed first in each loop iteration and is intended to
%> execute preprocessing operations, e.g., evaluate boundary conditions or
%> right hand side values, assemble time-dependent matrix blocks, etc.
%>
%> @param  problemData  A struct with problem parameters, precomputed
%>                      fields, and solution data structures (either filled
%>                      with initial data or the solution from the previous
%>                      loop iteration), as provided by configureProblem()  
%>                      and preprocessProblem(). @f$[\text{struct}]@f$
%> @param  nStep        The current iteration number of the main loop. 
%>
%> @retval problemData  The input struct enriched with preprocessed data
%>                      for this loop iteration. @f$[\text{struct}]@f$
%>
%> This file is part of FESTUNG
%>
%> @copyright 2014-2016 Balthasar Reuter, Florian Frank, Vadym Aizinger
%> 
%> @par License
%> @parblock
%> This program is free software: you can redistribute it and/or modify
%> it under the terms of the GNU General Public License as published by
%> the Free Software Foundation, either version 3 of the License, or
%> (at your option) any later version.
%>
%> This program is distributed in the hope that it will be useful,
%> but WITHOUT ANY WARRANTY; without even the implied warranty of
%> MERCHANTABILITY or FITNESS FOR A PARTICULAR PURPOSE.  See the
%> GNU General Public License for more details.
%>
%> You should have received a copy of the GNU General Public License
%> along with this program.  If not, see <http://www.gnu.org/licenses/>.
%> @endparblock
%
function problemData = preprocessStep(problemData, nStep) %#ok<INUSD>
% First step in each loop iteration.
end % function


==> 0.4-beta2/template/preprocessSubStep.m <==
% First step of the three-part substepping algorithm.

%===============================================================================
%> @file
%>
%> @brief First step of the three-part substepping algorithm.
%===============================================================================
%>
%> @brief First step of the three-part substepping algorithm.
%>
%> The routine iterateSubSteps() repeatedly executes three steps until the 
%> parameter <code>problemData.isSubSteppingFinished</code> becomes 
%> <code>true</code>.
%> These three steps are:
%>
%>  1. preprocessSubStep()
%>  2. solveSubStep()
%>  3. postprocessSubStep()
%> 
%> This routine is executed first in each loop iteration and is intended to
%> execute preprocessing operations, e.g., evaluate boundary conditions or
%> right hand side values, assemble time-dependent matrix blocks, etc.
%>
%> @param  problemData  A struct with problem parameters, precomputed
%>                      fields, and solution data structures (either filled
%>                      with initial data or the solution from the previous
%>                      loop iteration), as provided by configureProblem()  
%>                      and preprocessProblem(). @f$[\text{struct}]@f$
%> @param  nStep        The current iteration number of the main loop. 
%> @param  nSubStep     The current iteration number of the substepping.
%>
%> @retval problemData  The input struct enriched with preprocessed data
%>                      for this loop iteration. @f$[\text{struct}]@f$
%>
%> This file is part of FESTUNG
%>
%> @copyright 2014-2016 Balthasar Reuter, Florian Frank, Vadym Aizinger
%> 
%> @par License
%> @parblock
%> This program is free software: you can redistribute it and/or modify
%> it under the terms of the GNU General Public License as published by
%> the Free Software Foundation, either version 3 of the License, or
%> (at your option) any later version.
%>
%> This program is distributed in the hope that it will be useful,
%> but WITHOUT ANY WARRANTY; without even the implied warranty of
%> MERCHANTABILITY or FITNESS FOR A PARTICULAR PURPOSE.  See the
%> GNU General Public License for more details.
%>
%> You should have received a copy of the GNU General Public License
%> along with this program.  If not, see <http://www.gnu.org/licenses/>.
%> @endparblock
%
function problemData = preprocessSubStep(problemData, nStep, nSubStep) %#ok<INUSD>
% First step in each substepping loop iteration.
end % function


==> 0.4-beta2/template/solveStep.m <==
% Second step of the four-part algorithm in the main loop.

%===============================================================================
%> @file
%>
%> @brief Second step of the four-part algorithm in the main loop.
%===============================================================================
%>
%> @brief Second step of the four-part algorithm in the main loop.
%>
%> The main loop repeatedly executes four steps until the parameter
%> <code>problemData.isFinished</code> becomes <code>true</code>.
%> These four steps are:
%>
%>  1. preprocessStep()
%>  2. solveStep()
%>  3. postprocessStep()
%>  4. outputStep()
%> 
%> This routine is executed second in each loop iteration and is intended to
%> produce the solution at the next step, e.g., at a new time-level.
%>
%> @param  problemData  A struct with problem parameters, precomputed
%>                      fields, and solution data structures (either filled
%>                      with initial data or the solution from the previous
%>                      loop iteration), as provided by configureProblem()  
%>                      and preprocessProblem(). @f$[\text{struct}]@f$
%> @param  nStep        The current iteration number of the main loop. 
%>
%> @retval problemData  The input struct enriched with solution data at
%>                      the next step. @f$[\text{struct}]@f$
%>
%> This file is part of FESTUNG
%>
%> @copyright 2014-2016 Balthasar Reuter, Florian Frank, Vadym Aizinger
%> 
%> @par License
%> @parblock
%> This program is free software: you can redistribute it and/or modify
%> it under the terms of the GNU General Public License as published by
%> the Free Software Foundation, either version 3 of the License, or
%> (at your option) any later version.
%>
%> This program is distributed in the hope that it will be useful,
%> but WITHOUT ANY WARRANTY; without even the implied warranty of
%> MERCHANTABILITY or FITNESS FOR A PARTICULAR PURPOSE.  See the
%> GNU General Public License for more details.
%>
%> You should have received a copy of the GNU General Public License
%> along with this program.  If not, see <http://www.gnu.org/licenses/>.
%> @endparblock
%
function problemData = solveStep(problemData, nStep)
% Second step in each loop iteration. Should compute the next step of the
% solution.

% The solveStep can consist of substeps (e.g., in a Runge-Kutta method),
% for which iterateSubSteps() can be used. It is highly recommended to
% store the substep handles in preprocessProblem to reduce call overhead
% drastically.
problemData.isSubSteppingFinished = false;
problemData = iterateSubSteps(problemData, nStep, problemData.subStepHandles);
end % function

==> 0.4-beta2/template/solveSubStep.m <==
% Second step of the three-part substepping algorithm.

%===============================================================================
%> @file
%>
%> @brief Second step of the three-part substepping algorithm.
%===============================================================================
%>
%> @brief Second step of the three-part substepping algorithm.
%>
%> The routine iterateSubSteps() repeatedly executes three steps until the 
%> parameter <code>problemData.isSubSteppingFinished</code> becomes 
%> <code>true</code>.
%> These three steps are:
%>
%>  1. preprocessSubStep()
%>  2. solveSubStep()
%>  3. postprocessSubStep()
%> 
%> This routine is executed second in each loop iteration and is intended to
%> produce the solution at the next substep.
%>
%> @param  problemData  A struct with problem parameters, precomputed
%>                      fields, and solution data structures (either filled
%>                      with initial data or the solution from the previous
%>                      loop iteration), as provided by configureProblem()  
%>                      and preprocessProblem(). @f$[\text{struct}]@f$
%> @param  nStep        The current iteration number of the main loop. 
%> @param  nSubStep     The current iteration number of the substepping.
%>
%> @retval problemData  The input struct enriched with solution data
%>                      for this loop iteration. @f$[\text{struct}]@f$
%>
%> This file is part of FESTUNG
%>
%> @copyright 2014-2016 Balthasar Reuter, Florian Frank, Vadym Aizinger
%> 
%> @par License
%> @parblock
%> This program is free software: you can redistribute it and/or modify
%> it under the terms of the GNU General Public License as published by
%> the Free Software Foundation, either version 3 of the License, or
%> (at your option) any later version.
%>
%> This program is distributed in the hope that it will be useful,
%> but WITHOUT ANY WARRANTY; without even the implied warranty of
%> MERCHANTABILITY or FITNESS FOR A PARTICULAR PURPOSE.  See the
%> GNU General Public License for more details.
%>
%> You should have received a copy of the GNU General Public License
%> along with this program.  If not, see <http://www.gnu.org/licenses/>.
%> @endparblock
%
function problemData = solveSubStep(problemData, nStep, nSubStep) %#ok<INUSD>
% Second step in each substepping loop iteration.
end % function


==> 0.4-beta2/testConvergence.m <==
% Driver routine used to trigger testConvergence() implementations in problem 
% folders.

%===============================================================================
%> @file
%>
%> @brief Driver routine used to trigger testConvergence() implementations in 
%>        problem folders.
%===============================================================================
%>
%> @brief Driver routine used to trigger testConvergence() implementations in 
%>        problem folders.
%>
%> It solves a given testcase with continuously refined mesh size and/or
%> time step size and saves the obtained error estimates to compute
%> experimental orders of convergence.
%>
%> For that, it calls the implementation of testConvergence() in the problem
%> folder of the given problem name.
%>
%> @param  problemName  The name of the problem to be used.
%> @param  varargin     Arbitrary arguments that are passed to the called
%>                      implementation of testConvergence().
%>
%> @retval err          A cell array of vectors, with errors from the
%>                      computations on all space/time levels for each
%>                      polynomial degree.
%> @retval eoc          A cell array with the corresponding experimental
%>                      orders of convergence.
%>
%> This file is part of FESTUNG
%>
%> @copyright 2014-2017 Balthasar Reuter, Florian Frank, Vadym Aizinger
%> @author Balthasar Reuter, 2017.
%>
%> @par License
%> @parblock
%> This program is free software: you can redistribute it and/or modify
%> it under the terms of the GNU General Public License as published by
%> the Free Software Foundation, either version 3 of the License, or
%> (at your option) any later version.
%>
%> This program is distributed in the hope that it will be useful,
%> but WITHOUT ANY WARRANTY; without even the implied warranty of
%> MERCHANTABILITY or FITNESS FOR A PARTICULAR PURPOSE.  See the
%> GNU General Public License for more details.
%>
%> You should have received a copy of the GNU General Public License
%> along with this program.  If not, see <http://www.gnu.org/licenses/>.
%> @endparblock
%
function [err, eoc] = testConvergence(problemName, varargin)
oldpath = addpath([pwd filesep 'core']);
fn_testConvergence = getFunctionHandle([problemName filesep 'doConvergenceTest']);
path(oldpath);
[err, eoc] = fn_testConvergence(varargin{:});
end % function


==> 0.4-beta2/thirdParty/doxygenMatlab/classDocumentationExample.m <==
%> @file classDocumentationExample.m
%> @brief File used to show an example of class description
% ======================================================================
%> @brief Here we have a brief description of the class.
%
%> And here we can put some more detailed informations about the class.
% ======================================================================
classdef  (InferiorClasses = {?class1,?class2}) classDocumentationExample

  properties (Access = protected)
    %> Description of a protected property
    protectedProperty
  end
  properties (Access = public)
    %> Description of a public property
    publicProperty
  end
  properties (Access = private)
    %> Description of a private property
    pivateProperty
  end
  properties (Constant = true)
    %> Description of a constant property
    constantProperty = {'1', '2', 'trois'};
  end
  properties
    %> Description of the first property of the class
    first_property = []
    %> Description of the second property of the class
    second_property = []
    %> Description of the third property of the class
    third_property = [1  2];
  end
  events
    %> Description of first event
    FirstEvent
    %> Description of second event
    SecondEvent
  end
  %> Description of the enumeration.
  enumeration
    %> Description of the first item
    one (1)
    %> Description of the second item
    two (2)
    %> Description of the third item
    three
  end
  methods
    % ======================================================================
    %> @brief Class constructor
    %>
    %> More detailed description of what the constructor does.
    %>
    %> @param param1 Description of first parameter
    %> @param anotherParam Description of the second parametere
    %>
    %> @return instance of the classDocumentationExample class.
    % ======================================================================
    function obj = classDocumentationExample(param1, anotherParam)
    end

    % ======================================================================
    %> @brief Brief description of the exampleMethod1 method
    %>
    %> @param obj instance of the classDocumentationExample class.
    % ======================================================================
    function exampleMethod1(obj)
    end

    % ======================================================================
    %> @brief Brief description of the exampleMethod2 method
    %>
    %> @param obj instance of the classDocumentationExample class.
    %> @retval ret return value of this method
    % ======================================================================
    function ret = exampleMethod2(obj)
    end
  end
  methods (Static=true)
    % ======================================================================
    %> @brief Brief description of the exampleStaticMethod method
    %>
    %> This method is static and public, with an inused (~) argument
    %> @param param1 Description of the parameter
    %> @param param2 Description of the parameter
    %> @retval out return value of this method
    % ======================================================================
    function out = exampleStaticMethod(param1, ~, param2)
    end
  end
  methods (Static, Access=private)
    % ======================================================================
    %> @brief Brief description of the exampleStaticPrivateMethod method
    %>
    %> This method is static and private
    %> @param param1 Description of the parameter
    %> @param param2 Description of the parameter
    %> @retval out return value of this method
    % ======================================================================
    function out = exampleStaticPrivateMethod(param1, param2)
    end
  end
  methods (Access=protected, Static)
    % ======================================================================
    %> @brief Brief description of the exampleStaticProtectedMethod method
    %>
    %> This method is static and protected
    %> @param param1 Description of the parameter
    %> @retval out return value of this method
    % ======================================================================
    function out = exampleStaticProtectedMethod(param1)
    end
  end
  methods (Access=public, Static = true)
    % ======================================================================
    %> @brief Brief description of the exampleStaticPublicMethod method
    %>
    %> This method is static and public
    %> @param param1 Description of the parameter
    %> @retval out return value of this method
    % ======================================================================
    function out = exampleStaticPublicMethod(param1)
    end
  end
  methods (Access=private)
    % ======================================================================
    %> @brief Brief description of the examplePrivateMethod method
    %>
    %> This method is private
    %> @param param1 Description of the parameter
    %> @retval out return value of this method
    % ======================================================================
    function out = examplePrivateMethod(param1)
    end
  end
  methods (Access=protected)
    % ======================================================================
    %> @brief Brief description of the exampleProtectedMethod method
    %>
    %> This method is protected
    %> @param param1 Description of the parameter
    %> @retval out return value of this method
    % ======================================================================
    function out = exampleProtectedMethod(param1)
    end
  end
  methods (Access=public, Static=false)
    % ======================================================================
    %> @brief Brief description of the examplePublicMethod2 method
    %>
    %> This method is public and not static
    %> @param param1 Description of the parameter
    %> @retval out return value of this method
    % ======================================================================
    function out = examplePublicMethod2(param1)
    end
  end
  methods (Access=public, ~Static)
    % ======================================================================
    %> @brief Brief description of the exampleNonStaticPublicMethod3 method
    %>
    %> This method is public and not static
    %> @param param1 Description of the parameter
    %> @retval out return value of this method
    % ======================================================================
    function out = exampleNonStaticPublicMethod3(param1)
    end
  end
  methods (Abstract = true)
    % ======================================================================
    %> @brief Brief description of the exampleAbstractMethod method
    %>
    %> This method is abstract : only the signature of this function is
    %> declared.
    %> @param param1 Description of the first parameter
    %> @param param2 Description of the second parameter
    %> @retval out return value of this method
    % ======================================================================
    out = exampleAbstractMethod(param1, param2);
end


==> 0.4-beta2/thirdParty/doxygenMatlab/documentationGuidelines.m <==
%> @file  documentationGuidelines.m
%> @brief Documentation guidelines to extract documentation using Doxygen
%======================================================================
%> @mainpage Documentation guidelines
%>
%> @section intro Introduction
%>
%> The @b doxygen software (http://www.doxygen.org) allows you to extract code comments
%> from your code to automatically generate documentation.
%>
%> Doxygen builds automatically a documentation based on C++ components (classes,
%> functions, structs, variables,...) using syntaxic analysis. Doxygen extends this
%> documentation by extracting special comments.
%>
%> @section matlabComments Extract code comments from Matlab files (.m files)
%>
%> Matlab code is not supported nativly by Doxygen : a perl filter allowing the conversion
%> from .m to C++ has been developped, the @c m2cpp.pl script.
%>
%> This filter extracts only :
%> - lines beginning with <b>%></b> :
%>   these lines are converted into C++ comments, ie beginning by ///
%> - lines beginning with the @c function keyword :
%>   these lines are converted into C++ functions
%> - lines beginning with the @c classdef keyword :
%>   these lines are converted into C++ classes
%> - lines beginning with the @c properties keyword :
%>   these lines are converted into C++ properties
%> - lines beginning with the @c enumeration keyword :
%>   these lines are converted into C++ enum
%> - lines beginning with the @c events keyword :
%>   these lines are converted into C++ enum Events
%>   @note for enumeration definition : this script only supports the following declaration :
%>   @code
%>   enumeration
%>     first_enum
%>     second_enum
%>   end
%>   @endcode
%>   This one is not yet supported :
%>   @code
%>   enumeration
%>     first_enum, second_enum
%>   end
%>   @endcode
%>   The file classDocumentationExample.m provides an example of enumeration definition
%>   with comments extracted by Doxygen.
%>
%> .
%>
%> See @ref installation if you want more details about how to make this script work.
%>
%> @attention Each line belonging to the doxygen documentation must begin with <b>%></b> .
%>
%> @par Example
%>
%>@code
%>% Matlab comment ignored by doxygen
%>%> comment analyzed by doxygen
%>@endcode
%> @attention Doxygen keyword have to begin by @b @, for example @@b to bold the text (the use of \ instead of @ is not supported)
%>
%>@section funcDecr Function description
%> The keyword @b @@param and @b @@retval will be used to describe the input and
%> output parameters of a function.
%>
%> For function description, the description should follow the following presentation :
%>
%>@verbatim
%>% ======================================================================
%>%> @brief Brief description of the function
%>%>
%>%> More detailed description.
%>%>
%>%> @param arg1 First argument
%>%> @param arg2 Second argument
%>%>
%>%> @retval out1 return value for the first output variable
%>%> @retval out2 return value for the second output variable
%>% ======================================================================
%>[out1, out2] = function( arg1, arg2)
%>  out1 = arg2;
%>  out2 = arg1;
%>end
%>@endverbatim
%>
%>
%> @section classDecr Class description
%>
%> For class description, the following description can be used :
%>
%>@verbatim
%>% ======================================================================
%>%> @brief Brief description of the class
%>%>
%>%> More detailed description of the class
%>%>
%>% ======================================================================
%>@endverbatim
%>
%>
%> @page installation Installation details
%>
%> This package contains two files :
%> - a perl script (@c m2cpp.pl) which is a filter that converts  .m files into .cpp files that Doxygen can understand
%> - the @c Doxyfile file (configuration file used by Doxygen) that contains parameters needed by Doxygen to extract the documentation from .m files.
%>
%> Installation :
%> - You need to have the @b Doxygen software installed (version 1.5.9 or newer required (tested with version 1.7.1))
%> - You need to have @b perl installed (perl is shipped with Matlab, located usually  in @c $matlabroot\\sys\\perl\\win32\\bin)
%> - extract the @c Doxyfile file from the @c doxygen.zip package and replace the default Doxyfile provided by Doxygen
%> - extract the @c m2cpp.pl into a directory (for example @c C:\\DoxygenMatlab)
%> - edit the Doxyfile file (or use the DoxyWizard tool provided by Doxygen) to modify a few settings :
%>   - EXTENSION_MAPPING=.m=C++
%>   - FILTER_PATTERN=*m=C:\\DoxygenMatlab\\m2cpp.pl
%>   - PERL_PATH=\<path to your perl version\>
%>   - INPUT=\<directory where your documented code is located\>
%>   - OUTPUT_DIRECTORY=\<directory where you want to generate your documentation\>
%>   - STRIP_FORM_PATH=\<directory where your documented code is located\>
%>
%>   @note For Windows users, in certain circumstances, the association
%>   between .pl files and the perl executable is not well configured,
%>   leading to "Argument must contain filename -1 at C:\DoxygenMatlab\m2cpp.pl line 4"
%>   when running doxygen. To work around this issue, you should execute the following lines
%>   in a Windows command prompt ("cmd") :
%>   @code
%>   assoc .pl=PerlScript
%>   ftype PerlScript=C:\Program Files\MATLAB\R2010b\sys\perl\win32\bin\perl.exe %1 %*
%>   @endcode
%>   (don't forget to replace the path to the perl.exe file with yours in the line above)
%>
%>
%>

%======================================================================
%> @brief Brief description of the function
%>
%> More detailed description.
%>
%> @param arg1 First argument
%> @param arg2 Second argument
%>
%> @retval out1 return value for the first output variable
%> @retval out2 return value for the second output variable
%======================================================================
function [out1, out2] = test(arg1, arg2)
end

